Maximum Scores and Treatment Feedback in Regression Discontinuity Designs

Hospitals use repeated risk scores to decide when to send an alert. Some evaluations summarize these scores by their maximum and use the maximum as the running variable in a regression discontinuity (RD) design. The maximum shows correctly whether a patient was ever alerted. However, it can include scores recorded after an earlier alert has already changed care. In this paper, we study what the maximum-score RD estimates when an earlier intervention changes a later score. We use a two-assessment model and derive a formula that splits the RD contrast into the causal effect and a composition term. When feedback moves scores in one direction, the composition term equals the relative jump in the density of the maximum at the cutoff times a prognostic contrast. Therefore, an exactly continuous density means no bias, and the population density jump bounds the bias. Valid inference on the jump turns this into a confidence bound under a stated sensitivity assumption. Within this model, bias behind a continuous density requires feedback in both directions. For this case, we bound bias by total boundary movement and construct conservative confidence sets for binary outcomes under explicit sensitivity and smoothness assumptions. We give closed forms for independent uniform scores and for correlated Gaussian scores. In one example, a true risk reduction of four percentage points appears as a one-point increase. Simulations confirm the formulas. Narrower bandwidths, robust bias correction, and machine-learning covariate adjustment do not remove the bias. A fuzzy RD on the first score recovers the causal effect when early and late treatment have the same effect. Our results concern how the running variable is built. We do not assess any published clinical study.

==> anc/README.txt <==
Ancillary files for Maximum Scores and Treatment Feedback in Regression Discontinuity Designs
Author: Subir Hait. Expanded working version, November 2026.

INSTALL AND RUN
Use Python 3.12. Install requirements.txt for the uniform, Gaussian, and mixed-feedback experiments. Install requirements_ml.txt for the optional RDFlex experiment. These scripts create or overwrite result directories beside the scripts; run them in a working copy.

1. Uniform-model simulation: Table 2 and Figures 1-2.
   python pilot.py --reps 1000 --n 20000 --seed 20261112
2. Correlated Gaussian check: Table 1.
   python gaussian_check.py --reps 200 --n 1000000 --h 0.025 --seed 20261115
3. Robust bias correction and RDFlex: Table 3.
   python ml_extensions.py --rdd-reps 100 --did-reps 100 --n 6000
   The DiD output is not used in the paper.
4. Mixed-direction sensitivity: Table 4 and Figure 3.
   python mixed_feedback.py --reps 1000 --sizes 20000 200000 --seed 2026111501

MIXED-FEEDBACK OUTPUTS (mixed_results/)
metadata.json: assumptions, seed, sample sizes, and versions.
population_validation.csv: population targets, actual movement ratios, bounds, and smoothness checks.
window_counts.csv: each replication's window counts, binary successes, and conventional RD fit.
replications.csv: every sensitivity set at every prespecified movement and prognostic-range value. Empty sets are flagged and counted as noncoverage, never omitted. NA endpoints identify empty sets.
summary.csv: coverage, width, wrong-sign and empty-set rates, Monte Carlo standard errors, and validity of the supplied movement bound. Mean widths average nonempty sets only; empty-set rates are reported separately.
selected_summary.csv: eight settings shown in Table 4.
mixed_feedback_bounds.png: Figure 3, also copied into the manuscript figures directory.

The inference functions use only Y and M; latent X, Z, K and the true treatment effect enter simulation and validation only. The prognostic range, Lipschitz constants, and movement bound are supplied assumptions, not fitted values. All data are synthetic. Nothing in these files estimates clinical movement parameters or evaluates a particular hospital.

The bound is an outer region and is not claimed to be sharp. The finite-sample confidence guarantee is conditional on independent binary observations, fixed bandwidth, the boundary model, the supplied Lipschitz constants, and valid sensitivity assumptions. Some reported grid values deliberately violate the movement bound and have no coverage guarantee. The valid settings in Table 4 are very conservative; 100% empirical coverage does not show nominal 95% calibration or efficient inference.

TO REGENERATE THE MANUSCRIPT
From the archive root, use a standard TeX Live installation:
   pdflatex main.tex
   pdflatex main.tex
Repeat if TeX requests another pass for cross-references. The manuscript uses ordinary LaTeX packages and includes all figures. Results from scripts 1-3 are retained from the supplied manuscript and were reproduced in the preceding validation. The full mixed-feedback experiment was run for this revision.


==> anc/gaussian_check.py <==
"""Monte Carlo check of Proposition 3 (correlated Gaussian scores, symmetric feedback).

Model: (X, Z) bivariate standard normal with correlation rho; K = +/-k with prob 1/2,
independent of (X, Z). A0 = 1{X>=0}; S1 = Z - K*A0; M = max(X, S1); D = 1{M>=0}.
Continuous outcome (arbitrary units): Y = alpha + beta*Z + tau*D + eps, eps ~ N(0, sd_eps^2).
Estimator: separate local linear fits on each side of M=0, triangular kernel, bandwidth h.
Reported: mean of (RD estimate - tau) over replications, Monte Carlo SE, analytic gap,
and the ratio of empirical densities in [0, 0.005) vs [-0.005, 0).

python gaussian_check.py --reps 200 --n 1000000 --h 0.025 --seed 20261115
"""
import argparse, csv
import numpy as np
from scipy.stats import norm
from scipy.integrate import quad

def analytic_gap(beta, rho, k):
    s = np.sqrt(1 - rho**2)
    return beta * s * (norm.pdf(0) - norm.pdf(k / s))

def integrated_gap(beta, rho, k):
    """Independent check: integrate the boundary formula of Proposition 1 numerically."""
    s = np.sqrt(1 - rho**2)
    f0z = lambda z: norm.pdf(0) * norm.pdf(z / s) / s      # f(0, z)
    fx0 = lambda x: norm.pdf(0) * norm.pdf(x / s) / s      # f(x, 0), by symmetry
    late_D = quad(fx0, -np.inf, 0)[0]                      # Z=0 branch, Z-moment 0
    def side(a_vals):
        D = np.mean([quad(f0z, -np.inf, a)[0] for a in a_vals]) + late_D
        Nz = np.mean([quad(lambda z: z * f0z(z), -np.inf, a)[0] for a in a_vals])
        return Nz / D
    return beta * (side([k, -k]) - side([0.0]))

def local_linear_jump(m, y, h):
    def fit(mask):
        mm, yy = m[mask], y[mask]
        w = 1 - np.abs(mm) / h
        X = np.column_stack([np.ones_like(mm), mm])
        return np.linalg.solve(X.T @ (w[:, None] * X), X.T @ (w * yy))[0]
    return fit((m >= 0) & (m < h)) - fit((m < 0) & (m > -h))

def one_rep(rng, n, rho, k, alpha, beta, tau, sd_eps, h):
    x = rng.standard_normal(n)
    z = rho * x + np.sqrt(1 - rho**2) * rng.standard_normal(n)
    kk = np.where(rng.random(n) < 0.5, -k, k)
    m = np.maximum(x, z - kk * (x >= 0))
    d = (m >= 0).astype(float)
    y = alpha + beta * z + tau * d + rng.normal(0, sd_eps, n)
    dens = ((m >= 0) & (m < .005)).sum() / ((m < 0) & (m > -.005)).sum()
    return local_linear_jump(m, y, h) - tau, dens

if __name__ == "__main__":
    ap = argparse.ArgumentParser()
    ap.add_argument("--reps", type=int, default=200)
    ap.add_argument("--n", type=int, default=1_000_000)
    ap.add_argument("--seed", type=int, default=20261115)
    ap.add_argument("--h", type=float, default=0.025)
    ap.add_argument("--out", default="gaussian_check_results.csv")
    a = ap.parse_args()
    alpha, beta, tau, sd_eps = 0.40, 0.20, -0.04, 0.30
    rng = np.random.default_rng(a.seed)
    rows = []
    for rho, k in [(0.0, 1.0), (0.5, 1.0), (0.8, 1.0), (0.5, 0.5)]:
        gaps, dens = zip(*[one_rep(rng, a.n, rho, k, alpha, beta, tau, sd_eps, a.h) for _ in range(a.reps)])
        gaps, dens = np.array(gaps), np.array(dens)
        row = dict(rho=rho, k=k, analytic_gap=analytic_gap(beta, rho, k),
                   integrated_gap=integrated_gap(beta, rho, k),
                   mc_mean_gap=gaps.mean(), mc_se=gaps.std(ddof=1) / np.sqrt(a.reps),
                   mean_density_ratio=dens.mean(), reps=a.reps, n=a.n, h=a.h, seed=a.seed)
        rows.append(row); print({kk: round(v, 5) if isinstance(v, float) else v for kk, v in row.items()}, flush=True)
    with open(a.out, "w", newline="") as f:
        w = csv.DictWriter(f, fieldnames=list(rows[0])); w.writeheader(); w.writerows(rows)


==> anc/mixed_feedback.py <==
"""Mixed-feedback outer bounds and conservative binary-outcome inference.

Run: python mixed_feedback.py --reps 1000 --sizes 20000 200000
All data are simulated. Original manuscripts' simulations are unchanged.
The confidence set uses Clopper-Pearson intervals, a union bound, and
explicit user-supplied Lipschitz constants. No bootstrap validity is assumed.
gamma bounds total boundary density movement T / f_plus, not a patient fraction.
Only Y and the maximum M enter inference. Latent truth is used for validation.
"""
from pathlib import Path
import argparse
import json
import platform
import numpy as np
import pandas as pd
from scipy.stats import beta as beta_dist
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from pilot import rd

ROOT = Path(__file__).resolve().parent
SCENARIOS = [
    ('No feedback', [0.], [1.]),
    ('Downward', [.5], [1.]),
    ('Balanced', [-1., 1.], [.5, .5]),
    ('Nearly balanced', [-1., 1.], [.45, .55]),
]

def population(values, weights, alpha=.4, beta=.2, tau=-.04):
    k, w = np.asarray(values), np.asarray(weights)
    mu, nu = w @ k, w @ (k*k)
    fm, fp = .5, (2+mu)/4
    j = fp-fm
    total = w @ np.abs(k)/4
    minus = alpha-beta/4
    gap = beta*(2*nu+mu)/(4*(2+mu))
    return dict(f_minus=fm, f_plus=fp, rho=fm/fp, jump=j,
                movement=total, gamma_true=total/fp, mean_minus=minus,
                mean_plus=minus+tau+gap, gap=gap, tau=tau,
                contrast=tau+gap)

def cp_interval(successes, trials, error):
    """Two-sided Clopper-Pearson interval; vectors supported; n=0 -> [0,1]."""
    s, n = np.broadcast_arrays(np.asarray(successes), np.asarray(trials))
    lo = np.zeros(s.shape, dtype=float)
    hi = np.ones(s.shape, dtype=float)
    use = (n > 0) & (s > 0)
    lo[use] = beta_dist.ppf(error/2, s[use], n[use]-s[use]+1)
    use = (n > 0) & (s < n)
    hi[use] = beta_dist.ppf(1-error/2, s[use]+1, n[use]-s[use])
    return lo, hi

def confidence_rectangle(counts, alpha=.05, density_lip=.5, mean_lip=.25):
    """Four component intervals, each error alpha/4; cutoff bias included."""
    n = counts['n'].to_numpy()
    h = counts['h'].to_numpy()
    out = {}
    for side in ['minus', 'plus']:
        number = counts[f'n_{side}'].to_numpy()
        success = counts[f'y_{side}'].to_numpy()
        p_lo, p_hi = cp_interval(number, n, alpha/4)
        y_lo, y_hi = cp_interval(success, number, alpha/4)
        out[f'f_{side}_lo'] = np.maximum(0, p_lo/h-density_lip*h/2)
        out[f'f_{side}_hi'] = p_hi/h+density_lip*h/2
        out[f'mu_{side}_lo'] = np.maximum(0, y_lo-mean_lip*h)
        out[f'mu_{side}_hi'] = np.minimum(1, y_hi+mean_lip*h)
    return pd.DataFrame(out, index=counts.index)

def project_rectangle(rect, gamma, lower=.2, upper=.6):
    """Project a four-dimensional rectangle into an outer set for tau.

    Empty sets are retained and flagged, not silently replaced or dropped.
    If f_plus has no positive lower bound, return [-1,1].
    gamma and the prognostic range are supplied, not estimated from the data.
    """
    if gamma < 0 or not 0 <= lower <= upper <= 1:
        raise ValueError('gamma >= 0 and 0 <= lower <= upper <= 1 required')
    a = np.atleast_2d(np.asarray(rect, dtype=float))
    # Column order: fminus lo/hi, fplus lo/hi, muminus lo/hi, muplus lo/hi.
    fm0, fm1, fp0, fp1, mm0, mm1, mp0, mp1 = a.T
    mm0, mm1 = np.maximum(mm0, lower), np.minimum(mm1, upper)
    positive = fp0 > 0
    rho0 = np.divide(fm0, fp1, out=np.zeros_like(fm0), where=fp1 > 0)
    rho1 = np.divide(fm1, fp0, out=np.full_like(fm1, np.inf), where=positive)
    rho0 = np.maximum(rho0, max(0, 1-gamma))
    rho1 = np.minimum(rho1, 1+gamma)
    center = (lower+upper)/2
    radius = gamma*(upper-lower)/2
    low = mp0-center + np.minimum(rho0*(center-mm1), rho1*(center-mm1))-radius
    high = mp1-center + np.maximum(rho0*(center-mm0), rho1*(center-mm0))+radius
    low, high = np.maximum(-1, low), np.minimum(1, high)
    empty = (rho0 > rho1) | (mm0 > mm1) | (low > high)
    # The full range is always safe when a density denominator cannot be bounded.
    low = np.where(positive, low, -1.)
    high = np.where(positive, high, 1.)
    empty = np.where(positive, empty, False)
    low, high = np.where(empty, np.nan, low), np.where(empty, np.nan, high)
    return low, high, empty, ~positive

RECT_COLS = ['f_minus_lo', 'f_minus_hi', 'f_plus_lo', 'f_plus_hi',
             'mu_minus_lo', 'mu_minus_hi', 'mu_plus_lo', 'mu_plus_hi']

def right_polynomials(values, weights):
    # Exact on 0 <= m <= .1 for the support values in SCENARIOS.
    f, z = np.zeros(2), np.zeros(3)
    for k, w in zip(values, weights):
        if k == 1:
            f += w*np.array([.75, 0.])
            z += w*np.array([0., .25, 0.])
        else:
            f += w*np.array([(2+k)/4, .5])
            z += w*np.array([(k*k-1)/8, k/2+.25, .375])
    return f, z

def smoothness_check(values, weights, h=.1):
    f, z = right_polynomials(values, weights)
    a, b = f
    c, d, e = z
    # Derivative of beta * z(m)/f(m), excluding a constant treatment effect.
    num = np.array([d*a-b*c, 2*e*a, e*b])
    den = np.array([a*a, 2*a*b, b*b])
    # Extrema of q'(m) occur at zeros of q'' numerator, or at endpoints.
    derivative_num = np.polynomial.polynomial.polysub(
        np.polynomial.polynomial.polymul(np.polynomial.polynomial.polyder(num), den),
        np.polynomial.polynomial.polymul(num, np.polynomial.polynomial.polyder(den)))
    coefficients = np.trim_zeros(derivative_num, 'b')
    roots = np.polynomial.polynomial.polyroots(coefficients) if len(coefficients) else []
    grid = [0., h] + [float(r.real) for r in roots if abs(r.imag)<1e-9 and 0<r.real<h]
    max_y = max(abs(.2*np.polynomial.polynomial.polyval(x,num)/
                    np.polynomial.polynomial.polyval(x,den)) for x in grid)
    return max(.5, abs(b)), max(.15, max_y)

def validate():
    checks=[]
    for name, values, weights in SCENARIOS:
        truth=population(values,weights)
        lf, ly = smoothness_check(values,weights)
        assert lf <= .5+1e-12 and ly <= .25+1e-12
        r=np.array([[truth['f_minus'],truth['f_minus'],truth['f_plus'],truth['f_plus'],
                     truth['mean_minus'],truth['mean_minus'],truth['mean_plus'],truth['mean_plus']]])
        lo,hi,empty,_=project_rectangle(r,truth['gamma_true'])
        assert not empty[0] and lo[0]-1e-12 <= -.04 <= hi[0]+1e-12
        checks.append(dict(scenario=name, density_lip=lf, mean_lip=ly,
                           **truth,population_lower=lo[0],population_upper=hi[0]))
    # Check that closed-form projection contains direct optimization over a grid.
    rng=np.random.default_rng(9711)
    for _ in range(100):
        gamma=rng.uniform(.1,1)
        r0,r1=sorted(rng.uniform(max(0,1-gamma),1+gamma,2))
        ml,mh=sorted(rng.uniform(.2,.6,2)); pl,ph=sorted(rng.uniform(0,1,2))
        rect=[[r0,r1,1,1,ml,mh,pl,ph]]
        lo,hi,_,_=project_rectangle(rect,gamma)
        cand=[p-.4+rho*(.4-m)+sgn*gamma*.4/2
              for p in [pl,ph] for rho in [r0,r1] for m in [ml,mh] for sgn in [-1,1]]
        assert abs(lo[0]-max(-1,min(cand)))<1e-12
        assert abs(hi[0]-min(1,max(cand)))<1e-12
    return checks

def simulate(reps, sizes, seed):
    out=ROOT/'mixed_results';out.mkdir(exist_ok=True)
    pd.DataFrame(validate()).to_csv(out/'population_validation.csv',index=False)
    rows=[];rng=np.random.default_rng(seed)
    for n in sizes:
        h=.05 if n >= 200000 else .1
        for rep in range(reps):
            x,z=rng.uniform(-1,1,(2,n))
            mix=rng.random(n); u=rng.random(n)
            d=(x>=0)|(z>=0)
            y=(u < .4+.2*z-.04*d).astype(float)
            for name, values, weights in SCENARIOS:
                k=np.asarray(values)[np.searchsorted(np.cumsum(weights),mix)]
                m=np.maximum(x,z-k*(x>=0))
                left=(m<0)&(m>-h);right=(m>=0)&(m<h)
                est,se,_,_,_=rd(m,y,h)
                rows.append(dict(n=n,h=h,rep=rep,scenario=name,
                    n_minus=int(left.sum()),n_plus=int(right.sum()),
                    y_minus=int(y[left].sum()),y_plus=int(y[right].sum()),
                    naive_estimate=est,naive_se=se))
            if (rep+1)%100 == 0: print(f'n={n}: {rep+1}/{reps}',flush=True)
    counts=pd.DataFrame(rows)
    rect=confidence_rectangle(counts)
    allrows=[]
    for lower,upper,label in [(.2,.6,'restricted'),(0.,1.,'outcome range')]:
        for gamma in [0.,.1,.2,.5,.75]:
            lo,hi,empty,uninformative=project_rectangle(rect[RECT_COLS],gamma,lower,upper)
            f=counts.copy()
            f['gamma']=gamma;f['range']=label;f['lower']=lo;f['upper']=hi
            f['empty']=empty;f['uninformative']=uninformative
            f['covered']=(lo<=-.04)&(hi>=-.04)
            f['wrong_sign']=(lo>0)&~empty
            f['width']=hi-lo
            allrows.append(f)
    raw=pd.concat(allrows,ignore_index=True)
    raw.to_csv(out/'replications.csv',index=False)
    counts.to_csv(out/'window_counts.csv',index=False)
    truth={name:population(v,w) for name,v,w in SCENARIOS}
    summary=[]
    for (name,n,gamma,label),f in raw.groupby(['scenario','n','gamma','range'],sort=False):
        p=truth[name]
        coverage=f.covered.mean()
        naive_lo=f.naive_estimate-1.96*f.naive_se
        naive_hi=f.naive_estimate+1.96*f.naive_se
        summary.append(dict(scenario=name,n=int(n),h=float(f.h.iloc[0]),gamma=gamma,
            range=label,reps=reps,true_gamma=p['gamma_true'],
            assumption_valid=gamma+1e-12>=p['gamma_true'],coverage=coverage,
            mcse_coverage=np.sqrt(coverage*(1-coverage)/reps),
            mean_width=f.width.mean(),empty_rate=f['empty'].mean(),
            uninformative_rate=f.uninformative.mean(),wrong_sign=f.wrong_sign.mean(),
            naive_coverage=((naive_lo<=-.04)&(naive_hi>=-.04)).mean(),
            naive_wrong_sign=(naive_lo>0).mean(),
            naive_mean_width=(naive_hi-naive_lo).mean()))
    summary=pd.DataFrame(summary)
    summary.to_csv(out/'summary.csv',index=False)
    (out/'metadata.json').write_text(json.dumps(dict(reps=reps,sizes=sizes,seed=seed,
        alpha=.05,component_error=.05/4,density_lipschitz=.5,mean_lipschitz=.25,
        prognosis_ranges=[[.2,.6],[0.,1.]],gamma_grid=[0.,.1,.2,.5,.75],
        method='Clopper-Pearson + union bound + deterministic smoothing bounds',
        note='All synthetic. Coverage guarantee conditional on supplied assumptions. '
             'Empty sets count as noncoverage. No claim of sharpness.',
        python=platform.python_version(),numpy=np.__version__,pandas=pd.__version__),indent=2))
    make_plots(summary,out)
    selected=summary[(summary['range']=='restricted') &
        (((summary.scenario=='No feedback')&(summary.gamma==0))|
         ((summary.scenario=='Downward')&(summary.gamma==.2))|
         (summary.scenario.isin(['Balanced','Nearly balanced'])&(summary.gamma==.5)))]
    selected.to_csv(out/'selected_summary.csv',index=False)
    print(selected[['scenario','n','true_gamma','gamma','coverage','mean_width',
                    'wrong_sign','naive_coverage','naive_wrong_sign']].to_string(index=False))

def make_plots(summary,out):
    plt.rcParams.update({'font.family':'DejaVu Sans','font.size':10,
                         'axes.spines.top':False,'axes.spines.right':False})
    fig,axes=plt.subplots(1,2,figsize=(10,3.8),layout='constrained')
    for name,vals,wts in SCENARIOS[:3]:
        t=population(vals,wts);gamma=np.linspace(abs(1-t['rho'])+1e-10,.8,200)
        center=t['mean_plus']-.4+t['rho']*(.4-t['mean_minus'])
        axes[0].plot(gamma,center+gamma*.2,label=name)
        axes[0].plot(gamma,center-gamma*.2,color=axes[0].lines[-1].get_color())
    axes[0].axhline(-.04,color='black',ls='--',label='True effect')
    axes[0].axhline(0,color='grey',lw=.7)
    axes[0].set(xlabel='Assumed maximum total movement / right density',
                ylabel='Population outer effect bounds')
    axes[0].legend(fontsize=8)
    for n in sorted(summary.n.unique()):
        s=summary[(summary.scenario=='Balanced')&(summary['range']=='restricted')&
                  (summary.n==n)].sort_values('gamma')
        axes[1].plot(s.gamma,s.coverage,marker='o',label=f'n={n:,}')
    axes[1].axvline(.5,color='grey',ls=':',label='True total movement ratio')
    axes[1].axvspan(0,.5,color='grey',alpha=.10,zorder=-1)
    axes[1].axhline(.95,color='black',ls='--')
    axes[1].set(xlabel='Assumed maximum total movement / right density',
                ylabel='Coverage of causal effect',ylim=(-.02,1.03))
    axes[1].legend(fontsize=8)
    fig.savefig(out/'mixed_feedback_bounds.png',dpi=220)
    plt.close(fig)

if __name__=='__main__':
    ap=argparse.ArgumentParser()
    ap.add_argument('--reps',type=int,default=1000)
    ap.add_argument('--sizes',type=int,nargs='+',default=[20000,200000])
    ap.add_argument('--seed',type=int,default=2026111501)
    a=ap.parse_args();simulate(a.reps,a.sizes,a.seed)


==> anc/mixed_results/metadata.json <==
{
  "reps": 1000,
  "sizes": [
    20000,
    200000
  ],
  "seed": 2026111501,
  "alpha": 0.05,
  "component_error": 0.0125,
  "density_lipschitz": 0.5,
  "mean_lipschitz": 0.25,
  "prognosis_ranges": [
    [
      0.2,
      0.6
    ],
    [
      0.0,
      1.0
    ]
  ],
  "gamma_grid": [
    0.0,
    0.1,
    0.2,
    0.5,
    0.75
  ],
  "method": "Clopper-Pearson + union bound + deterministic smoothing bounds",
  "note": "All synthetic. Coverage guarantee conditional on supplied assumptions. Empty sets count as noncoverage. No claim of sharpness.",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "pandas": "2.2.3"
}

==> anc/mixed_results/population_validation.csv <==
scenario,density_lip,mean_lip,f_minus,f_plus,rho,jump,movement,gamma_true,mean_minus,mean_plus,gap,tau,contrast,population_lower,population_upper
No feedback,0.5,0.15000000000000002,0.5,0.5,1.0,0.0,0.0,0.0,0.35000000000000003,0.31000000000000005,0.0,-0.04,-0.04,-0.03999999999999998,-0.03999999999999998
Downward,0.5,0.18400000000000002,0.5,0.625,0.8,0.125,0.125,0.2,0.35000000000000003,0.33000000000000007,0.02,-0.04,-0.02,-0.06999999999999995,0.010000000000000044
Balanced,0.5,0.15,0.5,0.5,1.0,0.0,0.25,0.5,0.35000000000000003,0.36000000000000004,0.05,-0.04,0.010000000000000002,-0.08999999999999998,0.11
Nearly balanced,0.5,0.15,0.5,0.525,0.9523809523809523,0.025000000000000022,0.25,0.47619047619047616,0.35000000000000003,0.36000000000000004,0.05,-0.04,0.010000000000000002,-0.0876190476190476,0.10285714285714284


==> anc/mixed_results/selected_summary.csv <==
scenario,n,h,gamma,range,reps,true_gamma,assumption_valid,coverage,mcse_coverage,mean_width,empty_rate,uninformative_rate,wrong_sign,naive_coverage,naive_wrong_sign,naive_mean_width
No feedback,20000,0.1,0.0,restricted,1000,0.0,True,1.0,0.0,0.25043915798833216,0.0,0.0,0.0,0.961,0.002,0.18033530084489843
No feedback,200000,0.05,0.0,restricted,1000,0.0,True,1.0,0.0,0.11676926871991462,0.0,0.0,0.0,0.944,0.0,0.08071865206782648
Downward,20000,0.1,0.2,restricted,1000,0.2,True,1.0,0.0,0.3149529022224177,0.0,0.0,0.0,0.914,0.009,0.17295503218197172
Downward,200000,0.05,0.2,restricted,1000,0.2,True,1.0,0.0,0.18668420514916045,0.0,0.0,0.0,0.817,0.002,0.0773365473607142
Balanced,20000,0.1,0.5,restricted,1000,0.5,True,1.0,0.0,0.4807339850581159,0.0,0.0,0.0,0.815,0.045,0.18400128244451633
Nearly balanced,20000,0.1,0.5,restricted,1000,0.47619047619047616,True,1.0,0.0,0.4714597735434081,0.0,0.0,0.0,0.809,0.044,0.18188393227007463
Balanced,200000,0.05,0.5,restricted,1000,0.5,True,1.0,0.0,0.3289532404098948,0.0,0.0,0.0,0.325,0.07,0.08231876573638852
Nearly balanced,200000,0.05,0.5,restricted,1000,0.47619047619047616,True,1.0,0.0,0.32473385567077606,0.0,0.0,0.0,0.319,0.066,0.08134739728469961


==> anc/mixed_results/summary.csv <==
scenario,n,h,gamma,range,reps,true_gamma,assumption_valid,coverage,mcse_coverage,mean_width,empty_rate,uninformative_rate,wrong_sign,naive_coverage,naive_wrong_sign,naive_mean_width
No feedback,20000,0.1,0.0,restricted,1000,0.0,True,1.0,0.0,0.25043915798833216,0.0,0.0,0.0,0.961,0.002,0.18033530084489843
Downward,20000,0.1,0.0,restricted,1000,0.2,False,0.026,0.0050322956987840055,0.24376315987108346,0.974,0.0,0.0,0.914,0.009,0.17295503218197172
Balanced,20000,0.1,0.0,restricted,1000,0.5,False,1.0,0.0,0.2536303859248196,0.0,0.0,0.0,0.815,0.045,0.18400128244451633
Nearly balanced,20000,0.1,0.0,restricted,1000,0.47619047619047616,False,0.998,0.0014127986409959495,0.25193307647571483,0.002,0.0,0.0,0.809,0.044,0.18188393227007463
No feedback,200000,0.05,0.0,restricted,1000,0.0,True,1.0,0.0,0.11676926871991462,0.0,0.0,0.0,0.944,0.0,0.08071865206782648
Downward,200000,0.05,0.0,restricted,1000,0.2,False,0.0,0.0,,1.0,0.0,0.0,0.817,0.002,0.0773365473607142
Balanced,200000,0.05,0.0,restricted,1000,0.5,False,0.686,0.01467664811869522,0.11810458614251633,0.0,0.0,0.0,0.325,0.07,0.08231876573638852
Nearly balanced,200000,0.05,0.0,restricted,1000,0.47619047619047616,False,0.643,0.015150940564862632,0.11731862665555388,0.044,0.0,0.0,0.319,0.066,0.08134739728469961
No feedback,20000,0.1,0.1,restricted,1000,0.0,True,1.0,0.0,0.3035845137139568,0.0,0.0,0.0,0.961,0.002,0.18033530084489843
Downward,20000,0.1,0.1,restricted,1000,0.2,False,0.738,0.013905250806799567,0.27673964141071744,0.262,0.0,0.0,0.914,0.009,0.17295503218197172
Balanced,20000,0.1,0.1,restricted,1000,0.5,False,1.0,0.0,0.30699535856101706,0.0,0.0,0.0,0.815,0.045,0.18400128244451633
Nearly balanced,20000,0.1,0.1,restricted,1000,0.47619047619047616,False,1.0,0.0,0.3045714201933675,0.0,0.0,0.0,0.809,0.044,0.18188393227007463
No feedback,200000,0.05,0.1,restricted,1000,0.0,True,1.0,0.0,0.16520739815683205,0.0,0.0,0.0,0.944,0.0,0.08071865206782648
Downward,200000,0.05,0.1,restricted,1000,0.2,False,0.001,0.0009994998749374609,0.14833236108409242,0.999,0.0,0.0,0.817,0.002,0.0773365473607142
Balanced,200000,0.05,0.1,restricted,1000,0.5,False,0.999,0.0009994998749374613,0.16749889365754506,0.0,0.0,0.0,0.325,0.07,0.08231876573638852
Nearly balanced,200000,0.05,0.1,restricted,1000,0.47619047619047616,False,0.998,0.0014127986409959495,0.1627111518954223,0.0,0.0,0.0,0.319,0.066,0.08134739728469961
No feedback,20000,0.1,0.2,restricted,1000,0.0,True,1.0,0.0,0.35187543884800154,0.0,0.0,0.0,0.961,0.002,0.18033530084489843
Downward,20000,0.1,0.2,restricted,1000,0.2,True,1.0,0.0,0.3149529022224177,0.0,0.0,0.0,0.914,0.009,0.17295503218197172
Balanced,20000,0.1,0.2,restricted,1000,0.5,False,1.0,0.0,0.35750469929166084,0.0,0.0,0.0,0.815,0.045,0.18400128244451633
Nearly balanced,20000,0.1,0.2,restricted,1000,0.47619047619047616,False,1.0,0.0,0.3505456874154634,0.0,0.0,0.0,0.809,0.044,0.18188393227007463
No feedback,200000,0.05,0.2,restricted,1000,0.0,True,1.0,0.0,0.20667232159790905,0.0,0.0,0.0,0.944,0.0,0.08071865206782648
Downward,200000,0.05,0.2,restricted,1000,0.2,True,1.0,0.0,0.18668420514916045,0.0,0.0,0.0,0.817,0.002,0.0773365473607142
Balanced,200000,0.05,0.2,restricted,1000,0.5,False,1.0,0.0,0.20895316401268435,0.0,0.0,0.0,0.325,0.07,0.08231876573638852
Nearly balanced,200000,0.05,0.2,restricted,1000,0.47619047619047616,False,1.0,0.0,0.20470053068206942,0.0,0.0,0.0,0.319,0.066,0.08134739728469961
No feedback,20000,0.1,0.5,restricted,1000,0.0,True,1.0,0.0,0.4734126756588348,0.0,0.0,0.0,0.961,0.002,0.18033530084489843
Downward,20000,0.1,0.5,restricted,1000,0.2,True,1.0,0.0,0.4357128023386952,0.0,0.0,0.0,0.914,0.009,0.17295503218197172
Balanced,20000,0.1,0.5,restricted,1000,0.5,True,1.0,0.0,0.4807339850581159,0.0,0.0,0.0,0.815,0.045,0.18400128244451633
Nearly balanced,20000,0.1,0.5,restricted,1000,0.47619047619047616,True,1.0,0.0,0.4714597735434081,0.0,0.0,0.0,0.809,0.044,0.18188393227007463
No feedback,200000,0.05,0.5,restricted,1000,0.0,True,1.0,0.0,0.32667284592430973,0.0,0.0,0.0,0.944,0.0,0.08071865206782648
Downward,200000,0.05,0.5,restricted,1000,0.2,True,1.0,0.0,0.30949215650288875,0.0,0.0,0.0,0.817,0.002,0.0773365473607142
Balanced,200000,0.05,0.5,restricted,1000,0.5,True,1.0,0.0,0.3289532404098948,0.0,0.0,0.0,0.325,0.07,0.08231876573638852
Nearly balanced,200000,0.05,0.5,restricted,1000,0.47619047619047616,True,1.0,0.0,0.32473385567077606,0.0,0.0,0.0,0.319,0.066,0.08134739728469961
No feedback,20000,0.1,0.75,restricted,1000,0.0,True,1.0,0.0,0.5734126756588348,0.0,0.0,0.0,0.961,0.002,0.18033530084489843
Downward,20000,0.1,0.75,restricted,1000,0.2,True,1.0,0.0,0.5357128023386951,0.0,0.0,0.0,0.914,0.009,0.17295503218197172
Balanced,20000,0.1,0.75,restricted,1000,0.5,True,1.0,0.0,0.5807339850581159,0.0,0.0,0.0,0.815,0.045,0.18400128244451633
Nearly balanced,20000,0.1,0.75,restricted,1000,0.47619047619047616,True,1.0,0.0,0.5714597735434082,0.0,0.0,0.0,0.809,0.044,0.18188393227007463
No feedback,200000,0.05,0.75,restricted,1000,0.0,True,1.0,0.0,0.4266728459243097,0.0,0.0,0.0,0.944,0.0,0.08071865206782648
Downward,200000,0.05,0.75,restricted,1000,0.2,True,1.0,0.0,0.4094921565028888,0.0,0.0,0.0,0.817,0.002,0.0773365473607142
Balanced,200000,0.05,0.75,restricted,1000,0.5,True,1.0,0.0,0.4289532404098948,0.0,0.0,0.0,0.325,0.07,0.08231876573638852
Nearly balanced,200000,0.05,0.75,restricted,1000,0.47619047619047616,True,1.0,0.0,0.42473385567077604,0.0,0.0,0.0,0.319,0.066,0.08134739728469961
No feedback,20000,0.1,0.0,outcome range,1000,0.0,True,1.0,0.0,0.25043915798833216,0.0,0.0,0.0,0.961,0.002,0.18033530084489843
Downward,20000,0.1,0.0,outcome range,1000,0.2,False,0.026,0.0050322956987840055,0.24376315987108346,0.974,0.0,0.0,0.914,0.009,0.17295503218197172
Balanced,20000,0.1,0.0,outcome range,1000,0.5,False,1.0,0.0,0.2536303859248196,0.0,0.0,0.0,0.815,0.045,0.18400128244451633
Nearly balanced,20000,0.1,0.0,outcome range,1000,0.47619047619047616,False,0.998,0.0014127986409959495,0.25193307647571483,0.002,0.0,0.0,0.809,0.044,0.18188393227007463
No feedback,200000,0.05,0.0,outcome range,1000,0.0,True,1.0,0.0,0.11676926871991462,0.0,0.0,0.0,0.944,0.0,0.08071865206782648
Downward,200000,0.05,0.0,outcome range,1000,0.2,False,0.0,0.0,,1.0,0.0,0.0,0.817,0.002,0.0773365473607142
Balanced,200000,0.05,0.0,outcome range,1000,0.5,False,0.686,0.01467664811869522,0.11810458614251633,0.0,0.0,0.0,0.325,0.07,0.08231876573638852
Nearly balanced,200000,0.05,0.0,outcome range,1000,0.47619047619047616,False,0.643,0.015150940564862632,0.11731862665555388,0.044,0.0,0.0,0.319,0.066,0.08134739728469961
No feedback,20000,0.1,0.1,outcome range,1000,0.0,True,1.0,0.0,0.38118087176295473,0.0,0.0,0.0,0.961,0.002,0.18033530084489843
Downward,20000,0.1,0.1,outcome range,1000,0.2,False,0.738,0.013905250806799567,0.34050556992416736,0.262,0.0,0.0,0.914,0.009,0.17295503218197172
Balanced,20000,0.1,0.1,outcome range,1000,0.5,False,1.0,0.0,0.3847407396195421,0.0,0.0,0.0,0.815,0.045,0.18400128244451633
Nearly balanced,20000,0.1,0.1,outcome range,1000,0.47619047619047616,False,1.0,0.0,0.38183606508691237,0.0,0.0,0.0,0.809,0.044,0.18188393227007463
No feedback,200000,0.05,0.1,outcome range,1000,0.0,True,1.0,0.0,0.2424126946209944,0.0,0.0,0.0,0.944,0.0,0.08071865206782648
Downward,200000,0.05,0.1,outcome range,1000,0.2,False,0.001,0.0009994998749374609,0.20863325559557971,0.999,0.0,0.0,0.817,0.002,0.0773365473607142
Balanced,200000,0.05,0.1,outcome range,1000,0.5,False,1.0,0.0,0.24584314574995902,0.0,0.0,0.0,0.325,0.07,0.08231876573638852
Nearly balanced,200000,0.05,0.1,outcome range,1000,0.47619047619047616,False,1.0,0.0,0.23626706158112637,0.0,0.0,0.0,0.319,0.066,0.08134739728469961
No feedback,20000,0.1,0.2,outcome range,1000,0.0,True,1.0,0.0,0.5037998113175217,0.0,0.0,0.0,0.961,0.002,0.18033530084489843
Downward,20000,0.1,0.2,outcome range,1000,0.2,True,1.0,0.0,0.446104288395327,0.0,0.0,0.0,0.914,0.009,0.17295503218197172
Balanced,20000,0.1,0.2,outcome range,1000,0.5,False,1.0,0.0,0.5110752970214762,0.0,0.0,0.0,0.815,0.045,0.18400128244451633
Nearly balanced,20000,0.1,0.2,outcome range,1000,0.47619047619047616,False,1.0,0.0,0.500571864537247,0.0,0.0,0.0,0.809,0.044,0.18188393227007463
No feedback,200000,0.05,0.2,outcome range,1000,0.0,True,1.0,0.0,0.3495879273994934,0.0,0.0,0.0,0.944,0.0,0.08071865206782648
Downward,200000,0.05,0.2,outcome range,1000,0.2,True,1.0,0.0,0.31224857812229956,0.0,0.0,0.0,0.817,0.002,0.0773365473607142
Balanced,200000,0.05,0.2,outcome range,1000,0.5,False,1.0,0.0,0.3522679997634883,0.0,0.0,0.0,0.325,0.07,0.08231876573638852
Nearly balanced,200000,0.05,0.2,outcome range,1000,0.47619047619047616,False,1.0,0.0,0.3464428938012678,0.0,0.0,0.0,0.319,0.066,0.08134739728469961
No feedback,20000,0.1,0.5,outcome range,1000,0.0,True,1.0,0.0,0.8151224340009082,0.0,0.0,0.0,0.961,0.002,0.18033530084489843
Downward,20000,0.1,0.5,outcome range,1000,0.2,True,1.0,0.0,0.7670038987907882,0.0,0.0,0.0,0.914,0.009,0.17295503218197172
Balanced,20000,0.1,0.5,outcome range,1000,0.5,True,1.0,0.0,0.8238716195876384,0.0,0.0,0.0,0.815,0.045,0.18400128244451633
Nearly balanced,20000,0.1,0.5,outcome range,1000,0.47619047619047616,True,1.0,0.0,0.8120011888704659,0.0,0.0,0.0,0.809,0.044,0.18188393227007463
No feedback,200000,0.05,0.5,outcome range,1000,0.0,True,1.0,0.0,0.6495900724855688,0.0,0.0,0.0,0.944,0.0,0.08071865206782648
Downward,200000,0.05,0.5,outcome range,1000,0.2,True,1.0,0.0,0.6266121622339099,0.0,0.0,0.0,0.817,0.002,0.0773365473607142
Balanced,200000,0.05,0.5,outcome range,1000,0.5,True,1.0,0.0,0.6522684904514048,0.0,0.0,0.0,0.325,0.07,0.08231876573638852
Nearly balanced,200000,0.05,0.5,outcome range,1000,0.47619047619047616,True,1.0,0.0,0.6466115812174007,0.0,0.0,0.0,0.319,0.066,0.08134739728469961
No feedback,20000,0.1,0.75,outcome range,1000,0.0,True,1.0,0.0,1.0651224340009082,0.0,0.0,0.0,0.961,0.002,0.18033530084489843
Downward,20000,0.1,0.75,outcome range,1000,0.2,True,1.0,0.0,1.0170038987907883,0.0,0.0,0.0,0.914,0.009,0.17295503218197172
Balanced,20000,0.1,0.75,outcome range,1000,0.5,True,1.0,0.0,1.0738716195876383,0.0,0.0,0.0,0.815,0.045,0.18400128244451633
Nearly balanced,20000,0.1,0.75,outcome range,1000,0.47619047619047616,True,1.0,0.0,1.062001188870466,0.0,0.0,0.0,0.809,0.044,0.18188393227007463
No feedback,200000,0.05,0.75,outcome range,1000,0.0,True,1.0,0.0,0.8995900724855688,0.0,0.0,0.0,0.944,0.0,0.08071865206782648
Downward,200000,0.05,0.75,outcome range,1000,0.2,True,1.0,0.0,0.8766121622339099,0.0,0.0,0.0,0.817,0.002,0.0773365473607142
Balanced,200000,0.05,0.75,outcome range,1000,0.5,True,1.0,0.0,0.9022684904514049,0.0,0.0,0.0,0.325,0.07,0.08231876573638852
Nearly balanced,200000,0.05,0.75,outcome range,1000,0.47619047619047616,True,1.0,0.0,0.8966115812174007,0.0,0.0,0.0,0.319,0.066,0.08134739728469961


==> anc/mixed_results/window_counts.csv <==
n,h,rep,scenario,n_minus,n_plus,y_minus,y_plus,naive_estimate,naive_se
20000,0.1,0,No feedback,939,1053,313,319,0.00873274785701389,0.04418286155432237
20000,0.1,0,Downward,939,1310,313,424,0.040551196566562975,0.042674566176813575
20000,0.1,0,Balanced,939,1022,313,341,0.033043390582447596,0.04550805164579515
20000,0.1,0,Nearly balanced,939,1073,313,362,0.04129782953481986,0.04513352234634013
20000,0.1,1,No feedback,951,1063,300,357,-0.03070469028518724,0.0448946948425078
20000,0.1,1,Downward,951,1338,300,485,-0.003057603455030422,0.043117336706275086
20000,0.1,1,Balanced,951,1038,300,382,0.006789634242388487,0.04599658335268957
20000,0.1,1,Nearly balanced,951,1090,300,399,0.005239993966228984,0.04528505734511847
20000,0.1,2,No feedback,921,1082,318,357,-0.024854020073352356,0.04686845590369352
20000,0.1,2,Downward,921,1298,318,441,-0.02465212185772797,0.04449171841179153
20000,0.1,2,Balanced,921,1006,318,368,0.02404438569065409,0.048367598933618784
20000,0.1,2,Nearly balanced,921,1054,318,389,0.016627857072344987,0.047645000037664635
20000,0.1,3,No feedback,962,1058,314,328,-0.051124821100470896,0.04687633345625409
20000,0.1,3,Downward,962,1313,314,434,-0.04523918410303851,0.044754392545510446
20000,0.1,3,Balanced,962,1062,314,398,0.010061691132195127,0.04740948533622924
20000,0.1,3,Nearly balanced,962,1116,314,418,-0.0008231544322201967,0.0467200366682141
20000,0.1,4,No feedback,943,1095,345,315,-0.02676767531159102,0.045803935938500406
20000,0.1,4,Downward,943,1339,345,405,-0.014939533050879916,0.04411545475475695
20000,0.1,4,Balanced,943,1044,345,355,0.034175312751142384,0.0479392500720706
20000,0.1,4,Nearly balanced,943,1087,345,372,0.029395968352918467,0.04745861263246129
20000,0.1,5,No feedback,932,1083,327,324,-0.11021401953236856,0.04548050567024738
20000,0.1,5,Downward,932,1325,327,417,-0.0729519188558086,0.044138937897506496
20000,0.1,5,Balanced,932,1036,327,350,-0.0302231576138417,0.0474496993560463
20000,0.1,5,Nearly balanced,932,1101,327,372,-0.04312877234337453,0.04668058410307076
20000,0.1,6,No feedback,984,1087,336,362,-0.051302519917661826,0.04446870354373613
20000,0.1,6,Downward,984,1343,336,475,-0.02819631132581668,0.042647766992927306
20000,0.1,6,Balanced,984,1029,336,392,0.04287496852088335,0.046570660596911735
20000,0.1,6,Nearly balanced,984,1082,336,409,0.03912314228024072,0.04585066794181165
20000,0.1,7,No feedback,912,1063,314,350,-0.01216312059214203,0.047282250842503204
20000,0.1,7,Downward,912,1304,314,453,0.009300640507180935,0.04537510866254483
20000,0.1,7,Balanced,912,1011,314,378,0.06488401471826782,0.04932774038709157
20000,0.1,7,Nearly balanced,912,1055,314,398,0.07461025407300831,0.04856345743732659
20000,0.1,8,No feedback,990,1081,357,360,-0.09685294543595896,0.045114583508507416
20000,0.1,8,Downward,990,1332,357,464,-0.07769645715014017,0.04359223331381439
20000,0.1,8,Balanced,990,1043,357,395,-0.029602107612607453,0.04669816993087485
20000,0.1,8,Nearly balanced,990,1080,357,408,-0.036515893834002555,0.04622777958020565
20000,0.1,9,No feedback,930,1105,325,351,-0.103705005798232,0.04505094861627291
20000,0.1,9,Downward,930,1341,325,454,-0.08193866871355882,0.043815621862634095
20000,0.1,9,Balanced,930,1039,325,379,-0.07702722111960009,0.04683430788782669
20000,0.1,9,Nearly balanced,930,1073,325,385,-0.07222675428278963,0.04645044931876467
20000,0.1,10,No feedback,936,1042,354,316,-0.21694659636344435,0.045461185654541304
20000,0.1,10,Downward,936,1300,354,444,-0.19762522122634069,0.043895066358813614
20000,0.1,10,Balanced,936,1005,354,339,-0.18904557308781245,0.04644173671683071
20000,0.1,10,Nearly balanced,936,1047,354,359,-0.19294226069284903,0.045998579353660966
20000,0.1,11,No feedback,940,1087,342,352,-0.11158187595631852,0.04422400307974707
20000,0.1,11,Downward,940,1353,342,465,-0.08531943793027025,0.04297813274011931
20000,0.1,11,Balanced,940,1078,342,400,-0.023566043993134334,0.04593242657359669
20000,0.1,11,Nearly balanced,940,1129,342,416,-0.02685540878959819,0.045241322027181625
20000,0.1,12,No feedback,1000,1030,313,325,-0.0029521265294903953,0.047151635713056285
20000,0.1,12,Downward,1000,1296,313,434,0.032382657728897535,0.044970443369593605
20000,0.1,12,Balanced,1000,1013,313,366,0.06413955647601483,0.04769901592071929
20000,0.1,12,Nearly balanced,1000,1046,313,379,0.06005675079843764,0.04728109824176625
20000,0.1,13,No feedback,899,1040,290,318,-0.032341857064917656,0.04627251604345661
20000,0.1,13,Downward,899,1280,290,427,-0.031326640994284116,0.04421468589243346
20000,0.1,13,Balanced,899,997,290,337,0.02162477546839736,0.047841522431504566
20000,0.1,13,Nearly balanced,899,1041,290,348,0.03263029167539999,0.04759427062969749
20000,0.1,14,No feedback,986,1031,343,337,0.08205676527661682,0.04512996850976662
20000,0.1,14,Downward,986,1264,343,438,0.08151931600638279,0.042973477916361275
20000,0.1,14,Balanced,986,1015,343,379,0.12499505189870924,0.04557384386255065
20000,0.1,14,Nearly balanced,986,1065,343,396,0.11736542038019376,0.044926023385176636
20000,0.1,15,No feedback,954,1087,318,355,-0.04782839708971087,0.046979168928257056
20000,0.1,15,Downward,954,1332,318,457,-0.045451517104054706,0.044792008929362505
20000,0.1,15,Balanced,954,1057,318,385,0.02185511326178985,0.04800749724491678
20000,0.1,15,Nearly balanced,954,1095,318,397,0.018381614578946104,0.047527592569905366
20000,0.1,16,No feedback,1002,1063,326,342,-0.11456960788159065,0.044389576662702074
20000,0.1,16,Downward,1002,1308,326,456,-0.0899125456687242,0.04296564070460882
20000,0.1,16,Balanced,1002,1032,326,375,-0.04166405256925898,0.04606063056238224
20000,0.1,16,Nearly balanced,1002,1081,326,396,-0.046599415111817255,0.04540277091709165
20000,0.1,17,No feedback,985,1014,359,319,-0.04929448730975916,0.04689580199893123
20000,0.1,17,Downward,985,1263,359,435,-0.022455968721267594,0.04475897683635443
20000,0.1,17,Balanced,985,950,359,343,-0.01596689802724549,0.04827705080779384
20000,0.1,17,Nearly balanced,985,1003,359,364,-0.01713133228782776,0.047618990072851544
20000,0.1,18,No feedback,934,1051,303,340,0.030604944329714168,0.04497106851323799
20000,0.1,18,Downward,934,1323,303,449,0.05821097742384901,0.0427180812594023
20000,0.1,18,Balanced,934,1023,303,375,0.10490732182767648,0.04644920081565631
20000,0.1,18,Nearly balanced,934,1068,303,388,0.10720256455793303,0.0459941677736816
20000,0.1,19,No feedback,919,1041,295,315,-0.040473853644526325,0.04524332821710073
20000,0.1,19,Downward,919,1282,295,418,-0.017274773645985397,0.04342048712387757
20000,0.1,19,Balanced,919,1001,295,352,0.02469633920798453,0.04678834051386431
20000,0.1,19,Nearly balanced,919,1047,295,366,0.022686077941244165,0.046054771394325594
20000,0.1,20,No feedback,973,979,354,304,-0.0371593888359264,0.04720407173951888
20000,0.1,20,Downward,973,1258,354,426,-0.016167716029600265,0.044642749444631445
20000,0.1,20,Balanced,973,1001,354,365,0.004788928569030515,0.04699147033600251
20000,0.1,20,Nearly balanced,973,1053,354,376,-0.00032757266182764644,0.046395291630452674
20000,0.1,21,No feedback,952,1054,305,350,0.10382548883074766,0.04732968153365067
20000,0.1,21,Downward,952,1285,305,440,0.09346971749766347,0.04442434701950682
20000,0.1,21,Balanced,952,1042,305,387,0.15330292142370833,0.047294927393826784
20000,0.1,21,Nearly balanced,952,1079,305,402,0.1539261514546416,0.046734001962276554
20000,0.1,22,No feedback,871,1048,290,311,-0.08639711272759815,0.045995232800510474
20000,0.1,22,Downward,871,1303,290,423,-0.049499247916779954,0.04477984939580907
20000,0.1,22,Balanced,871,1025,290,359,-0.016936562900441654,0.047093628297202206
20000,0.1,22,Nearly balanced,871,1073,290,382,-0.02177483716185441,0.04660208893019822
20000,0.1,23,No feedback,1012,1010,361,319,-0.05138620437243119,0.044064063719168226
20000,0.1,23,Downward,1012,1285,361,426,-0.03236374534717312,0.04195739289376269
20000,0.1,23,Balanced,1012,986,361,360,0.008196784647519051,0.04558393246479559
20000,0.1,23,Nearly balanced,1012,1037,361,380,0.008935134688531576,0.04510901471498445
20000,0.1,24,No feedback,1009,1050,354,314,-0.02457878695453103,0.04605667632619069
20000,0.1,24,Downward,1009,1323,354,431,0.00263688993906791,0.043653517290853275
20000,0.1,24,Balanced,1009,1042,354,356,-0.008076392959453949,0.046189543349869314
20000,0.1,24,Nearly balanced,1009,1090,354,374,0.00574518883664582,0.0456186996463657
20000,0.1,25,No feedback,965,1085,331,325,-0.015204087253209708,0.043635238060889495
20000,0.1,25,Downward,965,1336,331,420,0.00812260593514319,0.04226961805383287
20000,0.1,25,Balanced,965,1066,331,348,0.027802986695645016,0.04446181499733794
20000,0.1,25,Nearly balanced,965,1125,331,369,0.021973704431598906,0.04387103668784461
20000,0.1,26,No feedback,941,1056,349,323,-0.07526662863529693,0.046122542342205954
20000,0.1,26,Downward,941,1300,349,445,-0.04540800122233418,0.04468872337852218
20000,0.1,26,Balanced,941,1041,349,381,-0.025214449764379476,0.04746179012432092
20000,0.1,26,Nearly balanced,941,1085,349,395,-0.02783655009858277,0.046928412507785566
20000,0.1,27,No feedback,906,1024,310,347,0.01621638437779671,0.049145467173288646
20000,0.1,27,Downward,906,1272,310,462,0.054212173314177825,0.04716536781058854
20000,0.1,27,Balanced,906,1036,310,405,0.1017036253534056,0.04989710496952881
20000,0.1,27,Nearly balanced,906,1083,310,420,0.09308906439955583,0.049275531581726296
20000,0.1,28,No feedback,954,1080,337,330,-0.13280315196583697,0.0458422416589693
20000,0.1,28,Downward,954,1323,337,433,-0.09200373110788629,0.04457589919999514
20000,0.1,28,Balanced,954,1023,337,353,-0.08164177935841899,0.04754353185317559
20000,0.1,28,Nearly balanced,954,1054,337,368,-0.06870999655903648,0.047361640660606066
20000,0.1,29,No feedback,931,1044,308,326,-0.05557508907010594,0.04639167337154108
20000,0.1,29,Downward,931,1286,308,428,-0.05690463817893121,0.04413760983662647
20000,0.1,29,Balanced,931,982,308,342,-0.02664650981455191,0.04735634286405344
20000,0.1,29,Nearly balanced,931,1035,308,358,-0.019830489765307546,0.04692628089714407
20000,0.1,30,No feedback,946,1079,338,355,-0.061203859949205686,0.045384299098216944
20000,0.1,30,Downward,946,1359,338,472,-0.028152094932390404,0.04364843036974056
20000,0.1,30,Balanced,946,1100,338,405,0.005979208093227828,0.04582023921516594
20000,0.1,30,Nearly balanced,946,1147,338,423,0.007982401304029274,0.04546949092973909
20000,0.1,31,No feedback,928,1070,335,347,-0.04108853060299544,0.04562526601787966
20000,0.1,31,Downward,928,1307,335,451,-0.022898356198186975,0.04390875068082876
20000,0.1,31,Balanced,928,1037,335,383,0.01800130618147655,0.04691648773386271
20000,0.1,31,Nearly balanced,928,1087,335,402,0.021816886352631237,0.04627412549356923
20000,0.1,32,No feedback,959,1058,351,309,-0.11513364733274734,0.04695905418763533
20000,0.1,32,Downward,959,1295,351,415,-0.08619601836063168,0.0454149104132065
20000,0.1,32,Balanced,959,995,351,335,-0.045512319269662815,0.04866367703724648
20000,0.1,32,Nearly balanced,959,1040,351,349,-0.04387928974211619,0.04826574420430202
20000,0.1,33,No feedback,940,1035,312,348,-0.019647229238272557,0.045482886832760465
20000,0.1,33,Downward,940,1294,312,461,0.020460175576512307,0.04340812664461591
20000,0.1,33,Balanced,940,993,312,380,0.046783256876513746,0.04634424791896041
20000,0.1,33,Nearly balanced,940,1044,312,402,0.04382435546271196,0.04582991960053456
20000,0.1,34,No feedback,962,1064,317,329,-0.0207109982946177,0.045645863808019875
20000,0.1,34,Downward,962,1297,317,422,-0.008868513570534864,0.043759821441401545
20000,0.1,34,Balanced,962,1020,317,352,0.032564372011006426,0.046750804890544756
20000,0.1,34,Nearly balanced,962,1065,317,368,0.02483640028992168,0.04593150991886778
20000,0.1,35,No feedback,987,1074,335,364,-0.05109846464024681,0.045391485321036755
20000,0.1,35,Downward,987,1337,335,474,-0.024515006050091437,0.04392811055651087
20000,0.1,35,Balanced,987,1060,335,401,0.031946027363917495,0.04720406358562622
20000,0.1,35,Nearly balanced,987,1112,335,421,0.024871295819561545,0.04645837757963714
20000,0.1,36,No feedback,941,1010,328,342,-0.06677671026897414,0.04644917048786315
20000,0.1,36,Downward,941,1287,328,462,-0.031142968055531406,0.04460144940204878
20000,0.1,36,Balanced,941,996,328,376,0.003479644721829156,0.048019734768684715
20000,0.1,36,Nearly balanced,941,1040,328,396,0.006799327867290705,0.04749602935137489
20000,0.1,37,No feedback,908,1051,307,314,-0.04169295069471485,0.047005426354713845
20000,0.1,37,Downward,908,1342,307,436,-0.043529061816875436,0.044454455598882614
20000,0.1,37,Balanced,908,1026,307,347,0.0035725042936278206,0.047817428780460705
20000,0.1,37,Nearly balanced,908,1080,307,366,0.0009823915942165917,0.04727106808038386
20000,0.1,38,No feedback,969,1060,328,343,-0.030725623801166946,0.044033392029304716
20000,0.1,38,Downward,969,1310,328,438,-0.012275956192549009,0.04200822697923543
20000,0.1,38,Balanced,969,1015,328,360,0.013000978436408794,0.04493056011919726
20000,0.1,38,Nearly balanced,969,1061,328,373,0.016768463676538392,0.044392922639174104
20000,0.1,39,No feedback,988,1019,369,334,-0.10098270623037559,0.04745794153855453
20000,0.1,39,Downward,988,1291,369,451,-0.07050359068774531,0.045294374923895805
20000,0.1,39,Balanced,988,1003,369,371,-0.01819624132901615,0.04822003865058509
20000,0.1,39,Nearly balanced,988,1047,369,381,-0.02645809364990087,0.04780215286252676
20000,0.1,40,No feedback,954,1051,307,345,0.028915608168382845,0.04534177368121898
20000,0.1,40,Downward,954,1294,307,457,0.0488230869799442,0.04342466182438411
20000,0.1,40,Balanced,954,1032,307,375,0.0812335856536785,0.045866066894056916
20000,0.1,40,Nearly balanced,954,1086,307,397,0.0944892727750733,0.04546959324435609
20000,0.1,41,No feedback,947,1032,348,323,-0.04637193434569847,0.04604911215372788
20000,0.1,41,Downward,947,1270,348,416,-0.039571240398868,0.04396834763155407
20000,0.1,41,Balanced,947,1001,348,357,0.00839361773536873,0.047322125694328136
20000,0.1,41,Nearly balanced,947,1046,348,369,0.009132623036173959,0.04683529517539547
20000,0.1,42,No feedback,937,1026,306,348,0.06897430956457029,0.0467029474364478
20000,0.1,42,Downward,937,1277,306,446,0.07595507392107109,0.044573377938977726
20000,0.1,42,Balanced,937,1002,306,386,0.14580842881948142,0.04769289973672891
20000,0.1,42,Nearly balanced,937,1050,306,406,0.1402121358307346,0.04718908176267777
20000,0.1,43,No feedback,900,1093,321,335,-0.03816236927777927,0.045376760406244616
20000,0.1,43,Downward,900,1327,321,423,-0.03416392709188526,0.04378464522119916
20000,0.1,43,Balanced,900,1085,321,395,0.04263028239183819,0.04623667968994804
20000,0.1,43,Nearly balanced,900,1132,321,416,0.0600851683793277,0.0459286913198448
20000,0.1,44,No feedback,955,1031,314,335,-0.022182432212837833,0.046433254482335366
20000,0.1,44,Downward,955,1292,314,433,-0.023455871333685707,0.04385572951028888
20000,0.1,44,Balanced,955,1010,314,357,-0.001428772156543856,0.04663134997105284
20000,0.1,44,Nearly balanced,955,1052,314,370,-0.007951801797355051,0.04597215141486971
20000,0.1,45,No feedback,943,979,322,317,-0.03588354683971545,0.04745790260122311
20000,0.1,45,Downward,943,1227,322,426,-0.032425185676844215,0.04485902963577452
20000,0.1,45,Balanced,943,979,322,353,-0.010145119818797621,0.04736228327560674
20000,0.1,45,Nearly balanced,943,1021,322,371,-0.00776491144173147,0.04694293507934121
20000,0.1,46,No feedback,933,1120,319,334,-0.056579779028049115,0.04526874145089831
20000,0.1,46,Downward,933,1374,319,437,-0.06427223783880393,0.04332834671052906
20000,0.1,46,Balanced,933,1063,319,357,-0.034794640708626534,0.046356721635003866
20000,0.1,46,Nearly balanced,933,1115,319,375,-0.029410715831047762,0.04576613949922162
20000,0.1,47,No feedback,922,1028,277,332,-0.06008949590106877,0.04659184748394412
20000,0.1,47,Downward,922,1281,277,432,-0.03523950927265013,0.04461152305109253
20000,0.1,47,Balanced,922,1024,277,372,0.014452910341765435,0.047150882608716506
20000,0.1,47,Nearly balanced,922,1073,277,390,0.014346127849233226,0.04681220542373681
20000,0.1,48,No feedback,941,1064,302,309,-0.06780468111614851,0.04486459777261258
20000,0.1,48,Downward,941,1294,302,413,-0.023058458944317517,0.04336246417012593
20000,0.1,48,Balanced,941,1069,302,359,-0.006821394339368625,0.04598511575740746
20000,0.1,48,Nearly balanced,941,1119,302,374,-0.01168882820246464,0.04544401606286143
20000,0.1,49,No feedback,968,1031,317,310,-0.09076672381046536,0.045855721307418086
20000,0.1,49,Downward,968,1305,317,425,-0.031086501599206784,0.044626773459483626
20000,0.1,49,Balanced,968,1044,317,362,-0.02198478573792806,0.04671260282847456
20000,0.1,49,Nearly balanced,968,1087,317,372,-0.03340303646244297,0.04613807167025389
20000,0.1,50,No feedback,898,1076,289,336,-0.043009273082555366,0.046222563318360124
20000,0.1,50,Downward,898,1336,289,441,-0.03375372182110037,0.044364985480964375
20000,0.1,50,Balanced,898,1034,289,359,0.012505214562978428,0.04738515027821552
20000,0.1,50,Nearly balanced,898,1084,289,379,0.01956649965832996,0.04684164441766153
20000,0.1,51,No feedback,939,1001,306,329,0.00031020436276563146,0.04502885825491756
20000,0.1,51,Downward,939,1230,306,432,0.026721359548845802,0.04352658498640151
20000,0.1,51,Balanced,939,977,306,367,0.05822567444253335,0.04633351932982174
20000,0.1,51,Nearly balanced,939,1006,306,377,0.059272886504175504,0.04605610081896648
20000,0.1,52,No feedback,962,1059,317,315,-0.013755128342572975,0.04525667812262786
20000,0.1,52,Downward,962,1305,317,413,-0.011069993962732172,0.04327694862601575
20000,0.1,52,Balanced,962,1034,317,360,0.012504399934577415,0.04556356095173251
20000,0.1,52,Nearly balanced,962,1083,317,375,0.01620633874637084,0.04518278520302699
20000,0.1,53,No feedback,964,1089,340,328,-0.08725699361128153,0.04547226646285214
20000,0.1,53,Downward,964,1330,340,444,-0.02294046923622961,0.04416388590879377
20000,0.1,53,Balanced,964,1068,340,376,0.0031928963789393805,0.04646812391567737
20000,0.1,53,Nearly balanced,964,1102,340,392,0.0037526943481207553,0.04631530453446003
20000,0.1,54,No feedback,975,1033,345,326,-0.0677407867575579,0.046099689723114165
20000,0.1,54,Downward,975,1266,345,425,-0.05224143195276848,0.044348914021371776
20000,0.1,54,Balanced,975,997,345,365,-0.0033836770494845014,0.04741409128487769
20000,0.1,54,Nearly balanced,975,1045,345,379,-0.008402442820550526,0.04666685235097136
20000,0.1,55,No feedback,978,1116,328,348,-0.02283215251665155,0.045683896396509036
20000,0.1,55,Downward,978,1386,328,472,0.005226429115275433,0.04377338797039742
20000,0.1,55,Balanced,978,1073,328,391,0.006411978679584707,0.046600639204815754
20000,0.1,55,Nearly balanced,978,1133,328,413,0.018603425660580375,0.04613092132743177
20000,0.1,56,No feedback,961,1056,329,353,-0.024941309106876752,0.046270348290467285
20000,0.1,56,Downward,961,1307,329,449,0.00307055401015921,0.04450626822911178
20000,0.1,56,Balanced,961,987,329,370,0.0060110841664896,0.04737741396188022
20000,0.1,56,Nearly balanced,961,1029,329,394,0.012002610694587745,0.047042626783855394
20000,0.1,57,No feedback,943,1020,323,320,-0.04963412600204781,0.04563503508119346
20000,0.1,57,Downward,943,1284,323,439,-0.015411412208295117,0.04373063495274526
20000,0.1,57,Balanced,943,987,323,363,0.026540502118876264,0.04727096795908677
20000,0.1,57,Nearly balanced,943,1040,323,375,0.018648670937090106,0.04659353955282591
20000,0.1,58,No feedback,935,1036,307,323,-0.01573857594696676,0.045769031474761995
20000,0.1,58,Downward,935,1285,307,425,-0.00893161435870371,0.04369969196178019
20000,0.1,58,Balanced,935,1042,307,356,0.01532547826252606,0.04628957279602027
20000,0.1,58,Nearly balanced,935,1078,307,370,0.006142788723453141,0.04568269011704924
20000,0.1,59,No feedback,1000,1075,348,328,-0.00968929471268204,0.04750342912839764
20000,0.1,59,Downward,1000,1328,348,425,-0.01022781259173744,0.045229121217860865
20000,0.1,59,Balanced,1000,1056,348,362,0.01619658779906008,0.047709153530899925
20000,0.1,59,Nearly balanced,1000,1096,348,379,0.029241356383831185,0.047391397739243356
20000,0.1,60,No feedback,1020,1105,310,366,-0.010066523499050462,0.04472360737137403
20000,0.1,60,Downward,1020,1330,310,462,-0.0019557948909331713,0.04278872775767342
20000,0.1,60,Balanced,1020,1033,310,378,0.002802625125273961,0.04581097253931083
20000,0.1,60,Nearly balanced,1020,1078,310,391,-0.009883880981971072,0.045078833128955
20000,0.1,61,No feedback,955,1072,339,308,-0.013375383545775166,0.046125527310379937
20000,0.1,61,Downward,955,1308,339,420,0.02930014271446474,0.04456451589903579
20000,0.1,61,Balanced,955,1042,339,360,0.04654382397250029,0.04779372919270691
20000,0.1,61,Nearly balanced,955,1083,339,374,0.04173577210601487,0.047307605095719456
20000,0.1,62,No feedback,943,1040,304,316,-0.01226656584540986,0.043968365632335075
20000,0.1,62,Downward,943,1269,304,419,-0.0034642457767619095,0.04215738926722721
20000,0.1,62,Balanced,943,1003,304,355,0.05519584937303307,0.045117874359606805
20000,0.1,62,Nearly balanced,943,1046,304,369,0.05004822491191946,0.04463561011312427
20000,0.1,63,No feedback,972,1028,358,334,-0.06788243442204867,0.047220863910113695
20000,0.1,63,Downward,972,1278,358,433,-0.06495892680008353,0.04523248824331524
20000,0.1,63,Balanced,972,996,358,377,-0.0017643501888962576,0.04879307657475371
20000,0.1,63,Nearly balanced,972,1036,358,389,0.008705422880376679,0.04851463744782537
20000,0.1,64,No feedback,922,1077,335,371,0.04583494582210729,0.046683388947477186
20000,0.1,64,Downward,922,1309,335,473,0.03159234126783439,0.0446798240539125
20000,0.1,64,Balanced,922,1024,335,389,0.05728932896155786,0.04730151508941662
20000,0.1,64,Nearly balanced,922,1072,335,410,0.06451572541467204,0.04688995491540911
20000,0.1,65,No feedback,955,1065,340,351,-0.0247882470508502,0.04554694836150331
20000,0.1,65,Downward,955,1328,340,468,0.017395748839669045,0.04404267576993943
20000,0.1,65,Balanced,955,1068,340,399,0.05794419344924101,0.046745706170334834
20000,0.1,65,Nearly balanced,955,1104,340,408,0.04593023811906055,0.04612831365374439
20000,0.1,66,No feedback,907,1141,319,357,-0.018074925275056164,0.045003599785350276
20000,0.1,66,Downward,907,1377,319,453,-0.01559057903039951,0.043363588832565914
20000,0.1,66,Balanced,907,1066,319,373,0.013570372598077307,0.046148047279963966
20000,0.1,66,Nearly balanced,907,1120,319,393,0.013207827428812935,0.045593366911755084
20000,0.1,67,No feedback,953,1004,313,331,0.010238445884642455,0.04741510357744849
20000,0.1,67,Downward,953,1257,313,430,0.026288342398878617,0.04484696857497616
20000,0.1,67,Balanced,953,986,313,360,0.033724903297658426,0.04741521273579296
20000,0.1,67,Nearly balanced,953,1034,313,378,0.042553111715303515,0.04679262987970166
20000,0.1,68,No feedback,951,1019,337,336,-0.1026935730082903,0.046565558018068706
20000,0.1,68,Downward,951,1304,337,452,-0.09081470924248702,0.0445813802421326
20000,0.1,68,Balanced,951,1001,337,367,-0.1115679193498666,0.04642278023060864
20000,0.1,68,Nearly balanced,951,1047,337,383,-0.10799481074319356,0.046151680515952025
20000,0.1,69,No feedback,944,985,300,341,-0.04302425251881248,0.047526123605409996
20000,0.1,69,Downward,944,1247,300,449,-0.051127717775924786,0.04463960167082598
20000,0.1,69,Balanced,944,991,300,375,-0.032574661301717545,0.04725349396149988
20000,0.1,69,Nearly balanced,944,1025,300,387,-0.03532020262407631,0.04672997781271456
20000,0.1,70,No feedback,936,1011,309,304,-0.049137872037515073,0.04494325324494171
20000,0.1,70,Downward,936,1255,309,412,-0.027647174857949208,0.04339895341858204
20000,0.1,70,Balanced,936,1020,309,362,0.04087343174172703,0.046551222165651884
20000,0.1,70,Nearly balanced,936,1063,309,376,0.039561859478418226,0.04604772833462733
20000,0.1,71,No feedback,911,1144,301,349,-0.04003602720255561,0.045972703125472934
20000,0.1,71,Downward,911,1355,301,435,-0.025904723994050638,0.044791726910093387
20000,0.1,71,Balanced,911,1102,301,390,-0.007966533616486526,0.047387405686022864
20000,0.1,71,Nearly balanced,911,1157,301,410,-0.014314285460325815,0.046595476804999564
20000,0.1,72,No feedback,993,1021,306,330,-0.009186175234765781,0.04657375310589071
20000,0.1,72,Downward,993,1275,306,441,0.028636432874688367,0.04438624871448342
20000,0.1,72,Balanced,993,1008,306,370,0.04573355930848927,0.047039951624329654
20000,0.1,72,Nearly balanced,993,1058,306,386,0.04730439009979237,0.04643467727761303
20000,0.1,73,No feedback,945,1040,324,333,-0.03954891921868703,0.04525483058661934
20000,0.1,73,Downward,945,1277,324,440,-0.0060329259583438155,0.043831450668874
20000,0.1,73,Balanced,945,1003,324,381,0.025186858299163728,0.04706343482092609
20000,0.1,73,Nearly balanced,945,1055,324,403,0.02449504840382616,0.046475562714883026
20000,0.1,74,No feedback,920,1045,325,334,-0.018753323138617273,0.047770624138111145
20000,0.1,74,Downward,920,1300,325,442,-0.01435005813084772,0.04552890947840885
20000,0.1,74,Balanced,920,1010,325,357,0.016839720606865283,0.048476900801602815
20000,0.1,74,Nearly balanced,920,1059,325,373,0.019138493101847454,0.04790448242137907
20000,0.1,75,No feedback,929,1051,325,334,-0.10698123100991763,0.04595550377446935
20000,0.1,75,Downward,929,1283,325,434,-0.06869649876193634,0.045062966805747236
20000,0.1,75,Balanced,929,993,325,348,-0.03933359673589493,0.04811042177983214
20000,0.1,75,Nearly balanced,929,1035,325,364,-0.033604526717822825,0.04754002624632721
20000,0.1,76,No feedback,965,1014,326,315,-0.008306424546427937,0.0431278824290123
20000,0.1,76,Downward,965,1261,326,428,0.005575649847351372,0.0410998419369111
20000,0.1,76,Balanced,965,988,326,373,0.04005273196962872,0.04374816731421199
20000,0.1,76,Nearly balanced,965,1030,326,389,0.04046048242579714,0.04316878307625965
20000,0.1,77,No feedback,958,1072,325,310,-0.07597388076575462,0.04548558474967267
20000,0.1,77,Downward,958,1331,325,420,-0.034425630284491804,0.04419994772866997
20000,0.1,77,Balanced,958,1047,325,369,-0.02173158148649723,0.04670863404400687
20000,0.1,77,Nearly balanced,958,1097,325,384,-0.02096712099006731,0.04633732557079754
20000,0.1,78,No feedback,956,1016,337,323,-0.05778772215493577,0.04563593923501322
20000,0.1,78,Downward,956,1269,337,440,-0.02978703514617742,0.043689466770650005
20000,0.1,78,Balanced,956,1005,337,359,-0.022654355233921453,0.0463136323078341
20000,0.1,78,Nearly balanced,956,1046,337,377,-0.014327412833499475,0.04580516623716668
20000,0.1,79,No feedback,970,1063,336,344,-0.037953643724035646,0.04582477453194319
20000,0.1,79,Downward,970,1309,336,453,-0.017963287215968682,0.04406918941579504
20000,0.1,79,Balanced,970,1007,336,369,0.01054297345112698,0.047196127365457315
20000,0.1,79,Nearly balanced,970,1055,336,384,0.011678822861265259,0.046632684280919365
20000,0.1,80,No feedback,889,1079,298,346,-0.0034631431496667253,0.045875351373638656
20000,0.1,80,Downward,889,1329,298,455,0.019790965861954057,0.044159079295791284
20000,0.1,80,Balanced,889,1017,298,366,0.044628752123478055,0.04692841832704135
20000,0.1,80,Nearly balanced,889,1068,298,385,0.047600775647197946,0.04648185882275941
20000,0.1,81,No feedback,974,1061,319,332,-0.07321237581301909,0.04471882192300909
20000,0.1,81,Downward,974,1276,319,424,-0.04947324443398082,0.043208090087116874
20000,0.1,81,Balanced,974,975,319,331,-0.0295155563942599,0.046392185252469104
20000,0.1,81,Nearly balanced,974,1014,319,346,-0.029863942505563457,0.04585304920827125
20000,0.1,82,No feedback,877,987,291,324,-0.04738714024123064,0.047129629330591116
20000,0.1,82,Downward,877,1224,291,423,-0.02896178910258851,0.0453879719779528
20000,0.1,82,Balanced,877,978,291,364,0.023440746944461466,0.04838316240531776
20000,0.1,82,Nearly balanced,877,1031,291,386,0.01785639340118056,0.047793357904198204
20000,0.1,83,No feedback,952,1055,359,318,-0.11474187928601426,0.045108348214727575
20000,0.1,83,Downward,952,1320,359,426,-0.1021506020898173,0.04333300238287094
20000,0.1,83,Balanced,952,1062,359,381,-0.042936276066935064,0.046354250695554884
20000,0.1,83,Nearly balanced,952,1107,359,390,-0.053339308056366996,0.045729320406977685
20000,0.1,84,No feedback,933,1019,304,322,-0.0418312488867118,0.045807694245099555
20000,0.1,84,Downward,933,1252,304,434,-0.02096557669930399,0.043911380967065095
20000,0.1,84,Balanced,933,983,304,369,0.005663978064954278,0.046284795967568425
20000,0.1,84,Nearly balanced,933,1025,304,381,0.005585226027409351,0.045790298873436754
20000,0.1,85,No feedback,902,1055,286,314,-0.0035376543011667594,0.04570319458947077
20000,0.1,85,Downward,902,1289,286,411,0.014458949517518027,0.0439404417260964
20000,0.1,85,Balanced,902,1001,286,345,0.03690257800468594,0.04689901390345104
20000,0.1,85,Nearly balanced,902,1040,286,365,0.04847701696677065,0.04668770667138398
20000,0.1,86,No feedback,962,1069,352,319,-0.06062651040354955,0.044457755428371146
20000,0.1,86,Downward,962,1324,352,443,-0.033614198197204015,0.04251070952341275
20000,0.1,86,Balanced,962,1006,352,341,0.02731141410792376,0.046231362476715686
20000,0.1,86,Nearly balanced,962,1064,352,358,0.010802044871322636,0.04507073107883144
20000,0.1,87,No feedback,926,1023,303,316,-0.04817675506510216,0.0459711839929464
20000,0.1,87,Downward,926,1301,303,439,-0.03092881595793312,0.04397836505923392
20000,0.1,87,Balanced,926,1019,303,359,0.028652534173635114,0.047600563291105874
20000,0.1,87,Nearly balanced,926,1058,303,368,0.02212871001903749,0.0469391277546677
20000,0.1,88,No feedback,966,1077,312,364,0.031046189117043654,0.043933692878359284
20000,0.1,88,Downward,966,1338,312,462,0.04571437139546841,0.042063284843548564
20000,0.1,88,Balanced,966,1076,312,393,0.06137506710007823,0.044330739050727846
20000,0.1,88,Nearly balanced,966,1122,312,408,0.05695361417461631,0.04388531147693152
20000,0.1,89,No feedback,931,1068,335,344,-0.009144478279798585,0.047027959750484634
20000,0.1,89,Downward,931,1318,335,433,-0.014268329935319402,0.04426697477403703
20000,0.1,89,Balanced,931,1019,335,374,0.036993151510649636,0.047823629896704564
20000,0.1,89,Nearly balanced,931,1076,335,398,0.040744742642642606,0.047228036933298724
20000,0.1,90,No feedback,995,1082,344,331,-0.06258974429910324,0.045408693229846524
20000,0.1,90,Downward,995,1348,344,459,-0.02275695064466543,0.043882428703216424
20000,0.1,90,Balanced,995,1069,344,370,-0.0036944858953738002,0.04621699559248416
20000,0.1,90,Nearly balanced,995,1118,344,387,-0.008655151671939976,0.045669398725665944
20000,0.1,91,No feedback,940,1037,328,334,-0.10557739494735602,0.044179996968797555
20000,0.1,91,Downward,940,1283,328,434,-0.07663885314483432,0.04260568326071592
20000,0.1,91,Balanced,940,1016,328,371,-0.021426728860315658,0.04617010352630463
20000,0.1,91,Nearly balanced,940,1067,328,391,-0.03131386844690193,0.04541336481326617
20000,0.1,92,No feedback,995,1065,335,317,-0.02628778190282316,0.044584142608366475
20000,0.1,92,Downward,995,1304,335,416,-0.004491372475221078,0.043024184643562134
20000,0.1,92,Balanced,995,1028,335,350,-0.0020327505149331238,0.0456620462316824
20000,0.1,92,Nearly balanced,995,1078,335,365,-0.008440496541140652,0.04481653984627832
20000,0.1,93,No feedback,941,1072,335,336,-0.031352391701543414,0.04657107465466462
20000,0.1,93,Downward,941,1318,335,448,0.009164276166612473,0.044984132898103504
20000,0.1,93,Balanced,941,1028,335,380,0.034539010719089935,0.04743125187682276
20000,0.1,93,Nearly balanced,941,1078,335,402,0.045085237337259276,0.04703838740029058
20000,0.1,94,No feedback,970,1029,323,354,-0.02691202727868497,0.046266504740437836
20000,0.1,94,Downward,970,1274,323,481,0.01091503730333443,0.043946809579849366
20000,0.1,94,Balanced,970,986,323,380,0.046623307675817405,0.047053447610296006
20000,0.1,94,Nearly balanced,970,1037,323,405,0.04933306215610189,0.04652894720139566
20000,0.1,95,No feedback,966,1086,354,342,-0.07931259919999384,0.04571968583232856
20000,0.1,95,Downward,966,1340,354,453,-0.0826648026225984,0.043835219343452546
20000,0.1,95,Balanced,966,1042,354,366,-0.026938106228567682,0.04722197657442098
20000,0.1,95,Nearly balanced,966,1096,354,381,-0.04195941629429534,0.04651700713171644
20000,0.1,96,No feedback,959,1029,337,366,-0.03889689051262768,0.047262329566974
20000,0.1,96,Downward,959,1281,337,489,0.010293946352234629,0.04488474122728255
20000,0.1,96,Balanced,959,999,337,382,0.015400523283708556,0.04725690176568966
20000,0.1,96,Nearly balanced,959,1049,337,405,0.019543359946352534,0.046801833550459485
20000,0.1,97,No feedback,933,1085,331,351,0.03927518317744633,0.04603562240966724
20000,0.1,97,Downward,933,1317,331,441,0.04835117014072454,0.04414262151696268
20000,0.1,97,Balanced,933,1046,331,354,0.041950188875465366,0.04582366689373979
20000,0.1,97,Nearly balanced,933,1094,331,371,0.041589832290019335,0.04508837334926616
20000,0.1,98,No feedback,951,1044,324,325,-0.044204683757450625,0.04599969507706174
20000,0.1,98,Downward,951,1272,324,420,-0.021316791184242734,0.04443044088415556
20000,0.1,98,Balanced,951,1006,324,353,0.025210581190916626,0.0467289862424707
20000,0.1,98,Nearly balanced,951,1039,324,369,0.035631100295729246,0.046476327673884966
20000,0.1,99,No feedback,874,1025,280,322,0.033958347720829285,0.04847856243648462
20000,0.1,99,Downward,874,1270,280,431,0.056518278844239656,0.046503351977975824
20000,0.1,99,Balanced,874,999,280,373,0.09419519959477818,0.04914822117589375
20000,0.1,99,Nearly balanced,874,1042,280,389,0.09544633563006016,0.04867157173346114
20000,0.1,100,No feedback,947,1049,324,321,-0.06996267265434497,0.04411154479082023
20000,0.1,100,Downward,947,1304,324,425,-0.03062748498185608,0.0427281823702024
20000,0.1,100,Balanced,947,1020,324,363,0.029004722101411418,0.046222789314264205
20000,0.1,100,Nearly balanced,947,1073,324,388,0.03590910505240508,0.045576333122548135
20000,0.1,101,No feedback,915,1034,296,327,0.035362269130226165,0.04820509159744311
20000,0.1,101,Downward,915,1274,296,432,0.05537692266627908,0.04592197072086058
20000,0.1,101,Balanced,915,985,296,354,0.10267511569562843,0.04950230836176208
20000,0.1,101,Nearly balanced,915,1040,296,374,0.09350085252287954,0.04860948748669204
20000,0.1,102,No feedback,949,1041,331,331,-0.012003042723112478,0.047386403881075595
20000,0.1,102,Downward,949,1307,331,463,0.0002962211850263685,0.045263390435483206
20000,0.1,102,Balanced,949,1041,331,385,0.0363401192813515,0.04791257303285941
20000,0.1,102,Nearly balanced,949,1089,331,407,0.029810017991816484,0.047358869049284553
20000,0.1,103,No feedback,940,1055,324,317,-0.10339959391004891,0.04355048190886825
20000,0.1,103,Downward,940,1305,324,419,-0.06786573751808006,0.04229920139866571
20000,0.1,103,Balanced,940,1034,324,352,-0.03211040299579471,0.044786835279198814
20000,0.1,103,Nearly balanced,940,1087,324,371,-0.029571205726144634,0.04441909440814856
20000,0.1,104,No feedback,974,1070,321,330,0.03386761661714727,0.04549992974839086
20000,0.1,104,Downward,974,1321,321,433,0.04734682049987188,0.04343382561669042
20000,0.1,104,Balanced,974,1016,321,358,0.07441500863634165,0.04652980206792496
20000,0.1,104,Nearly balanced,974,1064,321,373,0.0888229568005533,0.046078439989398624
20000,0.1,105,No feedback,930,1062,310,319,-0.025557257140386036,0.04419772204190475
20000,0.1,105,Downward,930,1334,310,427,0.0007696082239773694,0.042462031508789
20000,0.1,105,Balanced,930,1035,310,344,0.05043365905211955,0.04602632767405291
20000,0.1,105,Nearly balanced,930,1080,310,358,0.04843661633768326,0.0453351663117129
20000,0.1,106,No feedback,985,1092,346,363,-0.05862649563662198,0.046611378594117084
20000,0.1,106,Downward,985,1362,346,500,-0.018596016227659773,0.044579195586117094
20000,0.1,106,Balanced,985,1038,346,405,-0.02736897956451051,0.04733367464055116
20000,0.1,106,Nearly balanced,985,1089,346,426,-0.017358589197046193,0.04681120752039406
20000,0.1,107,No feedback,922,965,309,308,-0.03726018163593725,0.04762474613938873
20000,0.1,107,Downward,922,1204,309,402,-0.0015979547320458254,0.045668466673907074
20000,0.1,107,Balanced,922,932,309,328,0.00875755083602231,0.04852998657027044
20000,0.1,107,Nearly balanced,922,976,309,351,0.0182881706121652,0.0480683545670261
20000,0.1,108,No feedback,929,1072,289,319,-0.015945039583948106,0.046352992187723374
20000,0.1,108,Downward,929,1332,289,437,0.011269058726241288,0.04449083548692227
20000,0.1,108,Balanced,929,1062,289,369,0.044682349054398995,0.04704281250512476
20000,0.1,108,Nearly balanced,929,1100,289,382,0.04420374794156606,0.046571097898655156
20000,0.1,109,No feedback,965,1038,323,307,-0.11085212732195382,0.04558221672615273
20000,0.1,109,Downward,965,1280,323,410,-0.09195461263128213,0.04406382488441476
20000,0.1,109,Balanced,965,1008,323,343,-0.05871845954852073,0.0466686012107218
20000,0.1,109,Nearly balanced,965,1057,323,365,-0.05658066178356075,0.04626839993595928
20000,0.1,110,No feedback,966,1157,341,383,-0.06457791233556354,0.045851111529283055
20000,0.1,110,Downward,966,1417,341,494,-0.04544163311384397,0.04409167438893541
20000,0.1,110,Balanced,966,1076,341,408,-0.01133913125547642,0.04684932429600459
20000,0.1,110,Nearly balanced,966,1138,341,432,-0.012767210619148539,0.04627252187798921
20000,0.1,111,No feedback,977,1075,339,330,-0.006777362959809963,0.04624650178885763
20000,0.1,111,Downward,977,1322,339,428,0.0009198944052580815,0.043766668380288976
20000,0.1,111,Balanced,977,1041,339,365,0.0368935352654004,0.046966431904067754
20000,0.1,111,Nearly balanced,977,1086,339,384,0.037333918393070264,0.04636238996650582
20000,0.1,112,No feedback,955,1105,337,364,-0.011834251384943484,0.04551992860537605
20000,0.1,112,Downward,955,1339,337,453,-0.006703663709824836,0.043479922558194606
20000,0.1,112,Balanced,955,1026,337,365,0.013536524663911753,0.046714155251307066
20000,0.1,112,Nearly balanced,955,1078,337,382,0.011901289893017919,0.0461778096277509
20000,0.1,113,No feedback,931,1080,339,316,-0.026252806580089993,0.04579141546690256
20000,0.1,113,Downward,931,1310,339,413,-0.005344915200215183,0.044061057922510784
20000,0.1,113,Balanced,931,1004,339,338,0.03823324747787804,0.04742981110424419
20000,0.1,113,Nearly balanced,931,1059,339,355,0.04369388980639999,0.04699560241358963
20000,0.1,114,No feedback,974,1029,344,328,-0.015596130191763868,0.04594267607610678
20000,0.1,114,Downward,974,1284,344,444,0.016678097452321405,0.043881747467163744
20000,0.1,114,Balanced,974,1015,344,381,0.03750636377956362,0.047287401602092737
20000,0.1,114,Nearly balanced,974,1059,344,397,0.028296728316970166,0.046552528449553
20000,0.1,115,No feedback,985,998,347,340,-0.0446421189577374,0.04606037226796768
20000,0.1,115,Downward,985,1254,347,452,-0.020900736725530167,0.04387523325101132
20000,0.1,115,Balanced,985,961,347,365,0.04141092214651654,0.04781021680019087
20000,0.1,115,Nearly balanced,985,1016,347,382,0.035389250108521675,0.04709632394281418
20000,0.1,116,No feedback,912,1067,301,350,-0.01972155842239265,0.04554093011882231
20000,0.1,116,Downward,912,1321,301,467,-0.0019323261168416872,0.04340627609596931
20000,0.1,116,Balanced,912,1039,301,372,0.015427134641463225,0.046508140522861036
20000,0.1,116,Nearly balanced,912,1089,301,394,0.022080408448147903,0.04600333649485503
20000,0.1,117,No feedback,939,1024,325,311,-0.051390259572685004,0.045927016942766345
20000,0.1,117,Downward,939,1296,325,433,0.003985807679507958,0.04425495058202485
20000,0.1,117,Balanced,939,998,325,343,0.024850544549084808,0.04723445731466184
20000,0.1,117,Nearly balanced,939,1045,325,361,0.022678465314214635,0.046594618223029835
20000,0.1,118,No feedback,926,1048,308,317,-0.10380272577854571,0.04345887534215183
20000,0.1,118,Downward,926,1296,308,423,-0.0638457563110102,0.04250622995215829
20000,0.1,118,Balanced,926,1048,308,353,-0.035540495187433074,0.04459617017697731
20000,0.1,118,Nearly balanced,926,1087,308,368,-0.02530295596408294,0.04427741783662361
20000,0.1,119,No feedback,931,1088,325,345,-0.022518086382714686,0.04706036934315697
20000,0.1,119,Downward,931,1340,325,463,-0.004588034637113436,0.04517803735322024
20000,0.1,119,Balanced,931,1048,325,387,0.029520103082987914,0.0479502182310759
20000,0.1,119,Nearly balanced,931,1088,325,406,0.03241584976712636,0.047665900248841035
20000,0.1,120,No feedback,941,1057,308,368,9.334941072514091e-05,0.04652270627625886
20000,0.1,120,Downward,941,1306,308,477,0.01428354727155201,0.04446459808405968
20000,0.1,120,Balanced,941,1063,308,423,0.032332637088999805,0.046788074903034965
20000,0.1,120,Nearly balanced,941,1112,308,441,0.035514088826162526,0.046387044846004755
20000,0.1,121,No feedback,972,1009,338,316,-0.0972004420373529,0.046035238113885144
20000,0.1,121,Downward,972,1240,338,423,-0.07395165630616274,0.04437167401305109
20000,0.1,121,Balanced,972,1009,338,355,-0.04459380229682913,0.04676403882680832
20000,0.1,121,Nearly balanced,972,1050,338,370,-0.052425306362470836,0.04624492973238006
20000,0.1,122,No feedback,964,1094,305,332,-0.07196312297185697,0.04598296380813956
20000,0.1,122,Downward,964,1319,305,442,-0.0462001399652156,0.0449173710832155
20000,0.1,122,Balanced,964,1026,305,365,-0.03462073320380521,0.047505509521234036
20000,0.1,122,Nearly balanced,964,1085,305,387,-0.03723079823918907,0.046861716548782045
20000,0.1,123,No feedback,950,1043,322,328,0.012344619355969977,0.04713702903384077
20000,0.1,123,Downward,950,1270,322,436,0.06788688963971745,0.04531755411766761
20000,0.1,123,Balanced,950,1031,322,369,0.07636234322950625,0.04761798259139581
20000,0.1,123,Nearly balanced,950,1072,322,385,0.08088823981581145,0.047109308390651826
20000,0.1,124,No feedback,958,1091,329,362,-0.02477454025826814,0.04694603026692071
20000,0.1,124,Downward,958,1356,329,472,-0.03154664159676773,0.04487501990958734
20000,0.1,124,Balanced,958,1101,329,413,0.024942280050194054,0.04727574228824352
20000,0.1,124,Nearly balanced,958,1137,329,425,0.02263145925472132,0.046952328079728184
20000,0.1,125,No feedback,947,1057,301,372,0.032179038286633266,0.0461528061702972
20000,0.1,125,Downward,947,1336,301,489,0.02987109361960827,0.043378123567142
20000,0.1,125,Balanced,947,1043,301,416,0.08906901937212292,0.04630277190301846
20000,0.1,125,Nearly balanced,947,1100,301,439,0.07826928829591423,0.0453248743415131
20000,0.1,126,No feedback,969,1069,310,356,0.07822612864563377,0.046160760139650536
20000,0.1,126,Downward,969,1298,310,453,0.09138905099808359,0.04396948347541174
20000,0.1,126,Balanced,969,1061,310,387,0.14996885356820122,0.04664077640392236
20000,0.1,126,Nearly balanced,969,1097,310,400,0.14845266179399158,0.04616510867307017
20000,0.1,127,No feedback,973,1091,346,382,0.004350097453680202,0.04661139936994812
20000,0.1,127,Downward,973,1330,346,476,-0.011412660397971675,0.04424940666483702
20000,0.1,127,Balanced,973,1059,346,408,0.04506710110697837,0.04674268387400125
20000,0.1,127,Nearly balanced,973,1108,346,428,0.03562263204974092,0.04610756253214254
20000,0.1,128,No feedback,922,1133,322,362,-0.022055318475275087,0.04554002834351847
20000,0.1,128,Downward,922,1384,322,470,-0.03261348539119713,0.04369659888527563
20000,0.1,128,Balanced,922,1094,322,393,0.008474901710781413,0.04644936275554156
20000,0.1,128,Nearly balanced,922,1129,322,401,-0.004374111718420726,0.045950740498930116
20000,0.1,129,No feedback,960,1028,365,318,-0.09775056893258444,0.04552694800742763
20000,0.1,129,Downward,960,1281,365,426,-0.06265055374104417,0.04377881387161005
20000,0.1,129,Balanced,960,1010,365,348,-0.03468391701301199,0.046645124168133045
20000,0.1,129,Nearly balanced,960,1054,365,370,-0.030780801381895595,0.04637109226619372
20000,0.1,130,No feedback,956,1050,348,330,-0.12433708386971626,0.04488601684394433
20000,0.1,130,Downward,956,1299,348,425,-0.10070012030685671,0.04334003859426497
20000,0.1,130,Balanced,956,1020,348,352,-0.06942097350235299,0.04617914036695876
20000,0.1,130,Nearly balanced,956,1063,348,370,-0.06880967042797642,0.04573385519908094
20000,0.1,131,No feedback,952,1066,336,353,0.06645489625545853,0.045266460193896754
20000,0.1,131,Downward,952,1316,336,471,0.08129631236523877,0.0431908964364917
20000,0.1,131,Balanced,952,1051,336,404,0.12508071010830407,0.04633027957921722
20000,0.1,131,Nearly balanced,952,1105,336,431,0.13143680584043876,0.04586339019597962
20000,0.1,132,No feedback,956,1034,353,342,0.004702978050252327,0.046434090948000224
20000,0.1,132,Downward,956,1280,353,449,0.009644419666916038,0.044388483017217636
20000,0.1,132,Balanced,956,991,353,364,0.018796615411730833,0.046897754421188785
20000,0.1,132,Nearly balanced,956,1028,353,379,0.02165680071486753,0.04655081398718212
20000,0.1,133,No feedback,899,1080,311,345,0.02484776503990649,0.0462842689297419
20000,0.1,133,Downward,899,1310,311,446,0.029161698413189607,0.04418133589156805
20000,0.1,133,Balanced,899,1066,311,374,0.06745022001994189,0.04689168369167629
20000,0.1,133,Nearly balanced,899,1112,311,391,0.06289749772427766,0.04624484717435283
20000,0.1,134,No feedback,959,1057,330,336,-0.008580663352052598,0.04564960363763259
20000,0.1,134,Downward,959,1296,330,437,0.007672769871469254,0.043805544153224345
20000,0.1,134,Balanced,959,1026,330,372,0.030598631027308754,0.046510720608772184
20000,0.1,134,Nearly balanced,959,1081,330,395,0.026956247540921907,0.046023339598482135
20000,0.1,135,No feedback,1001,1032,342,310,0.03235120447425521,0.04531319708451612
20000,0.1,135,Downward,1001,1279,342,418,0.06518723532885767,0.043211357783891624
20000,0.1,135,Balanced,1001,1013,342,363,0.09224014903178396,0.045947764499774765
20000,0.1,135,Nearly balanced,1001,1054,342,379,0.09266721181338311,0.0455771765447251
20000,0.1,136,No feedback,911,1090,284,354,-0.04014378354294312,0.04715655745281333
20000,0.1,136,Downward,911,1348,284,460,-0.019174358214318288,0.04524721629066609
20000,0.1,136,Balanced,911,1068,284,385,0.014278530254577926,0.04751081390049702
20000,0.1,136,Nearly balanced,911,1113,284,402,0.008784613812667208,0.04714822689919287
20000,0.1,137,No feedback,974,1054,306,341,-0.0052615890852686364,0.04542872759279388
20000,0.1,137,Downward,974,1297,306,447,0.022048719346967505,0.04340567885016547
20000,0.1,137,Balanced,974,986,306,367,0.02952130458572666,0.04713565830833724
20000,0.1,137,Nearly balanced,974,1035,306,383,0.03189684760822009,0.046609614619156546
20000,0.1,138,No feedback,941,1075,298,377,0.007353430408527595,0.04592846638939796
20000,0.1,138,Downward,941,1315,298,484,0.038918129556829495,0.044009187358084914
20000,0.1,138,Balanced,941,1073,298,427,0.07642008897198199,0.04623328489430858
20000,0.1,138,Nearly balanced,941,1113,298,440,0.07241825735190782,0.04581270283206902
20000,0.1,139,No feedback,1033,1064,367,350,-0.019494753386955777,0.04469092760876026
20000,0.1,139,Downward,1033,1307,367,451,0.007984304609733595,0.04268554565058369
20000,0.1,139,Balanced,1033,1035,367,381,0.030989061662504758,0.045229156869485046
20000,0.1,139,Nearly balanced,1033,1076,367,395,0.02214821113730958,0.044699628367768494
20000,0.1,140,No feedback,958,1045,317,334,-0.00953104583943698,0.04573931640259352
20000,0.1,140,Downward,958,1295,317,454,-0.0040901269568881515,0.04344371297096831
20000,0.1,140,Balanced,958,1018,317,367,0.028183341960533792,0.04674598391889338
20000,0.1,140,Nearly balanced,958,1065,317,383,0.02205426675281641,0.04604611852120994
20000,0.1,141,No feedback,890,1081,280,359,-0.000112339563411612,0.04548099803674611
20000,0.1,141,Downward,890,1310,280,464,0.0067039646983690915,0.04379839232482758
20000,0.1,141,Balanced,890,1012,280,365,0.010853561599043993,0.04643659552222622
20000,0.1,141,Nearly balanced,890,1051,280,383,0.018074434831230612,0.04593544137277929
20000,0.1,142,No feedback,969,1025,311,319,-0.02256452978187523,0.04561227961208547
20000,0.1,142,Downward,969,1261,311,423,-0.013056802891743824,0.043910218757226734
20000,0.1,142,Balanced,969,1001,311,347,0.029946581994090893,0.04699549290555878
20000,0.1,142,Nearly balanced,969,1058,311,375,0.037480485970709576,0.04633251546214074
20000,0.1,143,No feedback,941,1044,310,352,-0.07751008031003193,0.045993252678799175
20000,0.1,143,Downward,941,1299,310,464,-0.055582568403969135,0.04415340854910341
20000,0.1,143,Balanced,941,1025,310,409,-0.043861198303842164,0.0463833353695427
20000,0.1,143,Nearly balanced,941,1075,310,423,-0.055469178063882796,0.045761798072770254
20000,0.1,144,No feedback,1006,1048,336,325,-0.05167560274098909,0.043776558490496165
20000,0.1,144,Downward,1006,1287,336,434,-0.0215514483965889,0.04224916467433448
20000,0.1,144,Balanced,1006,1014,336,381,-0.017208545628115968,0.04464611464645389
20000,0.1,144,Nearly balanced,1006,1067,336,398,-0.015200351763817177,0.044006591135018785
20000,0.1,145,No feedback,913,1082,319,361,-0.05258404400579758,0.046011193529020986
20000,0.1,145,Downward,913,1355,319,487,-0.015389919510045647,0.04453552532124292
20000,0.1,145,Balanced,913,1091,319,414,-0.0077904797945364535,0.046434164535416114
20000,0.1,145,Nearly balanced,913,1142,319,430,-0.00038891128002027653,0.04606891573076202
20000,0.1,146,No feedback,950,1012,346,346,0.03349868380433235,0.045026231083752095
20000,0.1,146,Downward,950,1248,346,458,0.06811654246813065,0.042978894521137435
20000,0.1,146,Balanced,950,967,346,369,0.06325406200049033,0.045603027212391095
20000,0.1,146,Nearly balanced,950,1006,346,384,0.05799628400300516,0.04515452571994844
20000,0.1,147,No feedback,953,1034,324,336,-0.02310551345157119,0.04615605314143429
20000,0.1,147,Downward,953,1278,324,433,-0.008093913218339799,0.044177019094388204
20000,0.1,147,Balanced,953,1013,324,365,0.020340040982723573,0.047207441338389576
20000,0.1,147,Nearly balanced,953,1065,324,379,0.008985797095657166,0.04658523405799819
20000,0.1,148,No feedback,904,1058,322,308,-0.17290387537545948,0.04387518171821268
20000,0.1,148,Downward,904,1305,322,416,-0.10658367545436165,0.04327434146259191
20000,0.1,148,Balanced,904,1016,322,344,-0.08026144815510466,0.04579846644804231
20000,0.1,148,Nearly balanced,904,1070,322,360,-0.08301806399904477,0.0451888629118834
20000,0.1,149,No feedback,964,1073,330,331,-0.04221111890459006,0.0436544496066515
20000,0.1,149,Downward,964,1301,330,416,-0.017409797893030765,0.04206830062566729
20000,0.1,149,Balanced,964,1053,330,370,0.009119750705376517,0.04449385310754736
20000,0.1,149,Nearly balanced,964,1105,330,387,0.00389747676919322,0.04381661274172305
20000,0.1,150,No feedback,900,1064,308,323,-0.022290476605500376,0.04643189302459109
20000,0.1,150,Downward,900,1312,308,430,-0.005767162503601597,0.04462210328402666
20000,0.1,150,Balanced,900,1001,308,352,0.03918938132959049,0.04788550078259648
20000,0.1,150,Nearly balanced,900,1058,308,373,0.04688839950359158,0.04728386894862809
20000,0.1,151,No feedback,1011,1079,343,338,-0.040132042818712355,0.04513500450095065
20000,0.1,151,Downward,1011,1320,343,443,-0.018791189329623537,0.04319850758152362
20000,0.1,151,Balanced,1011,1022,343,377,0.012283595464899044,0.04643044155406346
20000,0.1,151,Nearly balanced,1011,1069,343,395,0.013929226115855065,0.04584765708437313
20000,0.1,152,No feedback,990,1033,342,322,-0.08211996133918625,0.04603118792846202
20000,0.1,152,Downward,990,1258,342,415,-0.07410356148002128,0.04432629408932329
20000,0.1,152,Balanced,990,1001,342,350,-0.03867067001755037,0.04674203248140447
20000,0.1,152,Nearly balanced,990,1041,342,367,-0.04927379213898919,0.04609553658478226
20000,0.1,153,No feedback,907,1034,306,345,-0.07367169919033523,0.04744029277568017
20000,0.1,153,Downward,907,1288,306,444,-0.05217228789948275,0.04543554556468624
20000,0.1,153,Balanced,907,1011,306,368,-0.05758269451773079,0.04819222651229071
20000,0.1,153,Nearly balanced,907,1063,306,384,-0.04660765053704802,0.04780240088004314
20000,0.1,154,No feedback,910,1048,322,314,-0.05140712450886409,0.04608320916852037
20000,0.1,154,Downward,910,1283,322,420,-0.03682762434020098,0.04433379902032768
20000,0.1,154,Balanced,910,1037,322,369,0.020505330371703434,0.04740415770488118
20000,0.1,154,Nearly balanced,910,1093,322,386,0.024949899000530962,0.04660351422809309
20000,0.1,155,No feedback,991,1098,324,335,-0.04270930671002865,0.04457002784080238
20000,0.1,155,Downward,991,1358,324,454,-0.023199414678810648,0.04283468208601065
20000,0.1,155,Balanced,991,1063,324,376,0.03187855910831078,0.045560089725346926
20000,0.1,155,Nearly balanced,991,1118,324,401,0.04566734279145196,0.044993091288385
20000,0.1,156,No feedback,959,1078,315,345,-0.02419757373763315,0.04585081766588559
20000,0.1,156,Downward,959,1353,315,465,-0.0032839508580388976,0.04375643336314041
20000,0.1,156,Balanced,959,1056,315,380,0.01189187717932677,0.04624000636951375
20000,0.1,156,Nearly balanced,959,1110,315,404,0.01624325650794811,0.04580178293831683
20000,0.1,157,No feedback,924,1075,313,320,-0.05459555751707029,0.04688681106621964
20000,0.1,157,Downward,924,1309,313,433,-0.03303130249175401,0.04527941103233797
20000,0.1,157,Balanced,924,1000,313,349,-0.015638687738105395,0.04796684654142783
20000,0.1,157,Nearly balanced,924,1053,313,369,-0.013564428407642715,0.047442197591347136
20000,0.1,158,No feedback,989,1036,350,363,0.02175317328778048,0.04534822216492098
20000,0.1,158,Downward,989,1303,350,488,0.057436219855201476,0.042974664558218266
20000,0.1,158,Balanced,989,1029,350,402,0.10386812001124729,0.04579828694292585
20000,0.1,158,Nearly balanced,989,1076,350,416,0.09062583179836292,0.04515162590384257
20000,0.1,159,No feedback,979,1045,351,344,-0.019538414479633615,0.04590337052429967
20000,0.1,159,Downward,979,1284,351,438,-0.012449912893769122,0.044258285386250554
20000,0.1,159,Balanced,979,1036,351,383,0.03446401482332456,0.04670884101187485
20000,0.1,159,Nearly balanced,979,1082,351,404,0.0312256912310096,0.046151777019933095
20000,0.1,160,No feedback,924,1065,303,325,-0.024193306671917547,0.045399586137916025
20000,0.1,160,Downward,924,1319,303,435,-0.024047697737021256,0.0435748026071989
20000,0.1,160,Balanced,924,1029,303,358,0.04188451535366344,0.04701464986476252
20000,0.1,160,Nearly balanced,924,1078,303,371,0.03880857122893716,0.046564652826803936
20000,0.1,161,No feedback,910,1034,319,323,-0.06666473258987005,0.046826535590962524
20000,0.1,161,Downward,910,1284,319,412,-0.062073202397024685,0.044626927476632314
20000,0.1,161,Balanced,910,978,319,338,-0.02476727118470895,0.04824374083179654
20000,0.1,161,Nearly balanced,910,1028,319,352,-0.03258883344092661,0.04746586838496294
20000,0.1,162,No feedback,966,1048,344,324,-0.045874344587157445,0.04486358260942076
20000,0.1,162,Downward,966,1282,344,435,-0.010171789071284687,0.04321892965392657
20000,0.1,162,Balanced,966,1018,344,376,0.05616838787899303,0.04612729807060079
20000,0.1,162,Nearly balanced,966,1069,344,393,0.04320481888042649,0.04551400160721591
20000,0.1,163,No feedback,939,1101,318,348,-0.06071805987929002,0.043750303086074104
20000,0.1,163,Downward,939,1324,318,438,-0.025061554318469126,0.04270892348211227
20000,0.1,163,Balanced,939,1063,318,369,0.020727393631307045,0.04575046768277722
20000,0.1,163,Nearly balanced,939,1124,318,393,0.01971124346025338,0.04504369035393957
20000,0.1,164,No feedback,947,1044,307,337,-0.08015498759048006,0.04636914036151827
20000,0.1,164,Downward,947,1309,307,454,-0.057580475956987565,0.044841682731132766
20000,0.1,164,Balanced,947,1021,307,370,-0.00829425252896343,0.047384108811137894
20000,0.1,164,Nearly balanced,947,1064,307,388,-0.015222950373041944,0.04684151178348833
20000,0.1,165,No feedback,885,1067,318,352,-0.06014940488422521,0.04786684952858353
20000,0.1,165,Downward,885,1337,318,458,-0.0553768548090916,0.04575986023697814
20000,0.1,165,Balanced,885,1036,318,375,-0.03691557180471233,0.048568222599429466
20000,0.1,165,Nearly balanced,885,1094,318,401,-0.03330127507822245,0.048018220476143764
20000,0.1,166,No feedback,938,1044,324,344,-0.0424025534142789,0.046514457328916896
20000,0.1,166,Downward,938,1304,324,455,-0.02589638160857788,0.0447386147264015
20000,0.1,166,Balanced,938,1014,324,368,-0.032534884918051954,0.04681349399802876
20000,0.1,166,Nearly balanced,938,1074,324,390,-0.01885066110912037,0.046456366917257276
20000,0.1,167,No feedback,945,1048,304,317,-0.07404001713645256,0.04461552829687486
20000,0.1,167,Downward,945,1301,304,429,-0.019250969372044846,0.04352146121030334
20000,0.1,167,Balanced,945,988,304,339,-0.0024550300344649556,0.04665086155239541
20000,0.1,167,Nearly balanced,945,1045,304,360,0.00968770744400188,0.046210344647163996
20000,0.1,168,No feedback,934,999,314,318,-0.0019498103410659495,0.04615922822389877
20000,0.1,168,Downward,934,1258,314,417,-0.005835325891273113,0.044079298135447045
20000,0.1,168,Balanced,934,989,314,347,0.02121241970915061,0.04691630687962643
20000,0.1,168,Nearly balanced,934,1036,314,367,0.022962204772677797,0.04644411774695983
20000,0.1,169,No feedback,903,1046,295,328,-0.044500166708711764,0.0451219384690281
20000,0.1,169,Downward,903,1280,295,431,-0.03432447979524811,0.043360627981314834
20000,0.1,169,Balanced,903,1018,295,358,0.005121736907571395,0.04686290605197927
20000,0.1,169,Nearly balanced,903,1060,295,376,0.0021611365107158664,0.04625036578348984
20000,0.1,170,No feedback,912,1042,311,326,-0.06905815494659656,0.04589219972080023
20000,0.1,170,Downward,912,1273,311,435,-0.04831822095269145,0.04409585327100132
20000,0.1,170,Balanced,912,1030,311,351,-0.040132823086442226,0.04658469656088836
20000,0.1,170,Nearly balanced,912,1082,311,374,-0.047118143901833776,0.045940336317045485
20000,0.1,171,No feedback,932,1073,316,345,-0.045934645218318915,0.045697401991113995
20000,0.1,171,Downward,932,1330,316,459,-0.042161392288058985,0.04360536753656535
20000,0.1,171,Balanced,932,1038,316,371,-0.01861276836497966,0.045986870581040354
20000,0.1,171,Nearly balanced,932,1080,316,385,-0.0215201706282519,0.04555041048164988
20000,0.1,172,No feedback,957,1107,335,375,0.03973643511586805,0.046278617677057834
20000,0.1,172,Downward,957,1321,335,470,0.054292180494185716,0.04437347311031071
20000,0.1,172,Balanced,957,1054,335,392,0.06144788239312565,0.0464258526401635
20000,0.1,172,Nearly balanced,957,1112,335,414,0.06509029514305459,0.04585299888225019
20000,0.1,173,No feedback,938,1040,331,326,-0.03354960734055179,0.04749595421478815
20000,0.1,173,Downward,938,1297,331,432,-0.006254644405631837,0.045453724180175736
20000,0.1,173,Balanced,938,988,331,358,0.034720322524302905,0.0493346096092943
20000,0.1,173,Nearly balanced,938,1031,331,370,0.02273313438803709,0.04844523177538497
20000,0.1,174,No feedback,963,1032,331,338,-0.03885616448500823,0.04604674138522376
20000,0.1,174,Downward,963,1284,331,439,-0.04289440535096395,0.043529596972307245
20000,0.1,174,Balanced,963,1000,331,345,-0.025912347901047128,0.04595192228777783
20000,0.1,174,Nearly balanced,963,1048,331,361,-0.028292537660825234,0.04530392465416653
20000,0.1,175,No feedback,964,1052,312,307,-0.04819195146908378,0.04458381278579842
20000,0.1,175,Downward,964,1312,312,418,-0.022578030069315302,0.04292429154162863
20000,0.1,175,Balanced,964,1051,312,357,0.009530889066878323,0.04558440853035269
20000,0.1,175,Nearly balanced,964,1107,312,380,0.01731821054184629,0.04520462499264445
20000,0.1,176,No feedback,963,1113,337,358,0.01295382508585402,0.04589732568235759
20000,0.1,176,Downward,963,1377,337,478,0.017727277322558577,0.0435875625381204
20000,0.1,176,Balanced,963,1052,337,384,0.06672836485901018,0.04728496597122147
20000,0.1,176,Nearly balanced,963,1099,337,400,0.05775108402995344,0.0466990816254126
20000,0.1,177,No feedback,934,1110,326,362,0.04135225018375682,0.04609383802666435
20000,0.1,177,Downward,934,1357,326,466,0.05864033147119252,0.04402427631138062
20000,0.1,177,Balanced,934,1049,326,384,0.08866488205090367,0.04699734762323266
20000,0.1,177,Nearly balanced,934,1104,326,401,0.0851322346157819,0.04626747855803816
20000,0.1,178,No feedback,924,1086,308,351,0.02439977816689326,0.04617713750037211
20000,0.1,178,Downward,924,1328,308,453,0.058333004159788426,0.04450081069425564
20000,0.1,178,Balanced,924,1051,308,378,0.10572260133452349,0.046834491584904804
20000,0.1,178,Nearly balanced,924,1096,308,396,0.09550673068421034,0.0464463772281799
20000,0.1,179,No feedback,941,1015,320,298,0.02088999717902157,0.04550067312218482
20000,0.1,179,Downward,941,1229,320,385,0.03099938552533532,0.04404457428606012
20000,0.1,179,Balanced,941,974,320,331,0.0758945622450789,0.046897365081080486
20000,0.1,179,Nearly balanced,941,1017,320,346,0.07908983209752385,0.04656267625798729
20000,0.1,180,No feedback,1011,1056,329,327,0.010012377437022213,0.04546850874325067
20000,0.1,180,Downward,1011,1305,329,436,0.031867408228290095,0.043460894867708655
20000,0.1,180,Balanced,1011,1004,329,345,0.0394948045925716,0.04607953051838626
20000,0.1,180,Nearly balanced,1011,1041,329,354,0.035050141584961725,0.04557689574671097
20000,0.1,181,No feedback,966,1031,352,335,-0.0006974997605380673,0.04580097255947771
20000,0.1,181,Downward,966,1282,352,430,0.008307631958874684,0.043284978163574565
20000,0.1,181,Balanced,966,1023,352,366,0.04420922866542193,0.04581465477386673
20000,0.1,181,Nearly balanced,966,1061,352,376,0.03946201515381409,0.045345779895212456
20000,0.1,182,No feedback,925,1030,312,326,-0.12141975511831482,0.0466161103029959
20000,0.1,182,Downward,925,1264,312,434,-0.10213806087019595,0.045156759986102836
20000,0.1,182,Balanced,925,1014,312,367,-0.09317968196933213,0.04759065136070597
20000,0.1,182,Nearly balanced,925,1063,312,389,-0.08313787563828429,0.047158373583232785
20000,0.1,183,No feedback,945,1069,315,352,-0.034499586047916087,0.04815640370889094
20000,0.1,183,Downward,945,1319,315,452,-0.0289840306446299,0.04568094660626691
20000,0.1,183,Balanced,945,1033,315,379,-0.007598062944791095,0.048587242306119154
20000,0.1,183,Nearly balanced,945,1086,315,397,-0.007101081785834629,0.04800261075657349
20000,0.1,184,No feedback,933,1034,343,317,-0.03295365259044608,0.04598360231091057
20000,0.1,184,Downward,933,1293,343,438,0.0020060003549586813,0.044447934184650505
20000,0.1,184,Balanced,933,1031,343,363,0.044140803385114946,0.04706866770445551
20000,0.1,184,Nearly balanced,933,1084,343,385,0.030993838564805254,0.046237630939485824
20000,0.1,185,No feedback,1023,1046,338,348,-0.03147552480515847,0.04498635012724104
20000,0.1,185,Downward,1023,1289,338,445,-0.028679068628463977,0.043234869799581147
20000,0.1,185,Balanced,1023,1057,338,404,0.026435863840211016,0.045817682311877696
20000,0.1,185,Nearly balanced,1023,1101,338,419,0.025727234355491846,0.045306924538278746
20000,0.1,186,No feedback,910,1050,332,357,-0.03269250389148348,0.04728551139975876
20000,0.1,186,Downward,910,1280,332,449,-0.029425295755993452,0.04479467363984585
20000,0.1,186,Balanced,910,1018,332,375,0.002773966786872195,0.04838741529150625
20000,0.1,186,Nearly balanced,910,1052,332,390,0.012493226325686002,0.04795971797886604
20000,0.1,187,No feedback,964,1042,337,349,-0.014912805727670897,0.047322993186964715
20000,0.1,187,Downward,964,1294,337,457,-0.00794489599697823,0.04469938869757342
20000,0.1,187,Balanced,964,988,337,389,0.03550107077423276,0.04786403278180082
20000,0.1,187,Nearly balanced,964,1044,337,406,0.027672548460341395,0.04724794974613289
20000,0.1,188,No feedback,996,1025,340,356,-0.05630690403510563,0.046397924999903195
20000,0.1,188,Downward,996,1278,340,467,-0.026639702826033007,0.044519677647578845
20000,0.1,188,Balanced,996,995,340,380,-0.019234935533018138,0.04715357967709248
20000,0.1,188,Nearly balanced,996,1042,340,396,-0.02301755970009911,0.04648833715317254
20000,0.1,189,No feedback,1007,1041,342,367,0.05218912248306107,0.04603773822202316
20000,0.1,189,Downward,1007,1303,342,492,0.061070326573399336,0.04356979710710521
20000,0.1,189,Balanced,1007,1035,342,407,0.10043907828058068,0.04660188125492944
20000,0.1,189,Nearly balanced,1007,1070,342,422,0.0958595249003999,0.04608529135245513
20000,0.1,190,No feedback,951,1029,319,313,-0.0960982021462079,0.04764468901993102
20000,0.1,190,Downward,951,1271,319,420,-0.0636816270906349,0.04616598349478445
20000,0.1,190,Balanced,951,1018,319,372,-0.018999263562503144,0.049127166083143686
20000,0.1,190,Nearly balanced,951,1065,319,390,-0.024219441983333867,0.04859168507700318
20000,0.1,191,No feedback,971,1006,313,367,0.029465414996403372,0.04686883944327646
20000,0.1,191,Downward,971,1246,313,468,0.01967469541254596,0.04432236912634492
20000,0.1,191,Balanced,971,943,313,383,0.08992620363228326,0.048181628342253535
20000,0.1,191,Nearly balanced,971,1004,313,405,0.08843166546099546,0.04752142145643819
20000,0.1,192,No feedback,896,1048,313,323,-0.05182524277619499,0.04749441332035351
20000,0.1,192,Downward,896,1298,313,423,-0.04222240891720319,0.04554212345291258
20000,0.1,192,Balanced,896,1020,313,362,0.025299917324746346,0.0488111794338753
20000,0.1,192,Nearly balanced,896,1062,313,380,0.027390884270255378,0.04826613020376583
20000,0.1,193,No feedback,911,1049,300,341,-0.025947130518782502,0.04496250708511265
20000,0.1,193,Downward,911,1292,300,453,-0.004348758940616537,0.0428409315356372
20000,0.1,193,Balanced,911,1036,300,392,0.047100504275263244,0.04626559102141376
20000,0.1,193,Nearly balanced,911,1080,300,411,0.05821616185671452,0.045861031094990304
20000,0.1,194,No feedback,972,1123,343,374,-0.03510037089376905,0.045544740752399
20000,0.1,194,Downward,972,1379,343,494,-0.01586403237193984,0.044031727429146385
20000,0.1,194,Balanced,972,1105,343,414,0.023278566169324888,0.04652097097990539
20000,0.1,194,Nearly balanced,972,1154,343,433,0.011210439883366341,0.045940157949691564
20000,0.1,195,No feedback,919,1019,315,330,0.02727809380563473,0.04659241863136262
20000,0.1,195,Downward,919,1284,315,444,0.0535670676567892,0.04410555331355797
20000,0.1,195,Balanced,919,991,315,364,0.07599020471338425,0.047128467329048546
20000,0.1,195,Nearly balanced,919,1025,315,375,0.07448759237171954,0.04663871315593662
20000,0.1,196,No feedback,961,1102,330,365,0.03884945123438588,0.04459447987717452
20000,0.1,196,Downward,961,1360,330,482,0.05770445946912356,0.04264006530246552
20000,0.1,196,Balanced,961,1050,330,384,0.05017369372525371,0.04587671288911819
20000,0.1,196,Nearly balanced,961,1105,330,410,0.04886241939349806,0.04492458278124925
20000,0.1,197,No feedback,1004,1083,351,336,-0.0860271831456017,0.045897546272005714
20000,0.1,197,Downward,1004,1321,351,437,-0.04185586765197574,0.04435824286308185
20000,0.1,197,Balanced,1004,1068,351,376,0.024292057467065697,0.04720808676958282
20000,0.1,197,Nearly balanced,1004,1118,351,397,0.013320494525397297,0.04673164712877296
20000,0.1,198,No feedback,974,1016,341,316,0.009060826748289508,0.04653352158148737
20000,0.1,198,Downward,974,1244,341,417,0.006194359687086759,0.04452804370671851
20000,0.1,198,Balanced,974,1018,341,367,0.04219925233988292,0.04716104254992759
20000,0.1,198,Nearly balanced,974,1066,341,381,0.04058052170672888,0.04661002778156782
20000,0.1,199,No feedback,1003,1042,369,349,-0.08618136132860788,0.04655755932684044
20000,0.1,199,Downward,1003,1303,369,462,-0.06249117735239118,0.04490566805759196
20000,0.1,199,Balanced,1003,1029,369,398,0.0035248962768702485,0.04804585298477757
20000,0.1,199,Nearly balanced,1003,1064,369,412,0.003113756497960196,0.04766360097975146
20000,0.1,200,No feedback,914,1021,326,349,-0.049979653295667004,0.047925859569445735
20000,0.1,200,Downward,914,1283,326,467,-0.03439616819639052,0.0457997250891583
20000,0.1,200,Balanced,914,1048,326,400,-0.024166578566642394,0.04800322946020969
20000,0.1,200,Nearly balanced,914,1095,326,419,-0.024869138987223538,0.047476873586409674
20000,0.1,201,No feedback,958,1107,353,325,-0.06545456106535552,0.046913512720242356
20000,0.1,201,Downward,958,1334,353,419,-0.0698305617098901,0.044752261827626795
20000,0.1,201,Balanced,958,1058,353,354,-0.053304696161317666,0.047572016441705896
20000,0.1,201,Nearly balanced,958,1099,353,371,-0.050811024824372886,0.047113843970092446
20000,0.1,202,No feedback,1022,1058,343,361,0.04808786088543987,0.04434872626407555
20000,0.1,202,Downward,1022,1333,343,489,0.09837040704968797,0.04241642919213418
20000,0.1,202,Balanced,1022,1006,343,393,0.14770857008062888,0.045926528596773396
20000,0.1,202,Nearly balanced,1022,1065,343,416,0.15111274041073003,0.04517122859376616
20000,0.1,203,No feedback,938,1051,310,360,0.03417629788118515,0.04660626352937537
20000,0.1,203,Downward,938,1286,310,463,0.04974233124868643,0.04480480316299996
20000,0.1,203,Balanced,938,1023,310,378,0.057227722110186174,0.046776531452857435
20000,0.1,203,Nearly balanced,938,1073,310,400,0.057462282165009926,0.04637066079350783
20000,0.1,204,No feedback,933,1047,312,335,-0.08175429130953465,0.045274095374992336
20000,0.1,204,Downward,933,1324,312,464,-0.03502348439248315,0.04382980800042592
20000,0.1,204,Balanced,933,1015,312,367,-0.013963105091374273,0.046894141179446826
20000,0.1,204,Nearly balanced,933,1073,312,389,-0.017743201606336967,0.046198459645909885
20000,0.1,205,No feedback,992,1045,323,321,-0.0815700640412611,0.045266854513123976
20000,0.1,205,Downward,992,1315,323,441,-0.023942108423297692,0.04411929272636227
20000,0.1,205,Balanced,992,1066,323,387,0.030722621168867537,0.04702431460165534
20000,0.1,205,Nearly balanced,992,1107,323,403,0.03457847821173715,0.04670582774324264
20000,0.1,206,No feedback,983,1073,376,315,-0.0068461381384531395,0.045695242392735515
20000,0.1,206,Downward,983,1330,376,436,0.0006556502112316509,0.04378981412019231
20000,0.1,206,Balanced,983,1064,376,378,0.0346585079163057,0.0467867983192077
20000,0.1,206,Nearly balanced,983,1118,376,394,0.029734441153592417,0.04625173259030974
20000,0.1,207,No feedback,993,985,322,295,-0.09394383839102055,0.04548233772665726
20000,0.1,207,Downward,993,1237,322,402,-0.0483453040811036,0.043835693587186864
20000,0.1,207,Balanced,993,967,322,324,-0.011673824156239965,0.04670240132541943
20000,0.1,207,Nearly balanced,993,1007,322,338,0.004850060133052836,0.04633887801754221
20000,0.1,208,No feedback,959,1030,319,323,0.013164680105800186,0.047392658431656146
20000,0.1,208,Downward,959,1284,319,426,0.007551309863758904,0.04461676478196597
20000,0.1,208,Balanced,959,1015,319,354,0.0483178093540233,0.04776805054762608
20000,0.1,208,Nearly balanced,959,1059,319,371,0.049260750449567126,0.04731611162980264
20000,0.1,209,No feedback,948,1086,332,341,-0.0732237638565616,0.045639098016993826
20000,0.1,209,Downward,948,1330,332,447,-0.053302018618319846,0.04412106580331675
20000,0.1,209,Balanced,948,1076,332,396,-0.013653117173178853,0.04670827638631299
20000,0.1,209,Nearly balanced,948,1132,332,418,-0.00919062911592644,0.046126695319045764
20000,0.1,210,No feedback,922,1039,315,341,-0.03266749140350095,0.047608088710346955
20000,0.1,210,Downward,922,1293,315,457,-0.016313662121785477,0.0456258702107821
20000,0.1,210,Balanced,922,1022,315,382,0.03708693208441677,0.0478727503123204
20000,0.1,210,Nearly balanced,922,1076,315,401,0.03330273684525481,0.04742804890703051
20000,0.1,211,No feedback,936,1052,295,328,0.008254357231479603,0.047572929351179793
20000,0.1,211,Downward,936,1287,295,420,0.009705133352949591,0.04554833559015702
20000,0.1,211,Balanced,936,996,295,356,0.08614827298938904,0.04853986038781876
20000,0.1,211,Nearly balanced,936,1048,295,374,0.07977157745383012,0.0479603297781358
20000,0.1,212,No feedback,971,986,345,319,-0.13439787203815207,0.04573769483100311
20000,0.1,212,Downward,971,1226,345,416,-0.1193500841605103,0.04378646880935634
20000,0.1,212,Balanced,971,957,345,345,-0.08260552391411274,0.04761983592503045
20000,0.1,212,Nearly balanced,971,1001,345,355,-0.0925115506312501,0.046875691132064023
20000,0.1,213,No feedback,933,1052,332,313,0.006203099800427658,0.047353488456929244
20000,0.1,213,Downward,933,1304,332,425,0.01796067454881356,0.045245981606539296
20000,0.1,213,Balanced,933,997,332,352,0.052427255886814794,0.048196342817661234
20000,0.1,213,Nearly balanced,933,1040,332,367,0.051895797887975104,0.04777761831678496
20000,0.1,214,No feedback,920,1007,306,315,-0.0728974558357754,0.04620575881263052
20000,0.1,214,Downward,920,1284,306,442,-0.06040194534347587,0.04426667591099341
20000,0.1,214,Balanced,920,1021,306,373,-0.034554299478741,0.04670453653359732
20000,0.1,214,Nearly balanced,920,1069,306,389,-0.03281384646495894,0.04629481543041301
20000,0.1,215,No feedback,964,1053,314,325,-0.08869834602217064,0.04577415557363177
20000,0.1,215,Downward,964,1301,314,436,-0.06641455314504424,0.04421560414356979
20000,0.1,215,Balanced,964,1067,314,380,-0.03701395045573924,0.04638735417387909
20000,0.1,215,Nearly balanced,964,1107,314,396,-0.0345738033309943,0.0459734214735809
20000,0.1,216,No feedback,982,1016,347,302,-0.03738015908487696,0.04552792936924211
20000,0.1,216,Downward,982,1251,347,394,-0.001924182588920631,0.0434803049688688
20000,0.1,216,Balanced,982,973,347,339,0.03408004863571101,0.04662491310089694
20000,0.1,216,Nearly balanced,982,1021,347,356,0.029397324697098326,0.04606559744874516
20000,0.1,217,No feedback,1014,1041,345,338,-0.08799620103015443,0.043705179617680744
20000,0.1,217,Downward,1014,1281,345,451,-0.04687164353846229,0.04238054981478118
20000,0.1,217,Balanced,1014,1010,345,378,-0.014136618084880481,0.04486333556099083
20000,0.1,217,Nearly balanced,1014,1062,345,404,-0.01009307449779595,0.044393687813401535
20000,0.1,218,No feedback,935,1071,314,343,-0.010232386929272419,0.04448105725546069
20000,0.1,218,Downward,935,1314,314,446,-0.01800424464296524,0.042558928475727696
20000,0.1,218,Balanced,935,1047,314,384,0.05636588487648697,0.04650879194968369
20000,0.1,218,Nearly balanced,935,1096,314,402,0.04758514056642893,0.04590324945804026
20000,0.1,219,No feedback,924,1033,322,335,-0.06237989121741366,0.047657661421907395
20000,0.1,219,Downward,924,1279,322,437,-0.0522979648370297,0.0456279160028641
20000,0.1,219,Balanced,924,1019,322,364,-0.01185115153623012,0.048284751755339646
20000,0.1,219,Nearly balanced,924,1067,322,381,-0.017153826749938927,0.047781654995494326
20000,0.1,220,No feedback,995,1011,352,306,-0.09458665099304692,0.0442339144476512
20000,0.1,220,Downward,995,1255,352,428,-0.025777499724206288,0.04298708880223611
20000,0.1,220,Balanced,995,964,352,337,0.018774890399279265,0.04624160699874224
20000,0.1,220,Nearly balanced,995,1013,352,358,0.02154598254219836,0.045760916178999626
20000,0.1,221,No feedback,934,1009,331,320,-0.11363647611326344,0.04788823216326926
20000,0.1,221,Downward,934,1282,331,432,-0.08929647725384143,0.046042053836219315
20000,0.1,221,Balanced,934,1041,331,356,-0.04293549779469863,0.048695120168722676
20000,0.1,221,Nearly balanced,934,1083,331,375,-0.03316151749152074,0.048267369820067144
20000,0.1,222,No feedback,970,977,336,295,0.0026100688029999652,0.04830128767933136
20000,0.1,222,Downward,970,1252,336,405,-0.0017119002259500249,0.04534322829423921
20000,0.1,222,Balanced,970,987,336,335,0.0008309008272249785,0.04837257798561622
20000,0.1,222,Nearly balanced,970,1028,336,348,0.007486517250474722,0.04782609752607239
20000,0.1,223,No feedback,921,1071,321,367,0.0031322114524887645,0.047642685965161885
20000,0.1,223,Downward,921,1324,321,478,0.002126508130684268,0.04538909666834195
20000,0.1,223,Balanced,921,1049,321,392,0.027265640917879308,0.047603894919148
20000,0.1,223,Nearly balanced,921,1086,321,405,0.023804824607398023,0.04726273824685139
20000,0.1,224,No feedback,913,1052,291,325,-0.08792141813171545,0.04518800855765424
20000,0.1,224,Downward,913,1278,291,441,-0.0461766128815122,0.0438156185111649
20000,0.1,224,Balanced,913,994,291,358,0.018900633503302733,0.047624115160648225
20000,0.1,224,Nearly balanced,913,1043,291,378,0.01702045179681927,0.047106233798759056
20000,0.1,225,No feedback,951,1086,286,324,0.029206096364806533,0.04261831340684147
20000,0.1,225,Downward,951,1356,286,435,0.043182434988519036,0.04075504599915605
20000,0.1,225,Balanced,951,1047,286,354,0.07805496937765177,0.04409223949089328
20000,0.1,225,Nearly balanced,951,1101,286,378,0.07987538571529412,0.04361417018263585
20000,0.1,226,No feedback,1022,1023,352,339,-0.04263671664332225,0.045038416458014166
20000,0.1,226,Downward,1022,1235,352,436,-0.021987434281958818,0.04372312521473439
20000,0.1,226,Balanced,1022,989,352,359,-0.0052084751882878755,0.04669176034876706
20000,0.1,226,Nearly balanced,1022,1036,352,374,-0.006445938058463885,0.04609281425212812
20000,0.1,227,No feedback,959,1023,349,309,-0.12282600982031244,0.04598344233532602
20000,0.1,227,Downward,959,1297,349,423,-0.08329041433610057,0.04432681899990481
20000,0.1,227,Balanced,959,1012,349,349,-0.05296872390654922,0.047534255927474865
20000,0.1,227,Nearly balanced,959,1062,349,372,-0.03688026069069644,0.04705977385838435
20000,0.1,228,No feedback,921,1098,307,360,0.007122448065390696,0.04697839473277754
20000,0.1,228,Downward,921,1344,307,463,0.026798430438651932,0.044938141035439506
20000,0.1,228,Balanced,921,1029,307,365,0.022883295300450468,0.047333894291652634
20000,0.1,228,Nearly balanced,921,1077,307,383,0.019918344839757796,0.046741011182762485
20000,0.1,229,No feedback,920,1069,321,335,-0.04960144429199498,0.04693311393984242
20000,0.1,229,Downward,920,1310,321,430,-0.04384901990981166,0.045063700321414095
20000,0.1,229,Balanced,920,1012,321,373,0.015977277827406156,0.048032675445458584
20000,0.1,229,Nearly balanced,920,1057,321,383,0.007157134729560144,0.047551520470255584
20000,0.1,230,No feedback,916,1070,329,360,-0.01309691312277017,0.046256828273297176
20000,0.1,230,Downward,916,1291,329,452,0.000729346992282387,0.04476986329283668
20000,0.1,230,Balanced,916,1028,329,373,-0.019195260736785347,0.04679293450734355
20000,0.1,230,Nearly balanced,916,1083,329,395,-0.013131877503097467,0.04631608529857738
20000,0.1,231,No feedback,944,1041,337,348,0.01716808811182091,0.04615001863611054
20000,0.1,231,Downward,944,1295,337,452,0.035463362424935196,0.04420325441438227
20000,0.1,231,Balanced,944,1069,337,395,0.0481439180619635,0.04621338782162281
20000,0.1,231,Nearly balanced,944,1110,337,408,0.0529478705439691,0.04582316378285931
20000,0.1,232,No feedback,962,1072,343,345,-0.11269666699870318,0.04722296123473534
20000,0.1,232,Downward,962,1298,343,440,-0.09224601146362654,0.045833123711840396
20000,0.1,232,Balanced,962,1052,343,376,-0.08004459338396985,0.047833597230876664
20000,0.1,232,Nearly balanced,962,1094,343,391,-0.0692551334273544,0.047573367746618474
20000,0.1,233,No feedback,946,1028,332,311,-0.0053490950846940555,0.04668795226685088
20000,0.1,233,Downward,946,1271,332,423,0.008655206566356155,0.04467201935239541
20000,0.1,233,Balanced,946,986,332,338,0.011318724974696215,0.047864813694558105
20000,0.1,233,Nearly balanced,946,1028,332,354,0.010142902992337721,0.04731861331575882
20000,0.1,234,No feedback,937,1077,318,362,-0.03316907932029306,0.046441922986722416
20000,0.1,234,Downward,937,1308,318,458,-0.023070626724474685,0.044903210548097365
20000,0.1,234,Balanced,937,1032,318,389,0.02956504481788419,0.047834622648191896
20000,0.1,234,Nearly balanced,937,1076,318,409,0.02536332153544263,0.04736280356855896
20000,0.1,235,No feedback,949,1002,341,318,-0.0673258801505155,0.04676527834594052
20000,0.1,235,Downward,949,1254,341,429,-0.052192709331485565,0.044750358569500145
20000,0.1,235,Balanced,949,1011,341,364,-0.021208027403306184,0.04714826058220833
20000,0.1,235,Nearly balanced,949,1064,341,385,-0.015062578760976053,0.046538645936726734
20000,0.1,236,No feedback,936,1061,311,342,-0.049058232955902004,0.04622755426862521
20000,0.1,236,Downward,936,1310,311,453,-0.010224213498555623,0.04451465887253646
20000,0.1,236,Balanced,936,1043,311,378,0.013846212142016867,0.047057841415818626
20000,0.1,236,Nearly balanced,936,1090,311,397,0.02207656326815277,0.046618002989831875
20000,0.1,237,No feedback,984,1085,324,346,-0.034416485287987686,0.04448654972966239
20000,0.1,237,Downward,984,1327,324,456,-0.003501626690982862,0.043342543468497946
20000,0.1,237,Balanced,984,1032,324,371,0.004473508465791587,0.04587809764446827
20000,0.1,237,Nearly balanced,984,1064,324,383,0.00529488689177815,0.04560376136552919
20000,0.1,238,No feedback,955,1047,302,321,0.001381094302283059,0.045703943507314104
20000,0.1,238,Downward,955,1302,302,432,0.05132204828129894,0.04396408370015914
20000,0.1,238,Balanced,955,1032,302,349,0.04820063677423708,0.046604285756303925
20000,0.1,238,Nearly balanced,955,1079,302,368,0.056823808091069794,0.04602693300998638
20000,0.1,239,No feedback,964,1016,318,331,-0.04013618381716416,0.04476939911993552
20000,0.1,239,Downward,964,1300,318,460,-0.017092689533559413,0.04274672454777233
20000,0.1,239,Balanced,964,993,318,374,0.017152388682698028,0.04615920186463697
20000,0.1,239,Nearly balanced,964,1043,318,392,0.017441892859580976,0.04550507934880045
20000,0.1,240,No feedback,1035,1015,344,339,-0.002041368917446218,0.04754920163685665
20000,0.1,240,Downward,1035,1288,344,442,-0.008429129372172661,0.04448810303919939
20000,0.1,240,Balanced,1035,1013,344,379,0.04501246439009704,0.04781202406477207
20000,0.1,240,Nearly balanced,1035,1068,344,399,0.05307105359810399,0.0471738389729584
20000,0.1,241,No feedback,1008,1065,361,347,-0.012427510863673163,0.045572526388691595
20000,0.1,241,Downward,1008,1298,361,453,-0.0006012263122500694,0.04367428175277379
20000,0.1,241,Balanced,1008,1020,361,396,0.030787512946488016,0.04663993204963711
20000,0.1,241,Nearly balanced,1008,1083,361,418,0.022969444389621452,0.04589482534333503
20000,0.1,242,No feedback,934,1066,302,339,-0.030604340975045996,0.04546073654256259
20000,0.1,242,Downward,934,1302,302,435,-0.024937784904194626,0.043675224160033936
20000,0.1,242,Balanced,934,1023,302,364,0.0016731994005807493,0.04675221385900213
20000,0.1,242,Nearly balanced,934,1075,302,382,0.00020399356734562835,0.04605581628061092
20000,0.1,243,No feedback,952,1075,329,338,-0.07135487069950613,0.04648787592304356
20000,0.1,243,Downward,952,1341,329,456,-0.027428979225892436,0.04460321674242244
20000,0.1,243,Balanced,952,1033,329,365,-0.004000323702263664,0.047431405691417516
20000,0.1,243,Nearly balanced,952,1082,329,386,-0.003638249955405626,0.04704369998863376
20000,0.1,244,No feedback,941,1038,324,323,-0.05524235865124694,0.04758299145775733
20000,0.1,244,Downward,941,1309,324,450,0.01819033494063932,0.046072518885585556
20000,0.1,244,Balanced,941,1056,324,401,0.04198926736487496,0.04876606061017268
20000,0.1,244,Nearly balanced,941,1095,324,415,0.04087880786640641,0.04832399541413987
20000,0.1,245,No feedback,936,1052,306,337,-0.05104294659671749,0.04640345679823012
20000,0.1,245,Downward,936,1297,306,451,-0.024198564168269487,0.04478580925448103
20000,0.1,245,Balanced,936,1020,306,371,0.013302867674220342,0.04748800021501558
20000,0.1,245,Nearly balanced,936,1071,306,388,0.009993805463808958,0.04694743074540354
20000,0.1,246,No feedback,932,1045,336,355,-0.072618633539345,0.04470708761596493
20000,0.1,246,Downward,932,1314,336,473,-0.016639057566994242,0.0430525460917344
20000,0.1,246,Balanced,932,1034,336,388,0.008235730149689868,0.04580595216677108
20000,0.1,246,Nearly balanced,932,1076,336,408,0.009656985124521622,0.04554004878145857
20000,0.1,247,No feedback,951,1063,326,340,-0.01675593841014955,0.04623074942301772
20000,0.1,247,Downward,951,1301,326,445,0.0036439341216931154,0.04437819672321424
20000,0.1,247,Balanced,951,1051,326,380,0.011113209370036292,0.047229565536988864
20000,0.1,247,Nearly balanced,951,1105,326,401,0.009368652946042388,0.046553229250845575
20000,0.1,248,No feedback,990,1070,352,346,-0.06442598909916608,0.04497859079305312
20000,0.1,248,Downward,990,1334,352,458,-0.04481599363825245,0.04341748012421762
20000,0.1,248,Balanced,990,1036,352,373,-0.011884024427151252,0.04620927495323574
20000,0.1,248,Nearly balanced,990,1087,352,386,-0.017964323412538008,0.04559208638727747
20000,0.1,249,No feedback,891,1030,308,350,-0.012225901896693925,0.04685805800061269
20000,0.1,249,Downward,891,1274,308,466,-0.006829763805005884,0.04471393988970215
20000,0.1,249,Balanced,891,1011,308,402,0.04412132186511991,0.047645580419853645
20000,0.1,249,Nearly balanced,891,1048,308,413,0.04859945393459075,0.04719809161108655
20000,0.1,250,No feedback,886,1052,278,348,-0.032918219390584924,0.04764663616590281
20000,0.1,250,Downward,886,1288,278,447,-0.017282176488006118,0.045577070522538995
20000,0.1,250,Balanced,886,1038,278,382,0.006350813079350925,0.04833021390380712
20000,0.1,250,Nearly balanced,886,1098,278,404,0.013247462920080555,0.047956372848575915
20000,0.1,251,No feedback,939,994,329,293,0.057137398297637976,0.0472341406936804
20000,0.1,251,Downward,939,1253,329,407,0.0792943052748134,0.04499792558419553
20000,0.1,251,Balanced,939,983,329,330,0.11464834062190493,0.04825062557207825
20000,0.1,251,Nearly balanced,939,1018,329,350,0.12467406593569846,0.047828253118307094
20000,0.1,252,No feedback,925,998,322,309,0.001742454485830991,0.04645617836480495
20000,0.1,252,Downward,925,1252,322,423,0.011008851174633405,0.044339106869347195
20000,0.1,252,Balanced,925,986,322,345,0.05307438110627505,0.04734092481149785
20000,0.1,252,Nearly balanced,925,1042,322,369,0.05869013662384809,0.04666836508762013
20000,0.1,253,No feedback,976,1072,325,360,-0.03351543290809522,0.04602209634725176
20000,0.1,253,Downward,976,1345,325,469,-0.031592464921819996,0.04388574556667252
20000,0.1,253,Balanced,976,1037,325,384,-0.028189458778558774,0.046028281710469354
20000,0.1,253,Nearly balanced,976,1085,325,404,-0.02844405948510481,0.04552898497107379
20000,0.1,254,No feedback,887,1120,321,352,-0.06211173968947753,0.04531614505247379
20000,0.1,254,Downward,887,1365,321,452,-0.04427536018612216,0.04349192503040874
20000,0.1,254,Balanced,887,1088,321,391,-0.016067342157707554,0.04629102555501713
20000,0.1,254,Nearly balanced,887,1138,321,409,-0.018819714649035812,0.04589626903518435
20000,0.1,255,No feedback,1018,1093,359,354,-0.052575874520011445,0.04541786362786607
20000,0.1,255,Downward,1018,1351,359,475,-0.02522223117151795,0.04365048225642263
20000,0.1,255,Balanced,1018,1031,359,387,0.026060085200060867,0.04706782237979745
20000,0.1,255,Nearly balanced,1018,1079,359,408,0.027480587227798225,0.04653514443025114
20000,0.1,256,No feedback,932,1032,362,325,-0.09027628204647176,0.04633410491201869
20000,0.1,256,Downward,932,1268,362,428,-0.06340340697979369,0.04476068387220088
20000,0.1,256,Balanced,932,1033,362,371,-0.023221180447561884,0.04715661089406536
20000,0.1,256,Nearly balanced,932,1081,362,392,-0.00638048376239192,0.04676447326387053
20000,0.1,257,No feedback,937,1032,306,331,0.028705468898831188,0.04580298326999766
20000,0.1,257,Downward,937,1295,306,443,0.04444682633196467,0.04355570054476714
20000,0.1,257,Balanced,937,1030,306,369,0.06968304403709569,0.046558169468344
20000,0.1,257,Nearly balanced,937,1071,306,380,0.06368896558309456,0.04583247587934214
20000,0.1,258,No feedback,936,1020,349,329,-0.15661008372209168,0.04587638059397063
20000,0.1,258,Downward,936,1254,349,432,-0.14362947656912683,0.04385311963995386
20000,0.1,258,Balanced,936,1000,349,372,-0.07657611386057844,0.04666623817810555
20000,0.1,258,Nearly balanced,936,1058,349,395,-0.07481485728061121,0.0462521227440635
20000,0.1,259,No feedback,935,1095,302,341,-0.03242809381489259,0.04446697912310893
20000,0.1,259,Downward,935,1316,302,424,-0.02554764427276085,0.04287157558503229
20000,0.1,259,Balanced,935,1055,302,378,-0.010123280991261308,0.045006118005171236
20000,0.1,259,Nearly balanced,935,1097,302,394,-0.010050943711094107,0.04473426423378858
20000,0.1,260,No feedback,967,1063,344,355,-0.051172359988674254,0.04641267847647618
20000,0.1,260,Downward,967,1324,344,473,-0.029180389623781722,0.04424053364531863
20000,0.1,260,Balanced,967,1034,344,377,-0.009052515732104027,0.04698903021948294
20000,0.1,260,Nearly balanced,967,1087,344,393,-0.003120320554331313,0.046352607778890886
20000,0.1,261,No feedback,962,1066,323,322,0.008071701363725592,0.044202949361686
20000,0.1,261,Downward,962,1299,323,421,0.014218565099992586,0.04233580044505099
20000,0.1,261,Balanced,962,1002,323,342,0.04574038699387439,0.04586434586624556
20000,0.1,261,Nearly balanced,962,1039,323,353,0.05146301061577424,0.04556937784363012
20000,0.1,262,No feedback,945,1009,317,330,-0.0005402786037567164,0.0471331066570455
20000,0.1,262,Downward,945,1235,317,411,-0.029531981017808018,0.044528572888688556
20000,0.1,262,Balanced,945,945,317,329,0.0005425765818726225,0.04770311111129015
20000,0.1,262,Nearly balanced,945,997,317,351,0.005808761607384805,0.04701420103996013
20000,0.1,263,No feedback,963,1050,351,321,-0.007368694700334022,0.04711043967174847
20000,0.1,263,Downward,963,1320,351,436,-0.0003284014896499654,0.04445143534876095
20000,0.1,263,Balanced,963,1026,351,351,0.025223424775274006,0.04706335218960269
20000,0.1,263,Nearly balanced,963,1075,351,371,0.03371734014517952,0.046565210137548586
20000,0.1,264,No feedback,978,1038,352,299,-0.09551693568101816,0.04454094392160832
20000,0.1,264,Downward,978,1290,352,402,-0.04694776863010086,0.04339391534542962
20000,0.1,264,Balanced,978,1013,352,343,-0.029184892627268977,0.0462693361045228
20000,0.1,264,Nearly balanced,978,1051,352,359,-0.01801843488161925,0.04608185372159209
20000,0.1,265,No feedback,929,1095,297,351,0.024642396321782556,0.044952675954914804
20000,0.1,265,Downward,929,1348,297,457,0.02487316288348762,0.04256327436156267
20000,0.1,265,Balanced,929,1054,297,387,0.051606220206827313,0.04519446789212918
20000,0.1,265,Nearly balanced,929,1093,297,402,0.050603191239155465,0.04480138843727725
20000,0.1,266,No feedback,950,1008,329,321,-0.10416732318956479,0.04827323892760123
20000,0.1,266,Downward,950,1260,329,430,-0.07695378392169538,0.04606629702738601
20000,0.1,266,Balanced,950,967,329,356,-0.06978383388581538,0.04878805900609848
20000,0.1,266,Nearly balanced,950,1032,329,380,-0.06766515195235118,0.04814955686721641
20000,0.1,267,No feedback,972,1130,322,363,-0.07258180960222027,0.045857592425036835
20000,0.1,267,Downward,972,1379,322,471,-0.07530831505280355,0.043600535599206416
20000,0.1,267,Balanced,972,1094,322,382,-0.04985421843037313,0.04611522286662293
20000,0.1,267,Nearly balanced,972,1137,322,394,-0.05301804307951319,0.04558491143449382
20000,0.1,268,No feedback,1002,1020,344,329,-0.08201258264607181,0.04453258538029169
20000,0.1,268,Downward,1002,1310,344,465,-0.04562515273678874,0.043007411014669567
20000,0.1,268,Balanced,1002,990,344,374,-0.0032018377470385273,0.04591463294818035
20000,0.1,268,Nearly balanced,1002,1054,344,397,-0.010718483410514235,0.04505816202739528
20000,0.1,269,No feedback,953,1025,323,313,-0.0802454276063238,0.04528898654016895
20000,0.1,269,Downward,953,1294,323,424,-0.0733532729562329,0.04394158595788435
20000,0.1,269,Balanced,953,1028,323,357,-0.014066049743325204,0.04655706059874645
20000,0.1,269,Nearly balanced,953,1079,323,376,-0.02345248911493797,0.0457482271158043
20000,0.1,270,No feedback,950,1088,350,339,-0.12724910296726888,0.045737782128319894
20000,0.1,270,Downward,950,1330,350,440,-0.09259746900349414,0.04453237866103759
20000,0.1,270,Balanced,950,1067,350,375,-0.08350737209570797,0.04693432739342065
20000,0.1,270,Nearly balanced,950,1114,350,393,-0.08759337278147483,0.04642820983146138
20000,0.1,271,No feedback,921,1086,314,357,-0.006476342325160145,0.046729995072688636
20000,0.1,271,Downward,921,1328,314,468,0.009903986032227141,0.04478108970319617
20000,0.1,271,Balanced,921,1084,314,399,0.0009915259911477126,0.04664636324455645
20000,0.1,271,Nearly balanced,921,1128,314,417,0.0015954198067939518,0.046146928873297216
20000,0.1,272,No feedback,963,1074,329,331,-0.056170812783056634,0.045355315888355396
20000,0.1,272,Downward,963,1324,329,439,-0.019475271380086256,0.043630445644278634
20000,0.1,272,Balanced,963,1039,329,379,0.01868904990169734,0.046538761775047094
20000,0.1,272,Nearly balanced,963,1091,329,394,0.02889902655104748,0.045976831438970134
20000,0.1,273,No feedback,972,1068,358,324,-0.07438757543265889,0.045756864994270244
20000,0.1,273,Downward,972,1339,358,437,-0.04723600163788694,0.04379504156916012
20000,0.1,273,Balanced,972,1062,358,381,0.0018857704369042994,0.04664261964727236
20000,0.1,273,Nearly balanced,972,1113,358,395,-0.004132691415453915,0.04603490187824554
20000,0.1,274,No feedback,994,1000,304,303,-0.0021488826095207303,0.04354907960081019
20000,0.1,274,Downward,994,1251,304,419,0.019314512647196025,0.04175082707834383
20000,0.1,274,Balanced,994,998,304,358,0.07391737636926249,0.04516469530565052
20000,0.1,274,Nearly balanced,994,1040,304,376,0.08434229361679224,0.04476713088893711
20000,0.1,275,No feedback,954,1042,335,310,-0.016670867692813673,0.04777979487678999
20000,0.1,275,Downward,954,1299,335,419,-0.005416979729412408,0.04597010726040256
20000,0.1,275,Balanced,954,1046,335,361,0.014531460634827909,0.0483753029374604
20000,0.1,275,Nearly balanced,954,1094,335,382,0.014070839257065482,0.047941038324410795
20000,0.1,276,No feedback,947,1039,325,335,-0.05512668040614038,0.044160881522233866
20000,0.1,276,Downward,947,1263,325,421,-0.04171739301610139,0.04262572826310008
20000,0.1,276,Balanced,947,990,325,352,0.012325611764443745,0.04628740241895705
20000,0.1,276,Nearly balanced,947,1033,325,372,0.015528474165505013,0.04597615182379341
20000,0.1,277,No feedback,975,1092,328,320,-0.08904799002577213,0.04367456497686689
20000,0.1,277,Downward,975,1331,328,429,-0.0512640529351544,0.04258852298108277
20000,0.1,277,Balanced,975,1020,328,352,-7.869357763923279e-05,0.04580586372432801
20000,0.1,277,Nearly balanced,975,1071,328,367,0.0010799981798603753,0.04531490771138354
20000,0.1,278,No feedback,920,1010,299,328,-0.051159823669147286,0.04677121717922258
20000,0.1,278,Downward,920,1268,299,441,-0.020512731282552266,0.045159280041824575
20000,0.1,278,Balanced,920,1005,299,381,0.005684520985648589,0.04775844840527
20000,0.1,278,Nearly balanced,920,1050,299,405,0.012185865569371124,0.047416911244270915
20000,0.1,279,No feedback,952,1048,314,330,-0.010849488429314491,0.04462518566645297
20000,0.1,279,Downward,952,1281,314,438,0.025673245783382148,0.04314962515539471
20000,0.1,279,Balanced,952,1015,314,380,0.08983953886548518,0.0467057730154109
20000,0.1,279,Nearly balanced,952,1052,314,392,0.07947726688743684,0.04607576314807352
20000,0.1,280,No feedback,951,1061,328,338,-0.006478131683528898,0.04462931694451428
20000,0.1,280,Downward,951,1314,328,439,0.019953633764630996,0.04276791938934304
20000,0.1,280,Balanced,951,1035,328,378,0.0607747701636881,0.045503529088414894
20000,0.1,280,Nearly balanced,951,1075,328,392,0.05589031755030982,0.044997643355154694
20000,0.1,281,No feedback,960,1098,354,343,-0.1368762841507562,0.045798911258739805
20000,0.1,281,Downward,960,1350,354,445,-0.10166323779629044,0.044056449636830794
20000,0.1,281,Balanced,960,1054,354,374,-0.09363925040818255,0.04681023835301769
20000,0.1,281,Nearly balanced,960,1099,354,388,-0.09278975448785903,0.0463677141626737
20000,0.1,282,No feedback,970,1029,328,325,0.06430487875703167,0.04720408966216676
20000,0.1,282,Downward,970,1274,328,444,0.07163078145159102,0.04464210859925785
20000,0.1,282,Balanced,970,1004,328,371,0.09841968075808338,0.04783717507468827
20000,0.1,282,Nearly balanced,970,1061,328,393,0.08524435420344278,0.046812937680516684
20000,0.1,283,No feedback,949,1087,338,335,-0.0081389505133454,0.04593375109176314
20000,0.1,283,Downward,949,1337,338,456,-0.008499485993409328,0.0438148178530231
20000,0.1,283,Balanced,949,1040,338,382,0.06830693411318167,0.04743084806588127
20000,0.1,283,Nearly balanced,949,1094,338,398,0.053676608116981106,0.04658385587093908
20000,0.1,284,No feedback,982,1051,340,328,-0.09157124481162138,0.04725947891132607
20000,0.1,284,Downward,982,1332,340,445,-0.05480846138295142,0.04491490587684015
20000,0.1,284,Balanced,982,1036,340,365,-0.04958686449314248,0.047991983109386634
20000,0.1,284,Nearly balanced,982,1073,340,379,-0.04969763991987558,0.047498658047294716
20000,0.1,285,No feedback,946,1079,311,333,-0.057442500103659755,0.04626534043377344
20000,0.1,285,Downward,946,1333,311,436,-0.024614610325027764,0.04439281567465789
20000,0.1,285,Balanced,946,1019,311,360,-0.002466512659370146,0.04679544407658819
20000,0.1,285,Nearly balanced,946,1065,311,372,-0.0043719461584657004,0.04637162152357684
20000,0.1,286,No feedback,940,1008,311,328,-0.05638539464442249,0.04705232314635236
20000,0.1,286,Downward,940,1249,311,427,-0.015774074253640913,0.04539406865203898
20000,0.1,286,Balanced,940,1011,311,383,0.020825481979576344,0.04818988913380801
20000,0.1,286,Nearly balanced,940,1047,311,398,0.026382282316948058,0.04791994274102839
20000,0.1,287,No feedback,873,1060,299,339,-0.1485703626474401,0.046628403264365334
20000,0.1,287,Downward,873,1328,299,453,-0.1326239416700996,0.044983289081054804
20000,0.1,287,Balanced,873,1033,299,371,-0.0776600530921373,0.048434167816554435
20000,0.1,287,Nearly balanced,873,1069,299,383,-0.08141425031923866,0.047969635193512
20000,0.1,288,No feedback,944,1049,298,321,-0.0907240110435773,0.045806281811957214
20000,0.1,288,Downward,944,1314,298,436,-0.048195760371901264,0.04402210111754437
20000,0.1,288,Balanced,944,1052,298,366,0.007233125010990826,0.046322486069123356
20000,0.1,288,Nearly balanced,944,1098,298,385,0.006336890880626778,0.04582576663411127
20000,0.1,289,No feedback,930,1046,329,327,-0.03934352352816639,0.04545163907890875
20000,0.1,289,Downward,930,1290,329,429,-0.023742859000328242,0.04335131671202413
20000,0.1,289,Balanced,930,1033,329,383,0.032486522415201,0.04623757635501394
20000,0.1,289,Nearly balanced,930,1088,329,403,0.02917307850102724,0.04569302758441893
20000,0.1,290,No feedback,904,1014,326,333,-0.062301345520873075,0.04600382358764895
20000,0.1,290,Downward,904,1264,326,455,-0.02665055787537496,0.04404377532497578
20000,0.1,290,Balanced,904,1039,326,393,0.020454131768056383,0.04658216276693072
20000,0.1,290,Nearly balanced,904,1071,326,407,0.019926877987695768,0.0462427142977206
20000,0.1,291,No feedback,902,1083,322,335,-0.07236688050115653,0.047878597182351636
20000,0.1,291,Downward,902,1342,322,441,-0.0636532327912917,0.04557053433861929
20000,0.1,291,Balanced,902,1084,322,374,-0.054054245528272205,0.04792816819130116
20000,0.1,291,Nearly balanced,902,1133,322,392,-0.05184474101179326,0.04739737404358567
20000,0.1,292,No feedback,951,1049,316,343,-0.0271506962229649,0.04531164037101339
20000,0.1,292,Downward,951,1299,316,448,-0.014188208628923615,0.04334005328968484
20000,0.1,292,Balanced,951,1045,316,373,0.023403044687852703,0.045548883681979846
20000,0.1,292,Nearly balanced,951,1087,316,384,0.014488441036589639,0.0450733489949107
20000,0.1,293,No feedback,977,1079,318,321,-0.06899431883543994,0.04448028263565234
20000,0.1,293,Downward,977,1334,318,452,-0.029727214430549653,0.042870937080433054
20000,0.1,293,Balanced,977,1041,318,368,0.01284132019371792,0.04570713320436706
20000,0.1,293,Nearly balanced,977,1088,318,385,0.012146810332762381,0.045214253768728334
20000,0.1,294,No feedback,986,1079,318,322,-0.007866184366542628,0.04588972734719346
20000,0.1,294,Downward,986,1334,318,438,0.008404279063200293,0.04392568146530467
20000,0.1,294,Balanced,986,1007,318,346,0.04752566598149033,0.04728303424310814
20000,0.1,294,Nearly balanced,986,1063,318,361,0.03982088916598503,0.04659849463504373
20000,0.1,295,No feedback,955,1001,322,326,-0.06029630036888517,0.04751153754438684
20000,0.1,295,Downward,955,1242,322,417,-0.036271370351108334,0.045774837735401204
20000,0.1,295,Balanced,955,1000,322,364,-0.022786446187199993,0.04783430443662806
20000,0.1,295,Nearly balanced,955,1037,322,378,-0.0258306109396656,0.047434556100601835
20000,0.1,296,No feedback,913,1036,298,321,-0.03956980219486522,0.04538996505653202
20000,0.1,296,Downward,913,1279,298,419,-0.012827135258148714,0.04319022731133752
20000,0.1,296,Balanced,913,1009,298,350,0.01778936710554474,0.046098756572238414
20000,0.1,296,Nearly balanced,913,1047,298,371,0.021062476857998058,0.045805538163540674
20000,0.1,297,No feedback,902,1060,287,342,-0.016669649085033045,0.04610412757538846
20000,0.1,297,Downward,902,1314,287,454,0.0029259527626278037,0.04438918097568917
20000,0.1,297,Balanced,902,1066,287,383,0.016042661108996215,0.046092197222789906
20000,0.1,297,Nearly balanced,902,1115,287,403,0.006241569060846774,0.0455048158839781
20000,0.1,298,No feedback,971,1061,340,366,-0.019382427973822725,0.0461236172424272
20000,0.1,298,Downward,971,1334,340,474,-0.009218103251314613,0.043769920228733585
20000,0.1,298,Balanced,971,1073,340,395,0.013200475313112303,0.04681109430707158
20000,0.1,298,Nearly balanced,971,1122,340,414,0.0233144874903371,0.046101223120292516
20000,0.1,299,No feedback,955,1056,306,324,-0.033668418206154016,0.04592134799185702
20000,0.1,299,Downward,955,1301,306,429,-0.014012097422642755,0.043666385078647924
20000,0.1,299,Balanced,955,1016,306,357,0.015320592373015973,0.04665992866044135
20000,0.1,299,Nearly balanced,955,1059,306,373,0.01932039478293851,0.04607857213028194
20000,0.1,300,No feedback,963,1064,329,335,-0.11406770712693082,0.04482586260639195
20000,0.1,300,Downward,963,1338,329,450,-0.0920114737702441,0.042945081008752724
20000,0.1,300,Balanced,963,1035,329,373,-0.0282083033142681,0.04627366309955994
20000,0.1,300,Nearly balanced,963,1098,329,389,-0.045929938417736904,0.04543589427429505
20000,0.1,301,No feedback,943,1083,333,331,-0.06793454012534283,0.04771970160215384
20000,0.1,301,Downward,943,1352,333,442,-0.059465453202612095,0.045376088739764286
20000,0.1,301,Balanced,943,1048,333,364,-0.058690337400357395,0.04793640617820046
20000,0.1,301,Nearly balanced,943,1113,333,391,-0.03991711778688506,0.04735848887373215
20000,0.1,302,No feedback,1022,1061,364,314,-0.04918602951764445,0.043777292961175426
20000,0.1,302,Downward,1022,1322,364,424,-0.02280490057185547,0.04236966215302438
20000,0.1,302,Balanced,1022,1002,364,333,0.010679821281146695,0.04596904664101633
20000,0.1,302,Nearly balanced,1022,1061,364,349,0.0038969754004842816,0.04501626170867057
20000,0.1,303,No feedback,938,1049,333,311,-0.007505031262415474,0.04484744035292443
20000,0.1,303,Downward,938,1309,333,425,0.019741383876770713,0.042993953795976626
20000,0.1,303,Balanced,938,1012,333,343,0.03552616559766025,0.04520777693920562
20000,0.1,303,Nearly balanced,938,1070,333,363,0.026215929100270208,0.0445730046039199
20000,0.1,304,No feedback,987,1001,327,336,-0.006344992641814595,0.045543583995506495
20000,0.1,304,Downward,987,1225,327,427,0.0015707940544538168,0.043507125997743056
20000,0.1,304,Balanced,987,974,327,352,0.026456779034739086,0.046382087817042984
20000,0.1,304,Nearly balanced,987,1029,327,374,0.025946698277853397,0.045617012153586795
20000,0.1,305,No feedback,998,1102,367,334,-0.05349371309909684,0.04463098722792993
20000,0.1,305,Downward,998,1360,367,455,-0.013778117990423555,0.042711185318384776
20000,0.1,305,Balanced,998,1049,367,367,0.04673424102873042,0.04651247059640829
20000,0.1,305,Nearly balanced,998,1100,367,391,0.0391086617996817,0.04597629032808826
20000,0.1,306,No feedback,923,1042,331,325,-0.007812324574774765,0.047761084123890366
20000,0.1,306,Downward,923,1295,331,436,0.028223213501947786,0.04593650208045929
20000,0.1,306,Balanced,923,1036,331,370,0.05184431875755474,0.04843749388078711
20000,0.1,306,Nearly balanced,923,1087,331,388,0.05235484192883044,0.047812918294393526
20000,0.1,307,No feedback,920,1066,310,344,-0.04510698367962773,0.04667335813422564
20000,0.1,307,Downward,920,1325,310,449,-0.03226304678911368,0.044501884461340485
20000,0.1,307,Balanced,920,1050,310,378,-0.01726077495395173,0.0470739251763201
20000,0.1,307,Nearly balanced,920,1085,310,391,-0.010544959711477897,0.046870045117531005
20000,0.1,308,No feedback,969,1058,361,303,-0.09354790586761047,0.046906169081609925
20000,0.1,308,Downward,969,1286,361,400,-0.06330444984062245,0.04479795847868487
20000,0.1,308,Balanced,969,998,361,315,-0.06256201405687584,0.047574571120098955
20000,0.1,308,Nearly balanced,969,1037,361,331,-0.05715277263471924,0.047030830282892976
20000,0.1,309,No feedback,942,1012,344,327,-0.041612333523868617,0.04721119224538664
20000,0.1,309,Downward,942,1256,344,425,-0.02936654837652114,0.0451523066960045
20000,0.1,309,Balanced,942,995,344,352,0.012095409336914165,0.04761423155585513
20000,0.1,309,Nearly balanced,942,1032,344,365,0.005771184300235099,0.04723421036397978
20000,0.1,310,No feedback,912,1095,304,362,0.03413865925021864,0.046302252885234915
20000,0.1,310,Downward,912,1329,304,470,0.04268753321053059,0.04423004886077588
20000,0.1,310,Balanced,912,1030,304,389,0.10519774763787354,0.04753977264208057
20000,0.1,310,Nearly balanced,912,1080,304,408,0.10740592101846608,0.04705075591105878
20000,0.1,311,No feedback,947,1048,312,312,0.04180378986448474,0.04532649702986128
20000,0.1,311,Downward,947,1300,312,417,0.020961620168673978,0.042702342079594495
20000,0.1,311,Balanced,947,1048,312,373,0.07525527011102112,0.04578371292681742
20000,0.1,311,Nearly balanced,947,1097,312,390,0.06865798693353475,0.04502814851857106
20000,0.1,312,No feedback,901,1069,326,340,-0.05711344880169772,0.047594552693333125
20000,0.1,312,Downward,901,1281,326,428,-0.02023365358921486,0.04605016402025904
20000,0.1,312,Balanced,901,1039,326,379,-0.02751889361126847,0.04824351982807892
20000,0.1,312,Nearly balanced,901,1072,326,389,-0.03271651753227578,0.047782685362498974
20000,0.1,313,No feedback,969,1099,326,334,-0.07593943924294777,0.045267802318968174
20000,0.1,313,Downward,969,1348,326,456,-0.03270974932597176,0.04413726728924462
20000,0.1,313,Balanced,969,1084,326,385,0.0033414147853656484,0.04620484910854433
20000,0.1,313,Nearly balanced,969,1126,326,401,0.006612439713853502,0.045869747804427756
20000,0.1,314,No feedback,940,983,320,329,-0.048677367804912164,0.04873230225026247
20000,0.1,314,Downward,940,1223,320,421,-0.04361368415668959,0.04642446463300136
20000,0.1,314,Balanced,940,976,320,350,-0.01972080870241194,0.04854552200559911
20000,0.1,314,Nearly balanced,940,1025,320,367,-0.020159714963762898,0.04818943102237893
20000,0.1,315,No feedback,934,1048,324,351,0.006748686094402934,0.046638401694923816
20000,0.1,315,Downward,934,1308,324,460,-0.008136089241202793,0.043654787439023186
20000,0.1,315,Balanced,934,1050,324,394,0.05741404022138985,0.04632956085836618
20000,0.1,315,Nearly balanced,934,1098,324,410,0.0485816589471646,0.045666020803358354
20000,0.1,316,No feedback,970,1044,341,318,-0.02487109623318151,0.04684331140574118
20000,0.1,316,Downward,970,1278,341,426,-0.02094110738757704,0.044761098600305055
20000,0.1,316,Balanced,970,1004,341,358,0.042915600986812186,0.049115832975287856
20000,0.1,316,Nearly balanced,970,1051,341,376,0.03839433608487003,0.04827337224284883
20000,0.1,317,No feedback,967,1087,318,352,0.032289315902646276,0.044730585657049945
20000,0.1,317,Downward,967,1348,318,467,0.02506940309462502,0.042648936248208466
20000,0.1,317,Balanced,967,1090,318,402,0.05170010552620308,0.04503146789488346
20000,0.1,317,Nearly balanced,967,1133,318,420,0.05349365294242048,0.04455936686168535
20000,0.1,318,No feedback,974,1096,350,360,0.03517716746410554,0.04531798012764019
20000,0.1,318,Downward,974,1354,350,454,0.03630987140262565,0.043321629546521426
20000,0.1,318,Balanced,974,1030,350,371,0.03660104007675269,0.0462021464368031
20000,0.1,318,Nearly balanced,974,1096,350,393,0.038238029250485694,0.045745811476243486
20000,0.1,319,No feedback,944,1089,352,364,-0.12034335747535435,0.04566703556322262
20000,0.1,319,Downward,944,1349,352,489,-0.10854374292960228,0.044047257289306176
20000,0.1,319,Balanced,944,1061,352,400,-0.08231284202217093,0.04631354654273084
20000,0.1,319,Nearly balanced,944,1113,352,417,-0.0834517183355224,0.04578940796438573
20000,0.1,320,No feedback,931,1056,349,326,-0.10408222807388579,0.04641490870484383
20000,0.1,320,Downward,931,1327,349,441,-0.08539992797085177,0.04469479247529424
20000,0.1,320,Balanced,931,1027,349,353,-0.03866574076935947,0.04816291585458332
20000,0.1,320,Nearly balanced,931,1082,349,369,-0.05644595887829584,0.0472996764833115
20000,0.1,321,No feedback,969,1005,344,308,-0.013624853215636001,0.04639690907369119
20000,0.1,321,Downward,969,1253,344,414,0.015161422343093423,0.044816968805339044
20000,0.1,321,Balanced,969,1001,344,347,0.047009218207102355,0.047671939789760004
20000,0.1,321,Nearly balanced,969,1045,344,361,0.039067544870899584,0.04716450920059647
20000,0.1,322,No feedback,953,1050,330,341,-0.04413090574106249,0.04677559275007391
20000,0.1,322,Downward,953,1296,330,445,-0.01119926942902788,0.044271695905249535
20000,0.1,322,Balanced,953,1009,330,365,0.044860703291862314,0.04827855713038884
20000,0.1,322,Nearly balanced,953,1057,330,383,0.03946290626018217,0.0476877950887798
20000,0.1,323,No feedback,914,1047,301,353,0.046241383770290356,0.044746825785143246
20000,0.1,323,Downward,914,1313,301,480,0.07822631544544101,0.04244756481241062
20000,0.1,323,Balanced,914,1032,301,385,0.07461213543521572,0.045038917752753385
20000,0.1,323,Nearly balanced,914,1073,301,399,0.06886022710460254,0.044529131394542565
20000,0.1,324,No feedback,897,1022,306,354,0.017635313308758727,0.04909623050776056
20000,0.1,324,Downward,897,1285,306,475,0.0315880727375949,0.04686356423171146
20000,0.1,324,Balanced,897,1050,306,413,0.03648612035608756,0.04889988180427693
20000,0.1,324,Nearly balanced,897,1098,306,436,0.0378619885787298,0.04847544931058804
20000,0.1,325,No feedback,1011,1092,338,334,-0.0697403216719194,0.04316195895183891
20000,0.1,325,Downward,1011,1346,338,434,-0.046005348531114876,0.04164554551932357
20000,0.1,325,Balanced,1011,1066,338,371,-9.991472181669625e-05,0.04432218046968723
20000,0.1,325,Nearly balanced,1011,1119,338,393,0.003010733514346109,0.043704232114120785
20000,0.1,326,No feedback,929,1047,345,333,-0.10759753247002946,0.04709009490185289
20000,0.1,326,Downward,929,1282,345,430,-0.0930439303161717,0.04521631384800526
20000,0.1,326,Balanced,929,1034,345,381,-0.06127444089093087,0.04809969633984811
20000,0.1,326,Nearly balanced,929,1075,345,397,-0.06174624569594722,0.04760816381225249
20000,0.1,327,No feedback,940,1054,356,328,0.027880865965518753,0.04563617782093059
20000,0.1,327,Downward,940,1313,356,435,0.0260687974948855,0.04331892858620111
20000,0.1,327,Balanced,940,1014,356,368,0.04634082346883095,0.04599584722574919
20000,0.1,327,Nearly balanced,940,1060,356,381,0.04735453702435616,0.0455789463016222
20000,0.1,328,No feedback,943,1016,314,305,-0.034876484911374295,0.0454125736565106
20000,0.1,328,Downward,943,1259,314,413,-0.016341751143580774,0.04375981881726433
20000,0.1,328,Balanced,943,1012,314,354,0.011414744841895252,0.04624441281437838
20000,0.1,328,Nearly balanced,943,1062,314,376,0.022274736968569464,0.04584746749939256
20000,0.1,329,No feedback,910,1093,323,322,-0.10896645618250789,0.04622124267743815
20000,0.1,329,Downward,910,1380,323,427,-0.09262317704376527,0.04427014663507682
20000,0.1,329,Balanced,910,1062,323,346,-0.10362421435494762,0.0464263514972927
20000,0.1,329,Nearly balanced,910,1110,323,362,-0.09305599826907962,0.04606089790578528
20000,0.1,330,No feedback,912,1073,299,333,0.010215693307469687,0.04457068834869823
20000,0.1,330,Downward,912,1346,299,436,0.040744404016556435,0.042913016209068316
20000,0.1,330,Balanced,912,1030,299,345,0.04775532215324502,0.04542508244797686
20000,0.1,330,Nearly balanced,912,1079,299,365,0.04986187829156813,0.04495206668143269
20000,0.1,331,No feedback,881,1098,293,358,-0.12125262690084454,0.045041765103355204
20000,0.1,331,Downward,881,1356,293,476,-0.09402247597067132,0.04353716511542179
20000,0.1,331,Balanced,881,1048,293,380,-0.08940752117787942,0.046569031474110845
20000,0.1,331,Nearly balanced,881,1112,293,406,-0.10040950348292488,0.04558886701167799
20000,0.1,332,No feedback,978,1094,344,326,-0.03626112034054674,0.044325172568378306
20000,0.1,332,Downward,978,1341,344,434,-0.0072327134001125,0.04261929488294919
20000,0.1,332,Balanced,978,1088,344,391,0.03085735668174694,0.04552502514737085
20000,0.1,332,Nearly balanced,978,1135,344,410,0.020487881900141114,0.04490576650509594
20000,0.1,333,No feedback,933,1031,329,323,-0.026318376929305998,0.049164240665226594
20000,0.1,333,Downward,933,1284,329,434,-0.004743244156221238,0.04662455727424241
20000,0.1,333,Balanced,933,1016,329,370,0.018267620005736618,0.04922291472750913
20000,0.1,333,Nearly balanced,933,1058,329,385,0.020455717396846373,0.04867791290855936
20000,0.1,334,No feedback,1014,1108,342,362,0.006412753862017007,0.04537518426215176
20000,0.1,334,Downward,1014,1335,342,446,0.006370878875645303,0.04329736142294905
20000,0.1,334,Balanced,1014,1062,342,390,0.06947073449644325,0.04677157982503108
20000,0.1,334,Nearly balanced,1014,1103,342,406,0.0647981173884622,0.04627633973678728
20000,0.1,335,No feedback,896,1003,299,311,-0.04755373546268016,0.047724613108376
20000,0.1,335,Downward,896,1279,299,430,-0.04101061760946478,0.045185158715129736
20000,0.1,335,Balanced,896,1020,299,385,0.012756231587181144,0.04831823815076348
20000,0.1,335,Nearly balanced,896,1069,299,400,0.006017903479880904,0.04774765280619079
20000,0.1,336,No feedback,977,1056,348,316,-0.0529845161117069,0.04425598437975863
20000,0.1,336,Downward,977,1296,348,421,-0.03988909414644509,0.042798944980562824
20000,0.1,336,Balanced,977,1069,348,363,-0.018771285912833557,0.045217038334763884
20000,0.1,336,Nearly balanced,977,1122,348,384,-0.020968014810154922,0.04453937715504934
20000,0.1,337,No feedback,979,1087,323,329,-0.06337757213651929,0.04461592952036955
20000,0.1,337,Downward,979,1347,323,444,-0.05413297803715861,0.04278159807815833
20000,0.1,337,Balanced,979,1072,323,383,-0.024323000116197313,0.04551941969039177
20000,0.1,337,Nearly balanced,979,1114,323,401,-0.02064132650397532,0.04517459252330669
20000,0.1,338,No feedback,975,1007,330,353,0.009113743532946916,0.04785099769673305
20000,0.1,338,Downward,975,1257,330,454,0.015359870320476754,0.04498223633532243
20000,0.1,338,Balanced,975,1002,330,384,0.03659514928501495,0.04798305322575887
20000,0.1,338,Nearly balanced,975,1057,330,405,0.025695156283944476,0.04736187569396246
20000,0.1,339,No feedback,1007,1019,308,345,-0.03929120038458117,0.04520388318423215
20000,0.1,339,Downward,1007,1275,308,446,-0.022239750278915726,0.043024629793499886
20000,0.1,339,Balanced,1007,1008,308,383,0.022848397224106476,0.04557726273562216
20000,0.1,339,Nearly balanced,1007,1051,308,399,0.012758171319859735,0.04501300851795689
20000,0.1,340,No feedback,965,1044,342,334,-0.025144477846182733,0.046884394948615495
20000,0.1,340,Downward,965,1302,342,443,-0.018219768197852426,0.044651402565593495
20000,0.1,340,Balanced,965,1032,342,381,0.055724706817727676,0.047140360999402914
20000,0.1,340,Nearly balanced,965,1078,342,396,0.04684415484032717,0.04666697243321821
20000,0.1,341,No feedback,959,1059,328,329,-0.10698038349922662,0.046359197055946225
20000,0.1,341,Downward,959,1304,328,442,-0.06693648875002939,0.04491910791610395
20000,0.1,341,Balanced,959,1052,328,385,-0.040678200353095995,0.04736673886980786
20000,0.1,341,Nearly balanced,959,1087,328,399,-0.031397146752283944,0.047064764922367
20000,0.1,342,No feedback,875,1052,322,312,-0.08111256040929837,0.048157535204178176
20000,0.1,342,Downward,875,1299,322,416,-0.08337456749451588,0.04606734314047139
20000,0.1,342,Balanced,875,1056,322,375,-0.003575064933883043,0.04889795427527507
20000,0.1,342,Nearly balanced,875,1099,322,390,-0.009966125739844844,0.048479088574501325
20000,0.1,343,No feedback,952,1074,319,363,-0.03563000007409489,0.04653140919268586
20000,0.1,343,Downward,952,1320,319,463,-0.03747651057706286,0.04408205992099101
20000,0.1,343,Balanced,952,1012,319,381,-0.004371737368902673,0.047224074164461456
20000,0.1,343,Nearly balanced,952,1057,319,398,0.0004913012526011618,0.04679024526424799
20000,0.1,344,No feedback,943,1061,311,324,-0.022428537122813452,0.0471600053006043
20000,0.1,344,Downward,943,1308,311,427,-0.012825998972966213,0.045190788541963664
20000,0.1,344,Balanced,943,1015,311,348,0.012557073990197176,0.04793731494652967
20000,0.1,344,Nearly balanced,943,1053,311,361,0.015136948900366098,0.0474164258811367
20000,0.1,345,No feedback,925,1012,295,294,0.010300969490051659,0.04454137634763795
20000,0.1,345,Downward,925,1234,295,387,0.040038038652604135,0.04278910962855948
20000,0.1,345,Balanced,925,1004,295,345,0.0713637647036604,0.045849860800963226
20000,0.1,345,Nearly balanced,925,1035,295,357,0.05884894903950022,0.04525286215922657
20000,0.1,346,No feedback,963,1076,335,319,-0.034945682334154404,0.04601093360431471
20000,0.1,346,Downward,963,1332,335,430,-0.037696546511536866,0.0442624597348684
20000,0.1,346,Balanced,963,1039,335,366,-0.008267335766523387,0.04655981084083106
20000,0.1,346,Nearly balanced,963,1089,335,380,-0.011012467720505403,0.04608302801867444
20000,0.1,347,No feedback,991,1030,317,321,-0.04719581354188401,0.04461850970861052
20000,0.1,347,Downward,991,1270,317,427,-0.010314140246047765,0.04293307429339489
20000,0.1,347,Balanced,991,975,317,356,0.03353802177579723,0.0463500238140037
20000,0.1,347,Nearly balanced,991,1021,317,373,0.0416792767806356,0.04588800402493562
20000,0.1,348,No feedback,961,1018,317,330,-0.06057518767854114,0.04709172711347864
20000,0.1,348,Downward,961,1244,317,424,-0.04845938144379541,0.04481273749574251
20000,0.1,348,Balanced,961,1000,317,356,-0.04850525974112552,0.04688321919577591
20000,0.1,348,Nearly balanced,961,1055,317,378,-0.03951095122679271,0.04654597014850927
20000,0.1,349,No feedback,967,1044,331,329,-0.07653480861969669,0.04663154210458783
20000,0.1,349,Downward,967,1293,331,441,-0.049433889171283774,0.044865606812882826
20000,0.1,349,Balanced,967,1029,331,352,-0.05087780850653467,0.047308467360421616
20000,0.1,349,Nearly balanced,967,1066,331,367,-0.054582366343135014,0.046895846258352025
20000,0.1,350,No feedback,983,1067,326,340,0.0848826487641341,0.047059033409738216
20000,0.1,350,Downward,983,1334,326,448,0.07407404883391894,0.044540220157677175
20000,0.1,350,Balanced,983,1022,326,359,0.08950593473077345,0.0476035901522149
20000,0.1,350,Nearly balanced,983,1061,326,371,0.09022521897863645,0.047078781310228426
20000,0.1,351,No feedback,973,1030,327,332,0.009164448356912547,0.044617608358041565
20000,0.1,351,Downward,973,1272,327,430,0.03598794208370454,0.04276151235148722
20000,0.1,351,Balanced,973,1003,327,374,0.08527820721146068,0.046339990082990376
20000,0.1,351,Nearly balanced,973,1040,327,387,0.0808722318831695,0.04586670558807964
20000,0.1,352,No feedback,993,1051,310,332,-0.024908135134313114,0.044222042502494174
20000,0.1,352,Downward,993,1285,310,432,-0.0020807587633703273,0.0426242799004207
20000,0.1,352,Balanced,993,991,310,368,0.054693459077943374,0.04666711035835818
20000,0.1,352,Nearly balanced,993,1048,310,390,0.048226255020442865,0.045742153654283316
20000,0.1,353,No feedback,995,1031,353,316,-0.03882518626722126,0.0452433216608292
20000,0.1,353,Downward,995,1260,353,408,-0.018190345861972324,0.043570750767977826
20000,0.1,353,Balanced,995,976,353,329,-0.01937446608566301,0.0459608019662067
20000,0.1,353,Nearly balanced,995,1032,353,352,-0.01583765673593468,0.04537692655398867
20000,0.1,354,No feedback,949,1047,301,303,-0.08920342482068655,0.043164425084029
20000,0.1,354,Downward,949,1296,301,417,-0.06515425712727879,0.04195730218355543
20000,0.1,354,Balanced,949,1039,301,351,-0.06710603819900812,0.04455244207796115
20000,0.1,354,Nearly balanced,949,1085,301,368,-0.06735463584983808,0.04392442724852378
20000,0.1,355,No feedback,981,1025,365,311,-0.11523769770016934,0.04596779699978182
20000,0.1,355,Downward,981,1253,365,415,-0.07603948712536246,0.04444008884331051
20000,0.1,355,Balanced,981,1019,365,367,-0.03371446164958103,0.04664248973903245
20000,0.1,355,Nearly balanced,981,1063,365,384,-0.03457536157167396,0.046125135812926134
20000,0.1,356,No feedback,1009,1041,350,306,-0.08496652391490123,0.04578110691939271
20000,0.1,356,Downward,1009,1276,350,414,-0.05516886737070187,0.044399596154735335
20000,0.1,356,Balanced,1009,999,350,332,-0.034697140296973406,0.04721330857082304
20000,0.1,356,Nearly balanced,1009,1040,350,341,-0.03775372404808902,0.04676566674131786
20000,0.1,357,No feedback,919,1054,335,327,-0.17133025957645154,0.046458036379943085
20000,0.1,357,Downward,919,1297,335,434,-0.14103321871899954,0.045370153574383065
20000,0.1,357,Balanced,919,993,335,345,-0.09961571559108073,0.048511563968511806
20000,0.1,357,Nearly balanced,919,1046,335,364,-0.09681557427228282,0.04783407773698951
20000,0.1,358,No feedback,899,1039,300,319,-0.009495451769031382,0.04413044214353442
20000,0.1,358,Downward,899,1282,300,418,-0.02258421011323536,0.042180219368737865
20000,0.1,358,Balanced,899,1007,300,358,0.05952463546850012,0.04584578927563219
20000,0.1,358,Nearly balanced,899,1062,300,381,0.06545394886557254,0.045483501368535705
20000,0.1,359,No feedback,947,1020,318,319,-0.06964575660864863,0.045906698316300745
20000,0.1,359,Downward,947,1272,318,439,-0.05307148036067216,0.04419152608526296
20000,0.1,359,Balanced,947,1009,318,346,-0.04525979818324544,0.04582161635701683
20000,0.1,359,Nearly balanced,947,1048,318,362,-0.051221965968653915,0.045555134248803635
20000,0.1,360,No feedback,941,1006,322,306,-0.09655112332961857,0.04625504479681798
20000,0.1,360,Downward,941,1252,322,404,-0.06827271123146361,0.04473963062912531
20000,0.1,360,Balanced,941,972,322,334,-0.07487440926114208,0.047289457666469296
20000,0.1,360,Nearly balanced,941,1029,322,352,-0.06934159740174506,0.04687824975047549
20000,0.1,361,No feedback,985,1066,309,369,-0.06178600017607383,0.045421613841560765
20000,0.1,361,Downward,985,1290,309,470,-0.04169675187374744,0.043857867909080604
20000,0.1,361,Balanced,985,1025,309,390,-0.010944663354084616,0.04704298174182375
20000,0.1,361,Nearly balanced,985,1066,309,399,-0.022970041792077567,0.04641306854150337
20000,0.1,362,No feedback,1011,1042,373,340,-0.08599700215549388,0.04607462727506828
20000,0.1,362,Downward,1011,1308,373,476,-0.03125872531114132,0.04429273635170161
20000,0.1,362,Balanced,1011,1041,373,392,-0.02431260266402463,0.04684447902648729
20000,0.1,362,Nearly balanced,1011,1083,373,410,-0.028707737770930164,0.04628207790704379
20000,0.1,363,No feedback,922,1102,330,353,-0.07050129946643274,0.04439397365130755
20000,0.1,363,Downward,922,1355,330,462,-0.05110994119104839,0.043091379286770454
20000,0.1,363,Balanced,922,1076,330,396,-0.01678403864312078,0.04602636961040825
20000,0.1,363,Nearly balanced,922,1125,330,412,-0.02015320845095203,0.04533590532298977
20000,0.1,364,No feedback,965,1022,309,314,-0.0336888368329849,0.044758350652646064
20000,0.1,364,Downward,965,1289,309,422,-0.024598425096355292,0.04277774630440096
20000,0.1,364,Balanced,965,1008,309,368,0.00628973382326925,0.0463997869430042
20000,0.1,364,Nearly balanced,965,1063,309,389,0.026594489731976756,0.04606089700270366
20000,0.1,365,No feedback,956,1072,328,345,-0.07507843289730243,0.04545133175918559
20000,0.1,365,Downward,956,1327,328,451,-0.061880573243565495,0.043373086670315655
20000,0.1,365,Balanced,956,1041,328,389,-0.02386914216699232,0.04628018916113234
20000,0.1,365,Nearly balanced,956,1092,328,411,-0.027745355871996114,0.04553329259295439
20000,0.1,366,No feedback,886,1024,328,333,-0.02322846599349626,0.04500845569984638
20000,0.1,366,Downward,886,1262,328,434,-0.023584568880170798,0.04321731267664512
20000,0.1,366,Balanced,886,1005,328,382,0.041655613195184626,0.04619776139525117
20000,0.1,366,Nearly balanced,886,1042,328,396,0.03812019072294687,0.045844517823255666
20000,0.1,367,No feedback,975,1050,319,359,0.023768032057629285,0.04636378872888676
20000,0.1,367,Downward,975,1294,319,458,0.03351557888729251,0.044044010573812006
20000,0.1,367,Balanced,975,1017,319,401,0.06961743999767689,0.04733716244260445
20000,0.1,367,Nearly balanced,975,1071,319,429,0.08546803260637664,0.0467151296388578
20000,0.1,368,No feedback,915,1121,308,359,-0.05108198307936357,0.04673597457777765
20000,0.1,368,Downward,915,1353,308,467,-0.0071082675302498455,0.04527761696121943
20000,0.1,368,Balanced,915,1078,308,392,0.008120267989246865,0.04746431553953382
20000,0.1,368,Nearly balanced,915,1133,308,410,0.0049765996950348335,0.04679080044113915
20000,0.1,369,No feedback,982,1054,331,352,-0.02430393891747562,0.04728949380052249
20000,0.1,369,Downward,982,1289,331,450,-0.03876299377097808,0.04501976509135783
20000,0.1,369,Balanced,982,1032,331,375,0.017917169133504995,0.04809031880600301
20000,0.1,369,Nearly balanced,982,1069,331,394,0.024728397598836604,0.04778455587741209
20000,0.1,370,No feedback,968,1059,348,333,-0.04364564285895073,0.0461536839003274
20000,0.1,370,Downward,968,1303,348,432,-0.02828570111328843,0.044326828139923447
20000,0.1,370,Balanced,968,1027,348,366,0.034834996054783685,0.04698995557793783
20000,0.1,370,Nearly balanced,968,1077,348,386,0.03154448259862602,0.04647675670310622
20000,0.1,371,No feedback,936,1006,328,334,-0.06281052168917045,0.04682018042687274
20000,0.1,371,Downward,936,1250,328,433,-0.050826763769474315,0.044892680729706945
20000,0.1,371,Balanced,936,1001,328,366,-0.01203645642915585,0.047526284156098
20000,0.1,371,Nearly balanced,936,1047,328,387,-0.01604480466335456,0.046876881125953965
20000,0.1,372,No feedback,948,1048,331,342,-0.0913384199747655,0.04765464755524035
20000,0.1,372,Downward,948,1311,331,450,-0.08629005399192868,0.04513734092719162
20000,0.1,372,Balanced,948,1049,331,376,-0.05732374171124305,0.047265596544061685
20000,0.1,372,Nearly balanced,948,1092,331,390,-0.05549649371522147,0.046910507562925766
20000,0.1,373,No feedback,967,1049,337,321,-0.07639327985514388,0.046003996116118585
20000,0.1,373,Downward,967,1295,337,439,-0.041661293133835875,0.044580943267839256
20000,0.1,373,Balanced,967,1044,337,372,-0.014630814605554099,0.04698967514671622
20000,0.1,373,Nearly balanced,967,1082,337,393,-0.020849122144808663,0.04658036059828685
20000,0.1,374,No feedback,982,1068,312,337,0.073162730143227,0.043450719978557546
20000,0.1,374,Downward,982,1288,312,439,0.09522679852702859,0.04207117565432519
20000,0.1,374,Balanced,982,1076,312,386,0.1516701356758287,0.04485464653671817
20000,0.1,374,Nearly balanced,982,1120,312,401,0.15243107584249532,0.044278100378544315
20000,0.1,375,No feedback,907,1056,321,337,-0.029566919953971704,0.04521489784202596
20000,0.1,375,Downward,907,1298,321,439,-0.013322642988407685,0.04336246823972214
20000,0.1,375,Balanced,907,1044,321,369,-0.007531832841165542,0.04546558788894271
20000,0.1,375,Nearly balanced,907,1086,321,382,-0.007456433719695954,0.04486089219854592
20000,0.1,376,No feedback,933,1057,322,368,0.06726218058182742,0.04583755419238931
20000,0.1,376,Downward,933,1327,322,478,0.10460450879197986,0.04378342202198202
20000,0.1,376,Balanced,933,1051,322,407,0.10126435540072104,0.04622859577919652
20000,0.1,376,Nearly balanced,933,1096,322,423,0.11925096663464335,0.045816413804309446
20000,0.1,377,No feedback,1003,1025,358,340,-0.08193739829204533,0.04597243516393166
20000,0.1,377,Downward,1003,1265,358,444,-0.05815696192211328,0.043659536392573396
20000,0.1,377,Balanced,1003,987,358,358,-0.03559107658700983,0.04646329128251684
20000,0.1,377,Nearly balanced,1003,1034,358,377,-0.029819480447746405,0.045968174813554634
20000,0.1,378,No feedback,928,1071,299,318,0.021625849412580445,0.0439931268663882
20000,0.1,378,Downward,928,1352,299,445,0.04944359142260041,0.042289516728831945
20000,0.1,378,Balanced,928,1072,299,377,0.10216879118372557,0.04545270016219238
20000,0.1,378,Nearly balanced,928,1116,299,398,0.10363066996357623,0.04505040923353976
20000,0.1,379,No feedback,943,1049,312,345,-0.008792661666912949,0.04565141361273547
20000,0.1,379,Downward,943,1302,312,443,-0.005674821917772133,0.043450094621923015
20000,0.1,379,Balanced,943,1027,312,375,0.019832289475119613,0.04600180044245149
20000,0.1,379,Nearly balanced,943,1089,312,398,0.019011224892556522,0.04535283416126929
20000,0.1,380,No feedback,896,1050,317,346,-0.12519052612689596,0.04744715888908872
20000,0.1,380,Downward,896,1281,317,460,-0.0902035184388944,0.046224669189358754
20000,0.1,380,Balanced,896,1038,317,395,-0.08434147362857458,0.048534740014003694
20000,0.1,380,Nearly balanced,896,1086,317,410,-0.08906640243253128,0.04778799841677626
20000,0.1,381,No feedback,894,1058,286,337,0.0034985250115457944,0.04612491640111428
20000,0.1,381,Downward,894,1272,286,430,0.021911325416427707,0.044540275810161935
20000,0.1,381,Balanced,894,1008,286,372,0.03333263012768051,0.04702581250638077
20000,0.1,381,Nearly balanced,894,1052,286,395,0.04858077548929324,0.04666022243936704
20000,0.1,382,No feedback,958,1040,303,365,0.029001257909108014,0.046182192353698436
20000,0.1,382,Downward,958,1292,303,463,0.06426156280072076,0.04414744308928827
20000,0.1,382,Balanced,958,1026,303,381,0.042456299927000285,0.046284425326884523
20000,0.1,382,Nearly balanced,958,1076,303,408,0.05596044354453095,0.04586097026707371
20000,0.1,383,No feedback,950,1050,334,310,-0.07018913146963512,0.04641393482723242
20000,0.1,383,Downward,950,1280,334,409,-0.049478965723832424,0.044774534871324434
20000,0.1,383,Balanced,950,1002,334,343,0.0024634459453238278,0.04757435167573166
20000,0.1,383,Nearly balanced,950,1043,334,361,0.00011268934235686423,0.047114854454884905
20000,0.1,384,No feedback,916,1080,300,339,-0.013875956380087429,0.045668544700845665
20000,0.1,384,Downward,916,1341,300,449,-0.006942569287209266,0.04338798421357673
20000,0.1,384,Balanced,916,1028,300,358,0.03422223751845599,0.0465432384349754
20000,0.1,384,Nearly balanced,916,1083,300,379,0.041232695374072315,0.046090103470838334
20000,0.1,385,No feedback,933,1133,303,365,0.02764897733790861,0.04575532016822285
20000,0.1,385,Downward,933,1382,303,473,0.06159114144936434,0.04407488610758089
20000,0.1,385,Balanced,933,1113,303,421,0.09924628690726967,0.04641375132290647
20000,0.1,385,Nearly balanced,933,1176,303,447,0.09860954686523771,0.04574494601525911
20000,0.1,386,No feedback,909,1092,304,336,-0.07098864652488235,0.04626235672230526
20000,0.1,386,Downward,909,1334,304,439,-0.03879633538193794,0.04472535482909658
20000,0.1,386,Balanced,909,1020,304,358,-0.021954897750606772,0.0478862463344169
20000,0.1,386,Nearly balanced,909,1066,304,377,-0.012755145277482338,0.04746754155347943
20000,0.1,387,No feedback,984,1050,332,339,0.007379993683326647,0.046830266262196926
20000,0.1,387,Downward,984,1288,332,444,0.024241739820096975,0.04452531169343772
20000,0.1,387,Balanced,984,1020,332,379,0.09814591651492754,0.04766439247104668
20000,0.1,387,Nearly balanced,984,1063,332,392,0.08854671500084399,0.046931368638108525
20000,0.1,388,No feedback,927,1010,298,314,-0.04035884016854263,0.04585160864466599
20000,0.1,388,Downward,927,1249,298,418,-0.004122867677806563,0.04427897226178315
20000,0.1,388,Balanced,927,996,298,350,-0.00043922183789990576,0.04645703894441794
20000,0.1,388,Nearly balanced,927,1038,298,367,0.013191914062506027,0.046147871926555596
20000,0.1,389,No feedback,960,1042,339,296,-0.10936732478068248,0.04441774483390907
20000,0.1,389,Downward,960,1294,339,406,-0.07798204893778082,0.043189604274669606
20000,0.1,389,Balanced,960,994,339,322,-0.01800925844861717,0.04648644507237207
20000,0.1,389,Nearly balanced,960,1037,339,331,-0.028291929686332817,0.045777497485537805
20000,0.1,390,No feedback,928,1095,307,366,-0.019413775011040912,0.046942789012399594
20000,0.1,390,Downward,928,1329,307,462,-0.004571354233851299,0.044996518360288895
20000,0.1,390,Balanced,928,1038,307,367,-0.0014033532852669728,0.047377292431299664
20000,0.1,390,Nearly balanced,928,1096,307,384,0.00046774230632218305,0.04682812354103392
20000,0.1,391,No feedback,967,1035,310,347,0.04509999590367586,0.04572690642651736
20000,0.1,391,Downward,967,1315,310,493,0.055653412493520404,0.04368176734263608
20000,0.1,391,Balanced,967,1032,310,400,0.10430874604762774,0.04589347951030133
20000,0.1,391,Nearly balanced,967,1073,310,412,0.0963514970781803,0.045418798011170165
20000,0.1,392,No feedback,911,1044,337,360,0.00250701687035626,0.04780880795350938
20000,0.1,392,Downward,911,1252,337,447,0.011449720272328212,0.04556737027358398
20000,0.1,392,Balanced,911,979,337,369,0.08104220875633844,0.04843783113232703
20000,0.1,392,Nearly balanced,911,1036,337,391,0.08965521030440937,0.047837391683288606
20000,0.1,393,No feedback,969,1025,314,365,0.0006705104498451742,0.045138558540318244
20000,0.1,393,Downward,969,1274,314,484,0.02178604621355884,0.0436509335038794
20000,0.1,393,Balanced,969,1017,314,394,0.053724098036034784,0.04648267498244789
20000,0.1,393,Nearly balanced,969,1065,314,411,0.05493843235252854,0.04603210187184423
20000,0.1,394,No feedback,952,1025,314,312,-0.08927741289471375,0.045886295426791256
20000,0.1,394,Downward,952,1268,314,429,-0.04538367590676684,0.04408318970419408
20000,0.1,394,Balanced,952,991,314,349,-0.032621860479630616,0.046523034750010246
20000,0.1,394,Nearly balanced,952,1041,314,367,-0.014889703498283058,0.046149482513611034
20000,0.1,395,No feedback,921,1025,320,331,-0.0026275329336405973,0.046390061901052215
20000,0.1,395,Downward,921,1289,320,445,0.026241596023461655,0.04449863937516161
20000,0.1,395,Balanced,921,1003,320,352,0.09097344655113704,0.04736023872865723
20000,0.1,395,Nearly balanced,921,1047,320,368,0.08605458819864259,0.046884612546970635
20000,0.1,396,No feedback,937,1084,324,373,0.06348302198273376,0.0468685576288012
20000,0.1,396,Downward,937,1335,324,472,0.06961321672567372,0.044562487392238344
20000,0.1,396,Balanced,937,1059,324,396,0.09766352470214223,0.047169492969459895
20000,0.1,396,Nearly balanced,937,1118,324,423,0.10311731547215108,0.04651678389629991
20000,0.1,397,No feedback,988,1060,319,310,-0.05374265060426936,0.04442848734130987
20000,0.1,397,Downward,988,1315,319,417,-0.022367026231658482,0.04321521864663951
20000,0.1,397,Balanced,988,1023,319,349,-0.0019270276071192693,0.045856800051038114
20000,0.1,397,Nearly balanced,988,1071,319,368,0.008896617100608961,0.04554380671618181
20000,0.1,398,No feedback,958,1052,323,316,0.009140038981097831,0.045143176379735056
20000,0.1,398,Downward,958,1307,323,416,0.01570350950849342,0.043183911822441544
20000,0.1,398,Balanced,958,1041,323,364,0.0465189958352244,0.04612432225449001
20000,0.1,398,Nearly balanced,958,1100,323,386,0.043798099580428906,0.04553813521423763
20000,0.1,399,No feedback,980,1047,365,325,-0.05072139363770195,0.04627700359050643
20000,0.1,399,Downward,980,1279,365,424,-0.030273072846383087,0.04484792716341581
20000,0.1,399,Balanced,980,1042,365,366,0.006676154632492548,0.04727218206855224
20000,0.1,399,Nearly balanced,980,1081,365,385,0.012855496404401257,0.046889459772921624
20000,0.1,400,No feedback,966,1050,333,314,-0.05592261184773101,0.04722025216397683
20000,0.1,400,Downward,966,1306,333,430,-0.026133929015926705,0.04546776607859265
20000,0.1,400,Balanced,966,1029,333,343,-0.008112777837958662,0.04820191289027692
20000,0.1,400,Nearly balanced,966,1069,333,360,-0.009215282833796135,0.04769830224949004
20000,0.1,401,No feedback,968,1050,383,325,-0.08060408835689942,0.04556549969560581
20000,0.1,401,Downward,968,1302,383,430,-0.09069906486066054,0.04323939620145594
20000,0.1,401,Balanced,968,981,383,366,-0.027304045742969185,0.04689130990745265
20000,0.1,401,Nearly balanced,968,1033,383,377,-0.029063993018957235,0.046333218009783295
20000,0.1,402,No feedback,949,1079,313,319,0.018690543441040097,0.04541061244286874
20000,0.1,402,Downward,949,1321,313,417,0.020176640801471024,0.04313548437286909
20000,0.1,402,Balanced,949,1051,313,355,0.03049530384195387,0.04588009916538006
20000,0.1,402,Nearly balanced,949,1095,313,371,0.042288335215019346,0.045476201989035236
20000,0.1,403,No feedback,1006,1050,361,341,-0.06395466999889543,0.04583610593243308
20000,0.1,403,Downward,1006,1296,361,453,-0.03469814569991042,0.043855081441578604
20000,0.1,403,Balanced,1006,995,361,373,0.00339070206203973,0.04727952279860419
20000,0.1,403,Nearly balanced,1006,1044,361,390,0.0019676517199717636,0.046682656297027794
20000,0.1,404,No feedback,925,1087,325,332,-0.06655821137332046,0.04676993917496097
20000,0.1,404,Downward,925,1361,325,446,-0.05321525790884818,0.044676707892216
20000,0.1,404,Balanced,925,1044,325,356,-0.040124462883283696,0.047822980910844484
20000,0.1,404,Nearly balanced,925,1083,325,370,-0.05091789287849652,0.047182925414992125
20000,0.1,405,No feedback,923,1051,325,336,-0.05320464958745941,0.048114055843607104
20000,0.1,405,Downward,923,1297,325,453,-0.020669258766126297,0.04637515187869784
20000,0.1,405,Balanced,923,1026,325,381,0.021544887201745966,0.049402302667796875
20000,0.1,405,Nearly balanced,923,1072,325,400,0.015144772649981986,0.048654227410766575
20000,0.1,406,No feedback,906,1031,293,355,0.022275026242737972,0.0468575580537846
20000,0.1,406,Downward,906,1275,293,454,0.048776326952681026,0.04478165028541759
20000,0.1,406,Balanced,906,1022,293,381,0.05221097999424196,0.047104157467465727
20000,0.1,406,Nearly balanced,906,1051,293,394,0.043105625441982987,0.04664879270223016
20000,0.1,407,No feedback,928,1027,358,323,-0.05299147886537242,0.04747353954781164
20000,0.1,407,Downward,928,1261,358,422,-0.049503306092984145,0.04548319143794267
20000,0.1,407,Balanced,928,982,358,355,-0.020152753399949597,0.048203263137733515
20000,0.1,407,Nearly balanced,928,1037,358,374,-0.03081537932242956,0.047543613268302656
20000,0.1,408,No feedback,968,1093,320,372,-0.023435281574812727,0.04540816368222211
20000,0.1,408,Downward,968,1328,320,479,-0.024111969777759312,0.043255776438944
20000,0.1,408,Balanced,968,1062,320,408,0.00346450748874344,0.045729431304037456
20000,0.1,408,Nearly balanced,968,1107,320,423,-0.000878469623984246,0.04534456294268143
20000,0.1,409,No feedback,913,1042,324,341,-0.031019236752562185,0.04741392423142494
20000,0.1,409,Downward,913,1294,324,450,-0.026327068619187766,0.045627722309034925
20000,0.1,409,Balanced,913,1025,324,386,0.030202189826706305,0.048470745081301676
20000,0.1,409,Nearly balanced,913,1070,324,404,0.022360949015978127,0.047912530518733565
20000,0.1,410,No feedback,994,1107,353,347,-0.10023553415092157,0.045597753449424225
20000,0.1,410,Downward,994,1358,353,456,-0.07156430057987007,0.043670595099587886
20000,0.1,410,Balanced,994,1088,353,381,-0.045910854024616476,0.04696333717860799
20000,0.1,410,Nearly balanced,994,1132,353,395,-0.05353992544516828,0.04644274192185074
20000,0.1,411,No feedback,909,1035,312,326,0.0064530843230771184,0.04759478749319461
20000,0.1,411,Downward,909,1281,312,415,0.008311667460852434,0.04527688490015759
20000,0.1,411,Balanced,909,1021,312,356,0.05299276595865332,0.04836095323238726
20000,0.1,411,Nearly balanced,909,1062,312,369,0.05324184386039371,0.04776842106104734
20000,0.1,412,No feedback,881,1037,310,326,0.02626539138199957,0.0477154010216871
20000,0.1,412,Downward,881,1271,310,428,0.04374482768145399,0.04599438266244207
20000,0.1,412,Balanced,881,1005,310,365,0.06732255205681931,0.04837850493463061
20000,0.1,412,Nearly balanced,881,1050,310,384,0.07771505734055123,0.04797547574082376
20000,0.1,413,No feedback,1002,1020,337,323,0.009624247018257037,0.04751020290392944
20000,0.1,413,Downward,1002,1263,337,431,0.0414545479369709,0.0451284509566608
20000,0.1,413,Balanced,1002,1046,337,391,0.039674136227876744,0.04722039990696096
20000,0.1,413,Nearly balanced,1002,1087,337,405,0.03486747504353521,0.04657328432683783
20000,0.1,414,No feedback,965,1085,338,342,-0.027353925388832356,0.044498222088084044
20000,0.1,414,Downward,965,1324,338,442,-0.02477216415094574,0.04274011413573741
20000,0.1,414,Balanced,965,1036,338,373,-0.005228786127713769,0.045806159565915744
20000,0.1,414,Nearly balanced,965,1090,338,390,-0.0011872139318029884,0.045283360831461894
20000,0.1,415,No feedback,984,1056,352,335,-0.03549681788465198,0.04494328643480272
20000,0.1,415,Downward,984,1306,352,445,-0.014570529671877386,0.04329713602992811
20000,0.1,415,Balanced,984,1045,352,385,-0.0005575806079131107,0.04536183089531274
20000,0.1,415,Nearly balanced,984,1086,352,401,-0.007137052503046526,0.044691635726255695
20000,0.1,416,No feedback,940,1085,313,344,-0.008381269419078241,0.04631898802459984
20000,0.1,416,Downward,940,1325,313,452,0.025986778107212782,0.04484499032308949
20000,0.1,416,Balanced,940,1062,313,372,0.09306199556862305,0.047472604168965864
20000,0.1,416,Nearly balanced,940,1101,313,385,0.09696518326349357,0.04709221321362356
20000,0.1,417,No feedback,956,1038,304,312,0.0035418655644796626,0.044307119350895464
20000,0.1,417,Downward,956,1308,304,426,0.035715833773626415,0.04248672477996117
20000,0.1,417,Balanced,956,1017,304,367,0.07836417888705682,0.04558232679731181
20000,0.1,417,Nearly balanced,956,1073,304,391,0.08071533766925038,0.045046853148571576
20000,0.1,418,No feedback,992,1031,375,325,-0.06787114812651152,0.04624549107651825
20000,0.1,418,Downward,992,1284,375,421,-0.04783064220217964,0.04446189275460168
20000,0.1,418,Balanced,992,1023,375,377,0.008830690304827082,0.04799809338857726
20000,0.1,418,Nearly balanced,992,1070,375,393,0.003918848777264172,0.04736970165432726
20000,0.1,419,No feedback,957,1009,333,309,-0.024610235418953408,0.0468543151114806
20000,0.1,419,Downward,957,1251,333,415,-0.010126717889536507,0.044862166998109146
20000,0.1,419,Balanced,957,1000,333,343,0.02186707647367947,0.04759796544383211
20000,0.1,419,Nearly balanced,957,1043,333,356,0.02168733300032233,0.04720340861524195
20000,0.1,420,No feedback,939,1021,302,335,-0.009713583982688512,0.046519192407260074
20000,0.1,420,Downward,939,1249,302,447,-0.002861727652246182,0.04434718779674852
20000,0.1,420,Balanced,939,954,302,351,0.057172669278434396,0.04780644410383736
20000,0.1,420,Nearly balanced,939,1002,302,370,0.052120272840808224,0.04739410679631399
20000,0.1,421,No feedback,929,1110,308,342,-0.01610366094387644,0.043472570755029985
20000,0.1,421,Downward,929,1379,308,452,0.026357379613912546,0.0425093972518443
20000,0.1,421,Balanced,929,1055,308,382,0.0691089790367676,0.045630481522961765
20000,0.1,421,Nearly balanced,929,1115,308,402,0.05902500924749027,0.044827103220665236
20000,0.1,422,No feedback,954,1056,316,350,0.028228214006773722,0.04602661240350963
20000,0.1,422,Downward,954,1280,316,448,0.031087969027284723,0.04385501423835729
20000,0.1,422,Balanced,954,1002,316,378,0.051116994062891774,0.046943205695745636
20000,0.1,422,Nearly balanced,954,1044,316,395,0.053312629954475554,0.04653796496972791
20000,0.1,423,No feedback,1008,1064,348,316,-0.025257324031094264,0.04390680488864362
20000,0.1,423,Downward,1008,1337,348,442,-0.004882986553820634,0.042328939122299264
20000,0.1,423,Balanced,1008,1039,348,362,0.007588100486720317,0.04516929569410623
20000,0.1,423,Nearly balanced,1008,1093,348,382,0.014233649597433673,0.04465769126994726
20000,0.1,424,No feedback,907,1085,302,353,-0.07086617431426728,0.047175118253803376
20000,0.1,424,Downward,907,1330,302,455,-0.043475797631164215,0.04512763908185092
20000,0.1,424,Balanced,907,1054,302,400,0.005042883029530043,0.04809546484368605
20000,0.1,424,Nearly balanced,907,1102,302,418,0.007712792097098242,0.04766539115160884
20000,0.1,425,No feedback,937,997,306,319,-0.05955362033572703,0.0465169771155319
20000,0.1,425,Downward,937,1232,306,413,-0.03710239865354131,0.044264385752589744
20000,0.1,425,Balanced,937,968,306,332,-0.021202781510396118,0.047340567065352966
20000,0.1,425,Nearly balanced,937,1012,306,349,-0.01917568167661915,0.0468294978764292
20000,0.1,426,No feedback,947,994,341,330,-0.07280049039808817,0.04803208372239162
20000,0.1,426,Downward,947,1252,341,446,-0.05762853863619616,0.045771976763247436
20000,0.1,426,Balanced,947,995,341,387,-0.01989848180529674,0.04829362980530699
20000,0.1,426,Nearly balanced,947,1026,341,397,-0.020697458420880666,0.047780547173591696
20000,0.1,427,No feedback,975,1052,330,323,0.03383292300677487,0.04735593627238134
20000,0.1,427,Downward,975,1290,330,419,0.013729078003610284,0.04461727332477932
20000,0.1,427,Balanced,975,1048,330,366,0.062086171167093585,0.04802114120226906
20000,0.1,427,Nearly balanced,975,1090,330,376,0.06261993006560984,0.04730304492791481
20000,0.1,428,No feedback,929,1013,308,311,-0.11724469748948863,0.045710936708220774
20000,0.1,428,Downward,929,1245,308,415,-0.0655550786901889,0.04449407071968736
20000,0.1,428,Balanced,929,987,308,350,-0.043753744044410015,0.04764095255199193
20000,0.1,428,Nearly balanced,929,1020,308,363,-0.04644786364178871,0.04718728151385846
20000,0.1,429,No feedback,947,1053,348,337,-0.13868016334355715,0.045104180239184125
20000,0.1,429,Downward,947,1317,348,450,-0.10234514827722457,0.043742536134653946
20000,0.1,429,Balanced,947,1038,348,373,-0.06390172319378973,0.0463123331475315
20000,0.1,429,Nearly balanced,947,1085,348,390,-0.05026806859944977,0.046035854814830225
20000,0.1,430,No feedback,915,1023,328,344,-0.06032122515459015,0.04681864786570807
20000,0.1,430,Downward,915,1290,328,454,-0.030583341820378362,0.04496804729625673
20000,0.1,430,Balanced,915,1007,328,372,-0.01688043117142468,0.048112073453524785
20000,0.1,430,Nearly balanced,915,1051,328,382,-0.03197794569261464,0.04747318475119954
20000,0.1,431,No feedback,931,981,324,337,-0.02744994519084404,0.04860812577978712
20000,0.1,431,Downward,931,1238,324,440,-0.05455246755517251,0.0460539401290796
20000,0.1,431,Balanced,931,983,324,377,0.01102412495663141,0.04915694755008839
20000,0.1,431,Nearly balanced,931,1031,324,397,0.014376274888230622,0.048472813003601116
20000,0.1,432,No feedback,899,1097,311,348,0.002506350780246469,0.04662850697061482
20000,0.1,432,Downward,899,1371,311,455,-0.007463534933433491,0.044376211376763335
20000,0.1,432,Balanced,899,1119,311,385,0.02271520248775366,0.04689586754257873
20000,0.1,432,Nearly balanced,899,1151,311,396,0.018558734272081268,0.04653454454203816
20000,0.1,433,No feedback,927,1050,298,332,0.032054538914033426,0.046377364162952586
20000,0.1,433,Downward,927,1294,298,450,0.03458734838247668,0.0442728868409575
20000,0.1,433,Balanced,927,1055,298,390,0.07900879608258693,0.04695113272499978
20000,0.1,433,Nearly balanced,927,1106,298,410,0.0894654418080148,0.046352959461405496
20000,0.1,434,No feedback,1025,1045,363,332,-0.0152401798395842,0.045303155741226536
20000,0.1,434,Downward,1025,1296,363,425,0.013208942591201867,0.043268948612377144
20000,0.1,434,Balanced,1025,1053,363,368,0.07071270479511149,0.04584119005311799
20000,0.1,434,Nearly balanced,1025,1100,363,383,0.07333516378973981,0.045396538703425374
20000,0.1,435,No feedback,891,1061,306,330,-0.06396655354747066,0.0465058524918234
20000,0.1,435,Downward,891,1311,306,448,-0.04659526230854394,0.04504164127165026
20000,0.1,435,Balanced,891,1014,306,372,-0.024939263545637913,0.048173025487421896
20000,0.1,435,Nearly balanced,891,1071,306,392,-0.029754287120873968,0.04731045921026739
20000,0.1,436,No feedback,892,1001,290,324,-0.016606913024434455,0.048553109942179054
20000,0.1,436,Downward,892,1265,290,444,0.005519399567806504,0.045991608514308814
20000,0.1,436,Balanced,892,963,290,348,0.04489180990278341,0.0492859793627044
20000,0.1,436,Nearly balanced,892,1020,290,371,0.036532648595748396,0.04850651400497053
20000,0.1,437,No feedback,963,1051,333,321,-0.0020396460850334863,0.04491277172702696
20000,0.1,437,Downward,963,1294,333,416,0.001331131464647306,0.04283192422060278
20000,0.1,437,Balanced,963,1013,333,348,0.005882222457077091,0.04546407845879919
20000,0.1,437,Nearly balanced,963,1056,333,363,0.011564752990783578,0.045061920385466074
20000,0.1,438,No feedback,915,1038,344,336,-0.055975453569204525,0.04680144583125616
20000,0.1,438,Downward,915,1309,344,448,-0.05373331910357865,0.0443695062337085
20000,0.1,438,Balanced,915,1029,344,379,-0.026962677015045844,0.04714399134540255
20000,0.1,438,Nearly balanced,915,1070,344,391,-0.02572085680127434,0.04671383248687073
20000,0.1,439,No feedback,997,1065,340,344,-0.005991127571317645,0.046316684247308317
20000,0.1,439,Downward,997,1316,340,439,-0.002770693801252333,0.043973835808883255
20000,0.1,439,Balanced,997,1035,340,374,0.035445548723475995,0.04710325624311139
20000,0.1,439,Nearly balanced,997,1078,340,391,0.04056604565093791,0.046733212962406706
20000,0.1,440,No feedback,958,1076,311,349,-0.05984884987665623,0.04557349159248234
20000,0.1,440,Downward,958,1357,311,477,-0.03356627052661576,0.04383621758632455
20000,0.1,440,Balanced,958,1075,311,398,-0.021117842729874103,0.04587552820697954
20000,0.1,440,Nearly balanced,958,1110,311,411,-0.022590775974723643,0.04560325930643223
20000,0.1,441,No feedback,967,1080,325,325,-0.15802515871501244,0.04730564681057343
20000,0.1,441,Downward,967,1292,325,421,-0.11907102861323632,0.04569156109296075
20000,0.1,441,Balanced,967,1020,325,352,-0.14398780010059636,0.04753728589558208
20000,0.1,441,Nearly balanced,967,1062,325,367,-0.1313672697726127,0.04729852634066038
20000,0.1,442,No feedback,1000,1070,322,362,-0.08242131309936984,0.04434222274335146
20000,0.1,442,Downward,1000,1328,322,463,-0.07064697031846606,0.04241826626269634
20000,0.1,442,Balanced,1000,1035,322,362,-0.12210464870615462,0.04430772489328939
20000,0.1,442,Nearly balanced,1000,1084,322,392,-0.10122407183478715,0.04434772510804302
20000,0.1,443,No feedback,975,1065,312,353,-0.0009927716295475841,0.04497903946284872
20000,0.1,443,Downward,975,1328,312,479,-0.00036283260858904764,0.04250158232786814
20000,0.1,443,Balanced,975,1077,312,404,0.06294641234688503,0.045109821160300705
20000,0.1,443,Nearly balanced,975,1125,312,429,0.07151926921899782,0.044763178150025354
20000,0.1,444,No feedback,892,1015,312,350,-0.061334576769138616,0.0480198166160524
20000,0.1,444,Downward,892,1258,312,453,-0.04665697176808442,0.045861890532255374
20000,0.1,444,Balanced,892,1003,312,388,-0.03698054413902041,0.04785836739195998
20000,0.1,444,Nearly balanced,892,1061,312,405,-0.03899426653844934,0.04717174412699747
20000,0.1,445,No feedback,908,1037,322,335,0.010310100381580811,0.04770533106089276
20000,0.1,445,Downward,908,1289,322,426,0.015321164934623988,0.0455131543143698
20000,0.1,445,Balanced,908,1013,322,344,0.018113070108155604,0.04768759509734918
20000,0.1,445,Nearly balanced,908,1065,322,362,0.02237404003389787,0.04715183534777629
20000,0.1,446,No feedback,967,1046,328,344,-0.03473114320110887,0.046181204627241706
20000,0.1,446,Downward,967,1277,328,436,-0.03419796190087465,0.0442847713117237
20000,0.1,446,Balanced,967,1008,328,359,-0.03231248019365107,0.04724049446914473
20000,0.1,446,Nearly balanced,967,1066,328,381,-0.02605198821965099,0.04663610402039653
20000,0.1,447,No feedback,1004,1031,350,371,-0.018805305338030487,0.04719332351891473
20000,0.1,447,Downward,1004,1288,350,475,-0.01175740506208206,0.0451108547182264
20000,0.1,447,Balanced,1004,1007,350,399,0.029447939106491516,0.047873590407859254
20000,0.1,447,Nearly balanced,1004,1054,350,412,0.03587175357468253,0.04741964411949873
20000,0.1,448,No feedback,900,1031,296,322,-0.025685821001869114,0.046405226222287155
20000,0.1,448,Downward,900,1295,296,445,-0.01189133404528736,0.04450603472979296
20000,0.1,448,Balanced,900,982,296,351,0.00017464539542366708,0.04828091609856308
20000,0.1,448,Nearly balanced,900,1035,296,370,0.006495828400021497,0.04773239990449744
20000,0.1,449,No feedback,910,1047,329,322,-0.05905755557480824,0.04729785098543829
20000,0.1,449,Downward,910,1256,329,402,-0.041285967409714686,0.04582203373702864
20000,0.1,449,Balanced,910,1034,329,343,0.0038378374339979593,0.04761238610951807
20000,0.1,449,Nearly balanced,910,1067,329,352,-0.008743477875398642,0.04717734281073857
20000,0.1,450,No feedback,940,1102,329,406,-0.013185417546794476,0.04729756859728155
20000,0.1,450,Downward,940,1349,329,512,-0.012279314939761865,0.04498810076000579
20000,0.1,450,Balanced,940,1067,329,448,0.03908463913085486,0.047556288163607345
20000,0.1,450,Nearly balanced,940,1109,329,466,0.05041265908115783,0.04715131945370996
20000,0.1,451,No feedback,959,1070,328,333,0.02237220386519595,0.04682911233036578
20000,0.1,451,Downward,959,1324,328,445,0.02215683300761162,0.04435842092361771
20000,0.1,451,Balanced,959,1045,328,371,0.03614689837456403,0.04674800475663069
20000,0.1,451,Nearly balanced,959,1098,328,392,0.0368796096687371,0.04620633768743899
20000,0.1,452,No feedback,956,1043,327,344,-0.02807271873654249,0.04700446861952069
20000,0.1,452,Downward,956,1316,327,435,-0.03440235469136094,0.044313352822207754
20000,0.1,452,Balanced,956,1040,327,381,0.023092014737604305,0.047217483476008335
20000,0.1,452,Nearly balanced,956,1100,327,400,0.013914926386297433,0.04640171036608328
20000,0.1,453,No feedback,934,1049,310,337,0.016965781051742457,0.04757253560589531
20000,0.1,453,Downward,934,1270,310,432,0.021140127798748853,0.04560847203055603
20000,0.1,453,Balanced,934,1021,310,373,0.07336409066555089,0.0486239667946875
20000,0.1,453,Nearly balanced,934,1060,310,389,0.06923694440183314,0.04806390759720519
20000,0.1,454,No feedback,935,1046,331,340,-0.05823967688831844,0.048929880626387465
20000,0.1,454,Downward,935,1285,331,435,-0.030577899863136693,0.04649978947675112
20000,0.1,454,Balanced,935,1014,331,371,-0.0015010510805215649,0.04954169319605437
20000,0.1,454,Nearly balanced,935,1060,331,385,-0.00424810988431179,0.048681317392903885
20000,0.1,455,No feedback,931,1064,307,355,0.009556716311242663,0.04669254275565548
20000,0.1,455,Downward,931,1308,307,465,0.010992572160216041,0.04441701877027206
20000,0.1,455,Balanced,931,1044,307,407,0.07293927261243743,0.047455459790754786
20000,0.1,455,Nearly balanced,931,1096,307,427,0.08173335270361176,0.046862038503511914
20000,0.1,456,No feedback,899,1071,334,357,-0.05591345324727426,0.0458258538015725
20000,0.1,456,Downward,899,1329,334,468,-0.013019094434042089,0.044299439254299244
20000,0.1,456,Balanced,899,1076,334,418,0.03140642153799594,0.04669422994286481
20000,0.1,456,Nearly balanced,899,1125,334,437,0.03316379748782006,0.04630787396266832
20000,0.1,457,No feedback,947,1082,318,346,-0.05907716009905006,0.04631530911447489
20000,0.1,457,Downward,947,1307,318,451,-0.03221212921903316,0.044526760496417066
20000,0.1,457,Balanced,947,1089,318,409,-0.012993335641265702,0.04708351382979151
20000,0.1,457,Nearly balanced,947,1132,318,424,-0.004364892601743664,0.04666013503203527
20000,0.1,458,No feedback,943,1029,340,336,-0.04946217041484818,0.04568349771487131
20000,0.1,458,Downward,943,1278,340,440,-0.04112459936341145,0.04366976388439991
20000,0.1,458,Balanced,943,1023,340,377,-0.0322423486878613,0.045643972511289224
20000,0.1,458,Nearly balanced,943,1067,340,396,-0.02560812440696747,0.045203674676714344
20000,0.1,459,No feedback,986,1069,349,330,-0.028356068868870377,0.0457619706875447
20000,0.1,459,Downward,986,1311,349,444,-0.00782245225048217,0.043571728780366525
20000,0.1,459,Balanced,986,1028,349,367,0.052305697915716154,0.0461719540769959
20000,0.1,459,Nearly balanced,986,1080,349,392,0.05311733702297328,0.045704390118473805
20000,0.1,460,No feedback,906,1015,329,319,-0.12193172832895915,0.04614290517195168
20000,0.1,460,Downward,906,1244,329,407,-0.10070520486634987,0.044732205978380866
20000,0.1,460,Balanced,906,977,329,358,-0.04129766901823961,0.047794086651410765
20000,0.1,460,Nearly balanced,906,1028,329,376,-0.04952384849441771,0.047087070896021245
20000,0.1,461,No feedback,963,1001,320,324,-0.12656475843775616,0.04746061584712028
20000,0.1,461,Downward,963,1234,320,433,-0.07222861147701293,0.04575480328846199
20000,0.1,461,Balanced,963,955,320,353,-0.06481953482388003,0.04868091491112865
20000,0.1,461,Nearly balanced,963,1001,320,371,-0.06230327796174845,0.048140610562508776
20000,0.1,462,No feedback,978,1004,331,317,-0.02354766981686046,0.04582665837324715
20000,0.1,462,Downward,978,1265,331,433,-0.014334262438510381,0.0435729718960853
20000,0.1,462,Balanced,978,1005,331,361,0.037337278438732024,0.046613991965240936
20000,0.1,462,Nearly balanced,978,1058,331,383,0.052335385598967,0.04613062445747925
20000,0.1,463,No feedback,894,1069,286,351,-0.02483413543006474,0.04607037603256063
20000,0.1,463,Downward,894,1314,286,456,-0.01485468048916666,0.044074198914066005
20000,0.1,463,Balanced,894,1027,286,387,0.04637946891642736,0.04725071995174841
20000,0.1,463,Nearly balanced,894,1076,286,405,0.04580010057859635,0.046821251183396924
20000,0.1,464,No feedback,897,1057,324,347,-0.005838873902741848,0.04696807654723613
20000,0.1,464,Downward,897,1305,324,460,0.03282305582297912,0.0447840675770878
20000,0.1,464,Balanced,897,1089,324,404,0.059587248500304946,0.04686395441585687
20000,0.1,464,Nearly balanced,897,1138,324,423,0.05765164658341654,0.04638757360810039
20000,0.1,465,No feedback,934,1090,302,337,0.03572636525820472,0.046257423591466
20000,0.1,465,Downward,934,1329,302,435,0.040244462107179746,0.0443594253154546
20000,0.1,465,Balanced,934,1051,302,367,0.07191636893829356,0.04712867246114996
20000,0.1,465,Nearly balanced,934,1097,302,385,0.06887179672289889,0.04661907193856618
20000,0.1,466,No feedback,889,992,296,308,-0.016755600873840537,0.047487523563926305
20000,0.1,466,Downward,889,1243,296,435,0.005466595970745836,0.04555153206988346
20000,0.1,466,Balanced,889,981,296,366,0.03248605035753671,0.048037731921821085
20000,0.1,466,Nearly balanced,889,1025,296,380,0.03524270665178697,0.04750870030603802
20000,0.1,467,No feedback,966,1053,333,323,-0.1654407683742986,0.04695289294634742
20000,0.1,467,Downward,966,1283,333,420,-0.13023183297007224,0.04541700407117179
20000,0.1,467,Balanced,966,1028,333,370,-0.07568088697421149,0.04829156264476933
20000,0.1,467,Nearly balanced,966,1079,333,385,-0.07736073505324736,0.04771285708366504
20000,0.1,468,No feedback,949,1088,322,325,-0.12845761667989553,0.04590881934452986
20000,0.1,468,Downward,949,1344,322,446,-0.09712768591212417,0.04461914616782153
20000,0.1,468,Balanced,949,1050,322,357,-0.08007961620597992,0.046945517558326384
20000,0.1,468,Nearly balanced,949,1089,322,368,-0.0837234876912834,0.046474830316509584
20000,0.1,469,No feedback,921,1009,310,282,-0.049395583142416655,0.04490905499884371
20000,0.1,469,Downward,921,1284,310,403,-0.024133919694825423,0.04288254977239528
20000,0.1,469,Balanced,921,987,310,325,0.007113162395811279,0.04649711812634005
20000,0.1,469,Nearly balanced,921,1032,310,348,0.003911868154155673,0.04586820951305497
20000,0.1,470,No feedback,983,1010,356,299,-0.11301728312284443,0.046074429364408774
20000,0.1,470,Downward,983,1248,356,394,-0.08562581180724893,0.044590004336575166
20000,0.1,470,Balanced,983,982,356,332,-0.0642390237452149,0.04743530322096048
20000,0.1,470,Nearly balanced,983,1035,356,354,-0.06209734863204924,0.04685375992152124
20000,0.1,471,No feedback,993,1021,374,332,-0.038470941939783454,0.045466668206803916
20000,0.1,471,Downward,993,1252,374,431,-0.005323544411820869,0.04359557182255836
20000,0.1,471,Balanced,993,981,374,373,0.050232456134039816,0.04715337766060511
20000,0.1,471,Nearly balanced,993,1028,374,386,0.05622940836528112,0.04657045569429826
20000,0.1,472,No feedback,994,1049,357,333,-0.0821870514436085,0.04746591028457589
20000,0.1,472,Downward,994,1300,357,441,-0.08414383357515937,0.04533931908623613
20000,0.1,472,Balanced,994,1019,357,379,-0.020061613703980852,0.048985366099800955
20000,0.1,472,Nearly balanced,994,1079,357,407,-0.03401849430704129,0.048188790159743866
20000,0.1,473,No feedback,900,1086,316,330,-0.05086923207900668,0.04646679325775542
20000,0.1,473,Downward,900,1342,316,451,-0.03916340764461923,0.04484395154019717
20000,0.1,473,Balanced,900,1064,316,372,-0.0011605716260143506,0.047401821757555
20000,0.1,473,Nearly balanced,900,1115,316,395,-0.007833912850593039,0.04693985380664606
20000,0.1,474,No feedback,961,1093,340,338,-0.07643736098323012,0.0464685090552524
20000,0.1,474,Downward,961,1356,340,444,-0.031069601030776106,0.044964872520113275
20000,0.1,474,Balanced,961,1059,340,363,-0.038176039828556996,0.0476347533713193
20000,0.1,474,Nearly balanced,961,1106,340,383,-0.046186220379173026,0.04712797458400304
20000,0.1,475,No feedback,964,1060,319,340,-0.07340255717264788,0.0459570458849062
20000,0.1,475,Downward,964,1304,319,449,-0.039069814039281,0.0442973039569888
20000,0.1,475,Balanced,964,1036,319,384,-0.014721819497555244,0.046639832826613575
20000,0.1,475,Nearly balanced,964,1075,319,396,-0.020183085496289388,0.046201331243100795
20000,0.1,476,No feedback,952,1045,329,334,-0.002835271778507009,0.045383561257125546
20000,0.1,476,Downward,952,1304,329,453,0.012647083029496409,0.04333396299403912
20000,0.1,476,Balanced,952,1046,329,392,0.04743866612207098,0.04610952110260207
20000,0.1,476,Nearly balanced,952,1097,329,412,0.044884978265672726,0.04544193127159875
20000,0.1,477,No feedback,898,1082,302,369,0.013349561377478891,0.04709976679702532
20000,0.1,477,Downward,898,1361,302,483,0.030371180425858513,0.04471385855902015
20000,0.1,477,Balanced,898,1041,302,394,0.06456800986230637,0.047675593800014245
20000,0.1,477,Nearly balanced,898,1089,302,409,0.05534953500709211,0.04707531430849991
20000,0.1,478,No feedback,929,1012,306,304,-0.06955186145433989,0.04625795630234674
20000,0.1,478,Downward,929,1238,306,413,0.0023704243260626034,0.045180895679681005
20000,0.1,478,Balanced,929,950,306,336,0.001146837317809346,0.048530977735679645
20000,0.1,478,Nearly balanced,929,992,306,347,-0.002973420701094076,0.048059782705043075
20000,0.1,479,No feedback,915,975,316,309,-0.012433512611017938,0.04654084804647378
20000,0.1,479,Downward,915,1236,316,428,0.02016469784651642,0.04440066403700846
20000,0.1,479,Balanced,915,965,316,345,0.03393879123328286,0.04700754926168479
20000,0.1,479,Nearly balanced,915,1011,316,364,0.032354047321872026,0.046435159278684454
20000,0.1,480,No feedback,969,1086,357,328,-0.09738431827520316,0.045827240346022785
20000,0.1,480,Downward,969,1323,357,411,-0.09044613935657297,0.043704165217054426
20000,0.1,480,Balanced,969,1055,357,355,-0.04475306120195621,0.046713996895971346
20000,0.1,480,Nearly balanced,969,1100,357,370,-0.04457179412998946,0.04624915344107734
20000,0.1,481,No feedback,979,1059,297,337,0.014242143633690751,0.04560626954109223
20000,0.1,481,Downward,979,1315,297,441,0.050019806070385475,0.04369900841980264
20000,0.1,481,Balanced,979,1046,297,375,0.046723589556840084,0.04592977557302214
20000,0.1,481,Nearly balanced,979,1092,297,394,0.050344502239263345,0.04554711325616357
20000,0.1,482,No feedback,964,1044,326,347,0.0040634908830929906,0.046877406247166256
20000,0.1,482,Downward,964,1303,326,470,0.003541177190621414,0.04480861679383553
20000,0.1,482,Balanced,964,1025,326,398,0.028483335407094967,0.04713366377626273
20000,0.1,482,Nearly balanced,964,1091,326,427,0.017746806560407724,0.04651982671665024
20000,0.1,483,No feedback,896,1013,317,308,-0.03747839227347943,0.04530219060901938
20000,0.1,483,Downward,896,1267,317,421,-0.0255062328717251,0.043617739034800006
20000,0.1,483,Balanced,896,999,317,352,-0.012712028668169395,0.04659053002450972
20000,0.1,483,Nearly balanced,896,1058,317,369,-0.01663987303762715,0.045617024769846866
20000,0.1,484,No feedback,971,1116,347,351,-0.03367054419537169,0.0456771312896914
20000,0.1,484,Downward,971,1350,347,464,-0.010154773483289248,0.044165920958834065
20000,0.1,484,Balanced,971,1066,347,380,0.019841907703225636,0.04631988608113702
20000,0.1,484,Nearly balanced,971,1130,347,409,0.024222994627394745,0.04602386835685533
20000,0.1,485,No feedback,930,1107,304,319,-0.02798333777574058,0.045626241987138064
20000,0.1,485,Downward,930,1338,304,418,-0.018544821219829366,0.04383730418525786
20000,0.1,485,Balanced,930,1041,304,358,0.04018770629988383,0.047304143293826616
20000,0.1,485,Nearly balanced,930,1092,304,374,0.04625943724709908,0.04678153438909997
20000,0.1,486,No feedback,976,1076,350,347,-0.07799003694478318,0.04718246745385625
20000,0.1,486,Downward,976,1348,350,462,-0.05858304295253974,0.04511189725606293
20000,0.1,486,Balanced,976,1056,350,389,-0.05582277673374303,0.04759638200038606
20000,0.1,486,Nearly balanced,976,1105,350,403,-0.060613872879743624,0.04713856561459743
20000,0.1,487,No feedback,970,1077,337,352,-0.02028679584468468,0.04674047781220394
20000,0.1,487,Downward,970,1298,337,438,0.0045143050876199076,0.04474499379989495
20000,0.1,487,Balanced,970,1046,337,377,0.030110785839753573,0.04709430929170265
20000,0.1,487,Nearly balanced,970,1092,337,399,0.0382293975777378,0.04660140542452313
20000,0.1,488,No feedback,970,1047,315,293,-0.008643659632989353,0.044752074650381723
20000,0.1,488,Downward,970,1293,315,413,0.005438623866549752,0.04289831098284538
20000,0.1,488,Balanced,970,1010,315,328,0.053961973104432015,0.04648988838330951
20000,0.1,488,Nearly balanced,970,1067,315,343,0.05682431400610699,0.045877177326403895
20000,0.1,489,No feedback,966,1015,343,321,-0.03909224612969653,0.04728354828852968
20000,0.1,489,Downward,966,1246,343,412,-0.033348751454439385,0.0451347798746206
20000,0.1,489,Balanced,966,1002,343,333,-0.04171383097829656,0.04675239172777287
20000,0.1,489,Nearly balanced,966,1063,343,359,-0.03606275404263182,0.04630509786762248
20000,0.1,490,No feedback,966,1029,314,305,-0.08345968461261086,0.04375305782687998
20000,0.1,490,Downward,966,1295,314,424,-0.07557334877866345,0.04171003925361503
20000,0.1,490,Balanced,966,1010,314,341,-0.07591981463345365,0.04436146811695372
20000,0.1,490,Nearly balanced,966,1057,314,356,-0.08563406874400653,0.04359381962759653
20000,0.1,491,No feedback,933,1043,330,348,-0.07679036921465715,0.04731228162659664
20000,0.1,491,Downward,933,1275,330,447,-0.05692697154241971,0.04532999817190168
20000,0.1,491,Balanced,933,1039,330,403,-0.005459762600822149,0.047965446294501383
20000,0.1,491,Nearly balanced,933,1092,330,427,-0.004400809714159237,0.04757855523981054
20000,0.1,492,No feedback,991,1007,364,318,-0.10396799623272646,0.04595888204497951
20000,0.1,492,Downward,991,1250,364,417,-0.09053630520320038,0.04392775607854162
20000,0.1,492,Balanced,991,1006,364,364,-0.04210977133846033,0.04663499540033872
20000,0.1,492,Nearly balanced,991,1046,364,379,-0.04212584266934205,0.046326302665768405
20000,0.1,493,No feedback,931,1108,304,361,-0.126457781075265,0.04484821186219139
20000,0.1,493,Downward,931,1376,304,470,-0.12130235991795912,0.04326430627707422
20000,0.1,493,Balanced,931,1073,304,406,-0.0721531607391992,0.04631985388034301
20000,0.1,493,Nearly balanced,931,1130,304,428,-0.07112126057533269,0.045909401992300584
20000,0.1,494,No feedback,955,1019,338,325,-0.025709339997204983,0.04573946917946461
20000,0.1,494,Downward,955,1268,338,431,0.001991430636217706,0.04403894256778227
20000,0.1,494,Balanced,955,977,338,342,0.03799212246966688,0.04679080980701153
20000,0.1,494,Nearly balanced,955,1040,338,365,0.0294988506271614,0.04608289581733676
20000,0.1,495,No feedback,954,1021,348,323,-0.08100082327055302,0.04612244485132144
20000,0.1,495,Downward,954,1279,348,430,-0.0549461469728601,0.044395622521328136
20000,0.1,495,Balanced,954,1020,348,367,-0.028575245107234526,0.047244670425990995
20000,0.1,495,Nearly balanced,954,1069,348,383,-0.041146414115262875,0.0465857854291352
20000,0.1,496,No feedback,986,1033,349,329,-0.04465246066589956,0.045129202038967586
20000,0.1,496,Downward,986,1303,349,447,-0.004690129434794632,0.04326710127458917
20000,0.1,496,Balanced,986,1004,349,367,0.03214030731576112,0.046485015607021625
20000,0.1,496,Nearly balanced,986,1044,349,383,0.03574625434328088,0.046082573665386414
20000,0.1,497,No feedback,906,1054,327,351,-0.15221919440223294,0.04612994508304346
20000,0.1,497,Downward,906,1293,327,455,-0.12992271790685606,0.04475511550276451
20000,0.1,497,Balanced,906,1057,327,402,-0.10072009584546632,0.04732868861565311
20000,0.1,497,Nearly balanced,906,1103,327,422,-0.09947570472448058,0.0467454357121105
20000,0.1,498,No feedback,911,1041,318,336,-0.05318529091804591,0.04795707232400808
20000,0.1,498,Downward,911,1295,318,452,-0.015252904495452246,0.04601363642089311
20000,0.1,498,Balanced,911,1015,318,381,0.013030019602127185,0.048452425694929524
20000,0.1,498,Nearly balanced,911,1067,318,402,0.013880910085587672,0.047963592809915565
20000,0.1,499,No feedback,965,1053,317,322,-0.051629502182360065,0.04531524632350162
20000,0.1,499,Downward,965,1277,317,413,-0.03623013839863065,0.043636740107010526
20000,0.1,499,Balanced,965,992,317,343,0.035944774979771554,0.047257349492780557
20000,0.1,499,Nearly balanced,965,1041,317,359,0.027885862238828774,0.04671404373267041
20000,0.1,500,No feedback,984,1130,349,373,-0.056571506213746126,0.04523392319106506
20000,0.1,500,Downward,984,1368,349,478,-0.04648325706861428,0.043497209665883135
20000,0.1,500,Balanced,984,1095,349,400,-0.01987487312376729,0.04590088163430731
20000,0.1,500,Nearly balanced,984,1149,349,426,-0.01904459662565633,0.04528278718070715
20000,0.1,501,No feedback,940,1106,342,351,-0.10565126633662214,0.04492150648972606
20000,0.1,501,Downward,940,1365,342,460,-0.09875394937712006,0.04323633690198952
20000,0.1,501,Balanced,940,1038,342,368,-0.07061343503655432,0.046153377219076426
20000,0.1,501,Nearly balanced,940,1085,342,386,-0.06892052550563171,0.04566078599909508
20000,0.1,502,No feedback,913,1163,313,369,-0.11791659240922989,0.044420535613892136
20000,0.1,502,Downward,913,1421,313,482,-0.09776451035272726,0.04316958465391885
20000,0.1,502,Balanced,913,1117,313,391,-0.03527232387687618,0.046700270263157075
20000,0.1,502,Nearly balanced,913,1180,313,415,-0.029872951384866897,0.0461381590531161
20000,0.1,503,No feedback,995,1038,318,358,0.014770954100873923,0.045403125789534544
20000,0.1,503,Downward,995,1276,318,448,0.02276006502220279,0.04344741086892114
20000,0.1,503,Balanced,995,997,318,378,0.014523660689361562,0.04562409865999946
20000,0.1,503,Nearly balanced,995,1056,318,405,0.02665124514428191,0.0452951783731982
20000,0.1,504,No feedback,955,1066,319,323,0.023344793147039522,0.044902238930989664
20000,0.1,504,Downward,955,1339,319,440,0.0443297424687063,0.04276273483751256
20000,0.1,504,Balanced,955,1045,319,378,0.03615578334444247,0.045149261359094105
20000,0.1,504,Nearly balanced,955,1091,319,391,0.03495007955626567,0.044496292725633005
20000,0.1,505,No feedback,920,1073,316,361,0.013717308402762807,0.04615928312348916
20000,0.1,505,Downward,920,1341,316,472,0.02891815574685197,0.04387356823109701
20000,0.1,505,Balanced,920,1038,316,385,0.037498530576971334,0.04645865899474137
20000,0.1,505,Nearly balanced,920,1093,316,400,0.03431766478863746,0.04580022756091436
20000,0.1,506,No feedback,972,1075,327,379,-0.007344386489306465,0.04664719153355496
20000,0.1,506,Downward,972,1310,327,495,0.02583745775270152,0.04457892577653643
20000,0.1,506,Balanced,972,1031,327,413,0.06190992112257032,0.047610474243779816
20000,0.1,506,Nearly balanced,972,1070,327,431,0.0627656243790699,0.04726128893179081
20000,0.1,507,No feedback,930,1056,331,341,-0.04913742394475312,0.04604759374771673
20000,0.1,507,Downward,930,1300,331,442,-0.036965569984788005,0.04403936917207172
20000,0.1,507,Balanced,930,985,331,367,-0.004698151613491686,0.04764035899903339
20000,0.1,507,Nearly balanced,930,1029,331,377,-0.01564065553930316,0.046891393516749647
20000,0.1,508,No feedback,973,1099,330,369,0.025003746526557624,0.043542882331862244
20000,0.1,508,Downward,973,1358,330,478,0.0539435161830602,0.04187680359568396
20000,0.1,508,Balanced,973,1068,330,401,0.10714876967595832,0.045141487808004706
20000,0.1,508,Nearly balanced,973,1112,330,419,0.10897606268641763,0.044416801230314155
20000,0.1,509,No feedback,948,1127,325,333,-0.0080851939981616,0.04543464808040227
20000,0.1,509,Downward,948,1384,325,440,0.011830009281130982,0.04356360493441943
20000,0.1,509,Balanced,948,1083,325,368,0.025888888166850532,0.04643156155033837
20000,0.1,509,Nearly balanced,948,1135,325,388,0.03892379003160096,0.04606483969961569
20000,0.1,510,No feedback,929,1070,320,308,-0.10410872317546527,0.04618982475433727
20000,0.1,510,Downward,929,1331,320,410,-0.08375354419721293,0.04464864261836977
20000,0.1,510,Balanced,929,1040,320,354,-0.05165202389331114,0.047069729771836426
20000,0.1,510,Nearly balanced,929,1093,320,374,-0.054283495781568325,0.04654251421023969
20000,0.1,511,No feedback,895,1027,303,300,-0.03318147929443088,0.046760246152246845
20000,0.1,511,Downward,895,1301,303,416,-0.004966065315088752,0.04500766783847013
20000,0.1,511,Balanced,895,1042,303,360,0.019366925860838324,0.04765483098594339
20000,0.1,511,Nearly balanced,895,1083,303,375,0.012370282042408809,0.04713555997677003
20000,0.1,512,No feedback,978,1082,333,325,-0.015849114296690836,0.04493213641429432
20000,0.1,512,Downward,978,1305,333,430,0.018748842937851895,0.04376804255093235
20000,0.1,512,Balanced,978,1027,333,363,0.07354391321146458,0.04731793967062631
20000,0.1,512,Nearly balanced,978,1090,333,378,0.06396496677344299,0.046418302792969574
20000,0.1,513,No feedback,962,1062,330,324,-0.03937528359766723,0.04523910558717146
20000,0.1,513,Downward,962,1339,330,453,-0.01023474977424943,0.04364936155479482
20000,0.1,513,Balanced,962,1030,330,359,0.03132122383737629,0.04687206196913701
20000,0.1,513,Nearly balanced,962,1077,330,377,0.04040981008008343,0.04640337862831883
20000,0.1,514,No feedback,971,1055,333,353,-0.012334989757232573,0.047111964131955265
20000,0.1,514,Downward,971,1315,333,463,-0.012384293016757808,0.044851872678407484
20000,0.1,514,Balanced,971,1036,333,391,0.022338370451203404,0.047750354580161185
20000,0.1,514,Nearly balanced,971,1099,333,412,0.013010142305645622,0.046816744925794115
20000,0.1,515,No feedback,952,1041,327,341,-0.11723374836695899,0.047156202160092794
20000,0.1,515,Downward,952,1302,327,450,-0.09183463097663991,0.0451899102116136
20000,0.1,515,Balanced,952,1020,327,381,-0.0843170967804514,0.04761829454548324
20000,0.1,515,Nearly balanced,952,1063,327,401,-0.07498434444749669,0.047303463555317164
20000,0.1,516,No feedback,963,1058,336,321,-0.05308741823948432,0.04511782646968278
20000,0.1,516,Downward,963,1310,336,434,-0.018591547608314496,0.04326552727853722
20000,0.1,516,Balanced,963,1026,336,351,-0.009438462077266285,0.046100524736500864
20000,0.1,516,Nearly balanced,963,1069,336,373,0.007116942819097027,0.045733748292792406
20000,0.1,517,No feedback,902,1026,309,300,-0.1219832330765045,0.046508425041058093
20000,0.1,517,Downward,902,1278,309,410,-0.09911872071639255,0.04479023813918019
20000,0.1,517,Balanced,902,1021,309,341,-0.08325921368065586,0.04726340872848239
20000,0.1,517,Nearly balanced,902,1068,309,355,-0.07811166346514403,0.04683975932915925
20000,0.1,518,No feedback,938,1081,315,358,0.012530458194279559,0.04591576978416402
20000,0.1,518,Downward,938,1328,315,471,0.056854885330885674,0.04436134239681865
20000,0.1,518,Balanced,938,1055,315,392,0.03814768147500258,0.04653318650583033
20000,0.1,518,Nearly balanced,938,1105,315,417,0.049497867178763255,0.04617868180188803
20000,0.1,519,No feedback,955,989,325,317,-0.05956103917919786,0.04638978258301967
20000,0.1,519,Downward,955,1253,325,436,-0.03341494832716574,0.04440897554086991
20000,0.1,519,Balanced,955,979,325,373,0.007862227900537144,0.04719418503761036
20000,0.1,519,Nearly balanced,955,1026,325,389,-0.006131302480531287,0.04651533292310295
20000,0.1,520,No feedback,932,1043,325,327,-0.0939784918288083,0.045149723225798105
20000,0.1,520,Downward,932,1307,325,435,-0.07030355329462007,0.043528699489831665
20000,0.1,520,Balanced,932,1061,325,375,-0.06077860944588942,0.045443926860493374
20000,0.1,520,Nearly balanced,932,1111,325,388,-0.05117354439140959,0.04502614462460495
20000,0.1,521,No feedback,951,1041,328,366,0.025483133066108443,0.04635988312663016
20000,0.1,521,Downward,951,1284,328,461,0.019363606663777067,0.04411337421512017
20000,0.1,521,Balanced,951,1013,328,381,0.057163160604048635,0.047022945448055985
20000,0.1,521,Nearly balanced,951,1063,328,408,0.06192843941414805,0.04655897383154608
20000,0.1,522,No feedback,938,1118,338,349,0.01603848363454724,0.04648959415389759
20000,0.1,522,Downward,938,1356,338,444,0.02176870100460665,0.04448245745675355
20000,0.1,522,Balanced,938,1042,338,362,0.05201243577613668,0.048184465969792874
20000,0.1,522,Nearly balanced,938,1079,338,376,0.048244754095573106,0.047571021456769995
20000,0.1,523,No feedback,944,1065,307,346,-0.013590640350305605,0.04633497503910048
20000,0.1,523,Downward,944,1339,307,473,0.04233269393035283,0.04434130422894208
20000,0.1,523,Balanced,944,994,307,375,0.036817096073471334,0.04759811120264923
20000,0.1,523,Nearly balanced,944,1054,307,392,0.032796311605670814,0.04674337967770308
20000,0.1,524,No feedback,893,1052,291,343,-0.017390341880572313,0.0476430670573769
20000,0.1,524,Downward,893,1318,291,458,0.01293379304556852,0.045384487095138364
20000,0.1,524,Balanced,893,1030,291,392,0.09192996630243072,0.04852193030907793
20000,0.1,524,Nearly balanced,893,1071,291,408,0.08449138310818399,0.04802891546624282
20000,0.1,525,No feedback,951,1061,321,338,-0.04514200214569852,0.046103738851298134
20000,0.1,525,Downward,951,1317,321,454,-0.018488091940347673,0.04420131830421893
20000,0.1,525,Balanced,951,1008,321,376,-0.0020270736257627653,0.047219081499920955
20000,0.1,525,Nearly balanced,951,1047,321,390,-0.0010151733945952257,0.04673103751009269
20000,0.1,526,No feedback,943,1013,344,311,-0.10041300559400723,0.04525034792149786
20000,0.1,526,Downward,943,1282,344,424,-0.08585081190165961,0.0430875539297239
20000,0.1,526,Balanced,943,988,344,353,-0.047926768446418966,0.04679628981408999
20000,0.1,526,Nearly balanced,943,1032,344,371,-0.03985267188420816,0.046477443450784486
20000,0.1,527,No feedback,891,1045,317,323,-0.05889447591154945,0.04684675855136258
20000,0.1,527,Downward,891,1322,317,433,-0.029581631695839605,0.04511882569979727
20000,0.1,527,Balanced,891,1043,317,369,0.006955765447084039,0.04791760722371504
20000,0.1,527,Nearly balanced,891,1091,317,389,0.011506101789263645,0.04747105031271885
20000,0.1,528,No feedback,909,1120,313,370,-0.051591449529198474,0.04624831026664758
20000,0.1,528,Downward,909,1344,313,454,-0.020640413674524627,0.0449475085378331
20000,0.1,528,Balanced,909,1058,313,392,0.002248863989168459,0.047835020190829705
20000,0.1,528,Nearly balanced,909,1103,313,405,-0.0021819221035676573,0.04728655132379844
20000,0.1,529,No feedback,931,1043,305,348,-0.030992673267536075,0.04615885457771724
20000,0.1,529,Downward,931,1308,305,468,-0.009188574470775035,0.044377054424189745
20000,0.1,529,Balanced,931,1002,305,387,0.05000636048770252,0.04794567955357481
20000,0.1,529,Nearly balanced,931,1044,305,403,0.043620401185947566,0.04745668982548613
20000,0.1,530,No feedback,919,1078,346,351,-0.023136934902397766,0.045572764733784805
20000,0.1,530,Downward,919,1313,346,439,0.0026763565936931966,0.04424833817061592
20000,0.1,530,Balanced,919,1001,346,388,0.053978369074875854,0.04747549914172311
20000,0.1,530,Nearly balanced,919,1055,346,406,0.055878813205760824,0.046769637736855066
20000,0.1,531,No feedback,941,1003,322,299,-0.04113042597552147,0.045508711286128156
20000,0.1,531,Downward,941,1248,322,417,-0.0023906704279608726,0.04380252733709556
20000,0.1,531,Balanced,941,984,322,363,0.045931976656830076,0.04687154475198549
20000,0.1,531,Nearly balanced,941,1036,322,379,0.04964756798066544,0.04639179925269811
20000,0.1,532,No feedback,945,1028,313,310,-0.01619616188014672,0.04456648736140633
20000,0.1,532,Downward,945,1276,313,413,-0.019102765915806286,0.04213036426822115
20000,0.1,532,Balanced,945,985,313,359,0.029340439263580376,0.0455459530848669
20000,0.1,532,Nearly balanced,945,1033,313,375,0.017946209210748076,0.04485142867584326
20000,0.1,533,No feedback,946,1090,287,336,-0.05220867280122571,0.04300379832915914
20000,0.1,533,Downward,946,1334,287,443,-0.007951116122167756,0.04223778091918295
20000,0.1,533,Balanced,946,1042,287,365,0.009408619103942917,0.045215735576351224
20000,0.1,533,Nearly balanced,946,1082,287,381,0.02483553602201838,0.04506935007772477
20000,0.1,534,No feedback,975,1076,331,372,0.005557035635888663,0.045606294691627074
20000,0.1,534,Downward,975,1358,331,505,0.013588132889675475,0.04340903745548461
20000,0.1,534,Balanced,975,1028,331,408,0.05452400873857338,0.04699177986459347
20000,0.1,534,Nearly balanced,975,1082,331,426,0.03940152583809581,0.046186625398057214
20000,0.1,535,No feedback,988,1026,352,343,-0.00030932416914608574,0.0471807395498085
20000,0.1,535,Downward,988,1258,352,441,0.02260316002934104,0.04512357219591623
20000,0.1,535,Balanced,988,1006,352,374,0.02334921715149224,0.0475917537192098
20000,0.1,535,Nearly balanced,988,1050,352,396,0.030505887098307205,0.04719883358834115
20000,0.1,536,No feedback,914,1059,298,360,0.11212330506994261,0.04633915856196397
20000,0.1,536,Downward,914,1274,298,445,0.08753409165268133,0.04403574124071411
20000,0.1,536,Balanced,914,1013,298,374,0.1187947518726934,0.04647105638173675
20000,0.1,536,Nearly balanced,914,1058,298,393,0.11620428280168787,0.04606428439529821
20000,0.1,537,No feedback,928,1052,305,335,-0.01925944713054939,0.04613157376435651
20000,0.1,537,Downward,928,1305,305,441,-0.005736605314361154,0.044417969257833236
20000,0.1,537,Balanced,928,1021,305,363,0.010082985333134953,0.047242166530724494
20000,0.1,537,Nearly balanced,928,1078,305,382,0.012937593428476002,0.04673682731182077
20000,0.1,538,No feedback,906,1048,303,335,-0.02447875132218541,0.04749146270998555
20000,0.1,538,Downward,906,1300,303,436,-0.01980292541733425,0.04576186311598946
20000,0.1,538,Balanced,906,1029,303,379,0.02877904555240718,0.04899258172632447
20000,0.1,538,Nearly balanced,906,1078,303,401,0.02903364493526206,0.048260046302058136
20000,0.1,539,No feedback,960,1020,317,326,-0.047996178588380456,0.0470051967265708
20000,0.1,539,Downward,960,1301,317,447,-0.044830152315715244,0.04459353923718687
20000,0.1,539,Balanced,960,1001,317,354,0.010936493441469075,0.04740815658779039
20000,0.1,539,Nearly balanced,960,1057,317,370,-0.002413313988160526,0.046615087311368326
20000,0.1,540,No feedback,924,1076,316,339,-0.08240924589452236,0.04665838328801762
20000,0.1,540,Downward,924,1326,316,454,-0.07179861561940265,0.04469076556279848
20000,0.1,540,Balanced,924,1025,316,372,0.001414175454011568,0.04789090462283434
20000,0.1,540,Nearly balanced,924,1075,316,398,0.0010449842290887745,0.04728318550588149
20000,0.1,541,No feedback,927,1068,313,358,-0.018208661204687004,0.045721996505229144
20000,0.1,541,Downward,927,1309,313,452,0.002845362823944819,0.04368535923651461
20000,0.1,541,Balanced,927,1020,313,389,0.04850642918360831,0.04647720283760668
20000,0.1,541,Nearly balanced,927,1057,313,399,0.04896242923486427,0.04607788831229344
20000,0.1,542,No feedback,940,1012,337,329,-0.10910886911583473,0.046891894107394284
20000,0.1,542,Downward,940,1289,337,466,-0.06828424998693028,0.04500495865476337
20000,0.1,542,Balanced,940,1010,337,387,-0.052842527098792,0.04771259112775134
20000,0.1,542,Nearly balanced,940,1057,337,405,-0.051748160221214756,0.04702782869025934
20000,0.1,543,No feedback,901,1090,293,318,-0.046422368013448234,0.04611525046829936
20000,0.1,543,Downward,901,1344,293,414,-0.02452627689454695,0.044375569258301197
20000,0.1,543,Balanced,901,1100,293,357,0.0005177943597688972,0.04689731431352091
20000,0.1,543,Nearly balanced,901,1147,293,375,0.008232778774600213,0.04657069149441282
20000,0.1,544,No feedback,988,1077,325,345,-0.07060083185905563,0.044362108355352564
20000,0.1,544,Downward,988,1328,325,464,-0.025635703164103463,0.042930074592422734
20000,0.1,544,Balanced,988,1010,325,373,0.040096552356359005,0.04678608204453775
20000,0.1,544,Nearly balanced,988,1072,325,391,0.02010615758474471,0.04577374053169106
20000,0.1,545,No feedback,947,1089,334,315,-0.021381821005030943,0.04566139411757236
20000,0.1,545,Downward,947,1328,334,431,0.01859454478838829,0.044002749382152914
20000,0.1,545,Balanced,947,1064,334,367,0.04190493883371604,0.046405711795067604
20000,0.1,545,Nearly balanced,947,1113,334,385,0.046379270156629904,0.04592401610863931
20000,0.1,546,No feedback,931,1087,318,334,-0.03471252481832121,0.04470600310631374
20000,0.1,546,Downward,931,1332,318,445,-0.021828213317769185,0.04312919082961709
20000,0.1,546,Balanced,931,1046,318,382,0.019894106537041267,0.045839552436953215
20000,0.1,546,Nearly balanced,931,1100,318,398,0.010208148736602474,0.04518953069209741
20000,0.1,547,No feedback,927,1052,317,330,-0.04037456564323921,0.047165317152784395
20000,0.1,547,Downward,927,1316,317,438,-0.04139292418828888,0.044600625903294236
20000,0.1,547,Balanced,927,1080,317,371,-0.0381747511429496,0.04654613841148611
20000,0.1,547,Nearly balanced,927,1134,317,388,-0.052473931462856116,0.04590997373573039
20000,0.1,548,No feedback,942,1018,317,306,-0.053540678056694546,0.04626390008982704
20000,0.1,548,Downward,942,1258,317,416,-0.021193447371230356,0.044460727789060676
20000,0.1,548,Balanced,942,1000,317,349,-0.009819717968192143,0.04684179577731823
20000,0.1,548,Nearly balanced,942,1048,317,364,-0.015967852470961996,0.046239268756323025
20000,0.1,549,No feedback,942,1034,328,315,-0.10232046809046663,0.04421799744345592
20000,0.1,549,Downward,942,1260,328,408,-0.08063600107572919,0.04271488535202899
20000,0.1,549,Balanced,942,1005,328,349,-0.01649413826881796,0.046936295773930124
20000,0.1,549,Nearly balanced,942,1053,328,362,-0.02776045841443442,0.04599553839858584
20000,0.1,550,No feedback,932,1008,310,324,-0.06800376700104588,0.04716858083940707
20000,0.1,550,Downward,932,1275,310,439,-0.06221966773141624,0.04516956696881542
20000,0.1,550,Balanced,932,1037,310,362,-0.037625684202005294,0.047562549400605614
20000,0.1,550,Nearly balanced,932,1082,310,379,-0.035602437199151904,0.04731496484651415
20000,0.1,551,No feedback,939,1091,320,348,-0.028835793713411773,0.045270135362096973
20000,0.1,551,Downward,939,1347,320,456,0.010940265345270428,0.04393036461770814
20000,0.1,551,Balanced,939,1041,320,367,0.01641221139972221,0.046301068778611065
20000,0.1,551,Nearly balanced,939,1094,320,391,0.01881419082937963,0.04577681858009101
20000,0.1,552,No feedback,897,1055,324,326,-0.023518900567696455,0.046446128710482065
20000,0.1,552,Downward,897,1328,324,441,-0.0005678688566413403,0.044563817972031995
20000,0.1,552,Balanced,897,1073,324,368,-0.02547467087714822,0.0468154690679714
20000,0.1,552,Nearly balanced,897,1109,324,381,-0.027082107783652054,0.04629056409211125
20000,0.1,553,No feedback,928,1032,340,328,-0.018952496294128762,0.04689403301232657
20000,0.1,553,Downward,928,1288,340,443,0.007847403051082114,0.04496060438447718
20000,0.1,553,Balanced,928,980,340,372,0.05412900776985846,0.04779740288323882
20000,0.1,553,Nearly balanced,928,1027,340,393,0.05946149016421948,0.047319854447206634
20000,0.1,554,No feedback,949,1021,299,350,-0.012478604757369616,0.04624385947801632
20000,0.1,554,Downward,949,1273,299,463,-0.021090976376053838,0.04409104436156573
20000,0.1,554,Balanced,949,998,299,379,-0.017160340450701084,0.0466621705262295
20000,0.1,554,Nearly balanced,949,1050,299,400,-0.007725652840328778,0.046199708501593356
20000,0.1,555,No feedback,914,1035,320,327,0.015009371969172625,0.045573322235469324
20000,0.1,555,Downward,914,1289,320,440,0.04412229892267522,0.0437572812342589
20000,0.1,555,Balanced,914,1047,320,365,0.07401339056581613,0.046848371056209856
20000,0.1,555,Nearly balanced,914,1091,320,383,0.0644633223065254,0.046159150771871375
20000,0.1,556,No feedback,928,1086,303,379,-0.023443316697994876,0.044493691346456574
20000,0.1,556,Downward,928,1343,303,476,-0.0018095232573956954,0.04265113514785613
20000,0.1,556,Balanced,928,1058,303,393,0.015906334119144883,0.045307762618122756
20000,0.1,556,Nearly balanced,928,1116,303,414,0.02013789063688859,0.04478313962510512
20000,0.1,557,No feedback,924,1055,337,302,-0.13571333495321491,0.04489958025373191
20000,0.1,557,Downward,924,1309,337,417,-0.07908796578206612,0.04372594764225343
20000,0.1,557,Balanced,924,1063,337,362,-0.04013888430411716,0.04635394777497165
20000,0.1,557,Nearly balanced,924,1105,337,382,-0.030559052727626546,0.04599631592464492
20000,0.1,558,No feedback,955,1069,326,324,-0.04061388621648959,0.045573382106694454
20000,0.1,558,Downward,955,1304,326,424,-0.02960097309843801,0.04401526214216579
20000,0.1,558,Balanced,955,1047,326,348,-0.02520665667063232,0.046100704991365295
20000,0.1,558,Nearly balanced,955,1108,326,373,-0.014605494385053985,0.04573560361001452
20000,0.1,559,No feedback,964,1064,358,332,-0.08975343405953767,0.047357264904353776
20000,0.1,559,Downward,964,1320,358,448,-0.07302026028837605,0.0453232547293118
20000,0.1,559,Balanced,964,1040,358,379,-0.04138883169554802,0.04824733370284462
20000,0.1,559,Nearly balanced,964,1092,358,398,-0.04947588480512399,0.047535214894132954
20000,0.1,560,No feedback,931,1094,327,329,-0.04526850034201624,0.044129856347309517
20000,0.1,560,Downward,931,1341,327,432,-0.0245560733992915,0.04258270400728561
20000,0.1,560,Balanced,931,1055,327,353,-0.013220663620126194,0.045608908889290346
20000,0.1,560,Nearly balanced,931,1095,327,365,-0.017975926073572568,0.04504406112256045
20000,0.1,561,No feedback,933,1064,322,332,-0.053907705332191025,0.0454494915193848
20000,0.1,561,Downward,933,1328,322,440,-0.0295628031294336,0.044003382226607615
20000,0.1,561,Balanced,933,1072,322,376,0.013744416076122923,0.0472606022950642
20000,0.1,561,Nearly balanced,933,1123,322,393,0.015739826282706593,0.046725152832891616
20000,0.1,562,No feedback,920,1073,321,380,-0.021255339976494092,0.04640852805472776
20000,0.1,562,Downward,920,1309,321,480,-0.012211078013344978,0.04397825525693165
20000,0.1,562,Balanced,920,1032,321,399,0.025778485341647395,0.0472497360919483
20000,0.1,562,Nearly balanced,920,1079,321,417,0.031233543287073395,0.04664499037119645
20000,0.1,563,No feedback,991,1075,359,352,-0.10418716123581157,0.04621136856743822
20000,0.1,563,Downward,991,1321,359,467,-0.07749584473339866,0.04456718785474316
20000,0.1,563,Balanced,991,1048,359,399,-0.036739190546179246,0.04783005218293243
20000,0.1,563,Nearly balanced,991,1100,359,417,-0.044013278397464106,0.04696293604693827
20000,0.1,564,No feedback,963,1071,336,329,-0.11532288392341217,0.04625997259823967
20000,0.1,564,Downward,963,1311,336,440,-0.0769837624399512,0.04494640398273487
20000,0.1,564,Balanced,963,1012,336,352,-0.04389645542502296,0.04810064568657743
20000,0.1,564,Nearly balanced,963,1065,336,373,-0.050180537713187756,0.047375380807918165
20000,0.1,565,No feedback,979,1086,329,355,-0.03430967085108555,0.04508154641722744
20000,0.1,565,Downward,979,1328,329,454,-0.002071338030063541,0.04343311377500783
20000,0.1,565,Balanced,979,1039,329,372,0.008590596549731488,0.04568961853032813
20000,0.1,565,Nearly balanced,979,1082,329,389,0.014548672484125502,0.045288417396239775
20000,0.1,566,No feedback,964,1046,325,336,-0.023182549305190037,0.04638917827261915
20000,0.1,566,Downward,964,1321,325,461,-0.014067645699207765,0.04444118270993167
20000,0.1,566,Balanced,964,994,325,362,0.018297988543939214,0.04731811066133354
20000,0.1,566,Nearly balanced,964,1045,325,382,0.006073245958194473,0.04668219326507203
20000,0.1,567,No feedback,922,1066,327,336,-0.015533740880871227,0.045731989655360995
20000,0.1,567,Downward,922,1331,327,448,0.0039172736277147124,0.04369421981701874
20000,0.1,567,Balanced,922,1065,327,399,0.03620658853055825,0.04595194217580639
20000,0.1,567,Nearly balanced,922,1105,327,413,0.03891950481869516,0.045536821664804515
20000,0.1,568,No feedback,989,1081,331,362,-0.11188433119869315,0.04445446289154503
20000,0.1,568,Downward,989,1362,331,489,-0.08882089942530308,0.042717085422886304
20000,0.1,568,Balanced,989,1069,331,396,-0.04345959364731122,0.04569068880806739
20000,0.1,568,Nearly balanced,989,1117,331,413,-0.047341001776060765,0.0451382780291958
20000,0.1,569,No feedback,965,990,310,303,-0.004240973993637931,0.045006478007382396
20000,0.1,569,Downward,965,1257,310,408,0.008859375092611033,0.04267453812438736
20000,0.1,569,Balanced,965,961,310,328,0.047451688405242165,0.04611722003525711
20000,0.1,569,Nearly balanced,965,1022,310,356,0.06487699914228456,0.04565458278527688
20000,0.1,570,No feedback,1012,1056,337,345,-0.11693073853718677,0.04444487273545068
20000,0.1,570,Downward,1012,1296,337,430,-0.09524680780024541,0.04277452183031965
20000,0.1,570,Balanced,1012,1008,337,348,-0.07402934702168801,0.045540431984982366
20000,0.1,570,Nearly balanced,1012,1064,337,368,-0.07213931735098189,0.044849037003205215
20000,0.1,571,No feedback,982,1045,340,332,-0.05889262420756991,0.045471966018652735
20000,0.1,571,Downward,982,1296,340,457,-0.009810716492538729,0.043876044378487744
20000,0.1,571,Balanced,982,1030,340,394,-0.016822835096534927,0.046489098980053885
20000,0.1,571,Nearly balanced,982,1075,340,412,-0.01754086937589905,0.045882416315484446
20000,0.1,572,No feedback,957,1029,320,323,-0.09594293461091652,0.046990088666532544
20000,0.1,572,Downward,957,1279,320,435,-0.06756271600367492,0.04540191506192131
20000,0.1,572,Balanced,957,1005,320,368,-0.019610380308040076,0.04799210412252995
20000,0.1,572,Nearly balanced,957,1047,320,384,-0.022894545483906348,0.04759052737138924
20000,0.1,573,No feedback,936,1003,340,308,-0.020159400011064643,0.04824295711645707
20000,0.1,573,Downward,936,1241,340,422,-0.023856094849020126,0.04627380602328878
20000,0.1,573,Balanced,936,977,340,343,-0.003206192719911738,0.048378399665044966
20000,0.1,573,Nearly balanced,936,1010,340,357,-0.007168549013225778,0.047842622853412516
20000,0.1,574,No feedback,904,1027,291,295,-0.04370940625203423,0.045528690572279366
20000,0.1,574,Downward,904,1291,291,414,-0.011083819488505287,0.044081802545729486
20000,0.1,574,Balanced,904,1035,291,351,0.017139954242273103,0.04655391533873736
20000,0.1,574,Nearly balanced,904,1088,291,373,0.01394208041010253,0.04611246504049225
20000,0.1,575,No feedback,940,1067,301,329,-0.007696711378815002,0.04541982826100009
20000,0.1,575,Downward,940,1325,301,447,0.02892617625447863,0.04360675429203965
20000,0.1,575,Balanced,940,1012,301,363,0.0649596122751207,0.04658304420345965
20000,0.1,575,Nearly balanced,940,1058,301,384,0.07194468596800302,0.04623508691696622
20000,0.1,576,No feedback,980,1007,326,306,-0.04898652065531611,0.0456870661384179
20000,0.1,576,Downward,980,1252,326,397,-0.05176844645968842,0.043588628840420314
20000,0.1,576,Balanced,980,987,326,333,-0.009306051303314355,0.04674432621896671
20000,0.1,576,Nearly balanced,980,1048,326,355,-0.006589730926472637,0.04605035387628897
20000,0.1,577,No feedback,933,1081,327,344,-0.08800533069476768,0.045400099209175974
20000,0.1,577,Downward,933,1326,327,449,-0.06105677212648808,0.04401192338622639
20000,0.1,577,Balanced,933,1061,327,390,-0.01663742534921253,0.046574580455323554
20000,0.1,577,Nearly balanced,933,1111,327,402,-0.010341502506543365,0.04615081284467259
20000,0.1,578,No feedback,945,1013,324,320,-0.0847620875351372,0.04628970694265262
20000,0.1,578,Downward,945,1259,324,423,-0.07457568018254895,0.0440962516693977
20000,0.1,578,Balanced,945,1012,324,366,0.005193460719879639,0.04735759553292662
20000,0.1,578,Nearly balanced,945,1055,324,385,0.0033752761119985597,0.04673421708495212
20000,0.1,579,No feedback,951,1040,343,309,-0.06940515900122973,0.04648882762557083
20000,0.1,579,Downward,951,1303,343,442,-0.011910882810008738,0.04521559648605503
20000,0.1,579,Balanced,951,1011,343,345,-0.0535420317798323,0.0473107331213354
20000,0.1,579,Nearly balanced,951,1056,343,363,-0.04801334535485202,0.04695186319935154
20000,0.1,580,No feedback,883,963,317,319,0.010386395015470395,0.048088711154650875
20000,0.1,580,Downward,883,1198,317,430,0.022312315448326958,0.04594807594381183
20000,0.1,580,Balanced,883,991,317,368,0.07076636629896571,0.0485242023869191
20000,0.1,580,Nearly balanced,883,1029,317,385,0.073464000472376,0.048086023772197825
20000,0.1,581,No feedback,928,1118,303,319,-0.09669959816224416,0.044968635692789555
20000,0.1,581,Downward,928,1363,303,428,-0.06532940450313773,0.043899991700017876
20000,0.1,581,Balanced,928,1062,303,367,-0.02605067344730655,0.04658760499258
20000,0.1,581,Nearly balanced,928,1115,303,381,-0.025557359266036306,0.0460720623801077
20000,0.1,582,No feedback,1007,1059,344,321,-0.0638596278194919,0.043726771093939035
20000,0.1,582,Downward,1007,1326,344,432,-0.01570994878559978,0.04192902609052686
20000,0.1,582,Balanced,1007,1002,344,352,-0.00876246491675664,0.0457284793834817
20000,0.1,582,Nearly balanced,1007,1049,344,371,-0.005214448418980444,0.04525409445702702
20000,0.1,583,No feedback,970,984,318,312,-0.013095666519772009,0.04898055839733946
20000,0.1,583,Downward,970,1252,318,425,-0.003983154588865501,0.046505573439940794
20000,0.1,583,Balanced,970,961,318,359,0.031478221300121345,0.04955093391766683
20000,0.1,583,Nearly balanced,970,1007,318,382,0.050036528841913064,0.04913800992451535
20000,0.1,584,No feedback,965,1035,340,326,-0.0747836597714513,0.0429193919033632
20000,0.1,584,Downward,965,1290,340,431,-0.04218285180627157,0.04161248305207852
20000,0.1,584,Balanced,965,995,340,359,-0.03010896037562294,0.044681586973841524
20000,0.1,584,Nearly balanced,965,1035,340,370,-0.029269117681339163,0.0443302645411495
20000,0.1,585,No feedback,876,1069,281,339,-0.04497504948811187,0.04602966856156703
20000,0.1,585,Downward,876,1321,281,437,-0.034963025046934104,0.043911130038487095
20000,0.1,585,Balanced,876,1033,281,360,-0.005928718443673875,0.0467500133725376
20000,0.1,585,Nearly balanced,876,1079,281,376,-0.003868107441833968,0.046427650514579484
20000,0.1,586,No feedback,981,1034,361,345,-0.10123606493348397,0.045967675496883936
20000,0.1,586,Downward,981,1249,361,448,-0.06396700210548512,0.044491189661905954
20000,0.1,586,Balanced,981,1009,361,386,-0.029463016042887757,0.0472490986392748
20000,0.1,586,Nearly balanced,981,1048,361,398,-0.03371787556399125,0.04683155582409074
20000,0.1,587,No feedback,931,1035,321,326,-0.016216694894861827,0.046729385025010325
20000,0.1,587,Downward,931,1319,321,450,0.03491411573159342,0.04498575060820017
20000,0.1,587,Balanced,931,1037,321,381,0.025874484710178558,0.04743487238289144
20000,0.1,587,Nearly balanced,931,1076,321,396,0.028602745075671954,0.04711127078875848
20000,0.1,588,No feedback,906,967,331,299,-0.02125846731152109,0.04744026508373059
20000,0.1,588,Downward,906,1239,331,425,0.0191846293944416,0.04547721855689265
20000,0.1,588,Balanced,906,971,331,360,0.057203335819698664,0.048154148908765175
20000,0.1,588,Nearly balanced,906,1016,331,382,0.06018279581246028,0.04751903524382788
20000,0.1,589,No feedback,970,985,319,304,0.04050115543887328,0.04692185761390109
20000,0.1,589,Downward,970,1236,319,403,0.05749293036208181,0.04426154127589694
20000,0.1,589,Balanced,970,964,319,345,0.10902396018782079,0.04809585743186812
20000,0.1,589,Nearly balanced,970,1016,319,362,0.10879891710882234,0.047398250195101764
20000,0.1,590,No feedback,964,1051,318,342,-0.047336835114517584,0.04486488102680294
20000,0.1,590,Downward,964,1324,318,449,-0.026028254009490326,0.0427458355873213
20000,0.1,590,Balanced,964,1039,318,368,-0.0038094926073388713,0.04520179696670512
20000,0.1,590,Nearly balanced,964,1100,318,388,-0.005324839295541228,0.04454188526504883
20000,0.1,591,No feedback,903,1072,320,361,-0.05236968116756879,0.04514433082908521
20000,0.1,591,Downward,903,1316,320,461,-0.023244367228105967,0.04362255452789141
20000,0.1,591,Balanced,903,1052,320,389,-0.01059298062270636,0.04612372500017948
20000,0.1,591,Nearly balanced,903,1097,320,406,-0.01636993835862599,0.04559140085936002
20000,0.1,592,No feedback,1019,1045,347,345,0.041319884662875395,0.044887371767601006
20000,0.1,592,Downward,1019,1285,347,446,0.06540865649374933,0.04288425372985537
20000,0.1,592,Balanced,1019,998,347,374,0.11525065653382766,0.0459896911090465
20000,0.1,592,Nearly balanced,1019,1044,347,389,0.10665577039469198,0.0451803205917501
20000,0.1,593,No feedback,929,1025,322,328,-0.05975591049058904,0.0462231923819966
20000,0.1,593,Downward,929,1257,322,433,-0.047235979128569805,0.044318473040817666
20000,0.1,593,Balanced,929,999,322,358,-0.034604146504302935,0.046687118656387666
20000,0.1,593,Nearly balanced,929,1049,322,380,-0.026709455150426387,0.04616800617631197
20000,0.1,594,No feedback,929,987,347,321,-0.07957355523408194,0.046715649494174345
20000,0.1,594,Downward,929,1247,347,423,-0.05824159934471462,0.044953801638098936
20000,0.1,594,Balanced,929,1009,347,355,-0.08375050334885742,0.04688646006425379
20000,0.1,594,Nearly balanced,929,1059,347,366,-0.08350033245668925,0.04624408172663942
20000,0.1,595,No feedback,924,1054,309,328,-0.07392549172821089,0.046596635732396766
20000,0.1,595,Downward,924,1324,309,442,-0.05578218375195876,0.044805169164621385
20000,0.1,595,Balanced,924,1050,309,391,-0.014601882290818491,0.04775977304089926
20000,0.1,595,Nearly balanced,924,1109,309,409,-0.016559872152542787,0.04697718541624176
20000,0.1,596,No feedback,982,1062,317,358,0.07779668077876561,0.04362740493355139
20000,0.1,596,Downward,982,1305,317,456,0.09302917084492396,0.04187143679190497
20000,0.1,596,Balanced,982,994,317,373,0.10139162279555902,0.044598437329123906
20000,0.1,596,Nearly balanced,982,1036,317,390,0.10665131761041174,0.044115223547719
20000,0.1,597,No feedback,976,1129,344,362,-0.03545152707553889,0.0453956172417478
20000,0.1,597,Downward,976,1389,344,483,-0.009731078652420233,0.044023590212067025
20000,0.1,597,Balanced,976,1057,344,382,-0.010572052574625401,0.046240170589080164
20000,0.1,597,Nearly balanced,976,1114,344,401,-0.005128946488030639,0.045757351922331144
20000,0.1,598,No feedback,991,1074,335,340,3.938156577604213e-05,0.04561240393011169
20000,0.1,598,Downward,991,1308,335,441,0.0003735886776884412,0.04350676737275334
20000,0.1,598,Balanced,991,1044,335,383,0.06502078550082951,0.04632330361918036
20000,0.1,598,Nearly balanced,991,1096,335,403,0.06199210956990858,0.045841863004396875
20000,0.1,599,No feedback,915,1049,311,343,-0.06338703062574491,0.04667303697351587
20000,0.1,599,Downward,915,1320,311,468,-0.030981860565999164,0.04490913114707132
20000,0.1,599,Balanced,915,1056,311,383,-0.0011924812966202514,0.04751156427597687
20000,0.1,599,Nearly balanced,915,1108,311,403,0.010033211286444244,0.04715028061638474
20000,0.1,600,No feedback,969,1050,345,327,-0.12259862468632632,0.04638077256883966
20000,0.1,600,Downward,969,1286,345,425,-0.0969503966350746,0.04454580473423114
20000,0.1,600,Balanced,969,1035,345,367,-0.05243561906283928,0.04700821776579726
20000,0.1,600,Nearly balanced,969,1080,345,380,-0.05392698126076367,0.046525382234818884
20000,0.1,601,No feedback,917,1037,330,342,-0.04638993451792206,0.047496153975341626
20000,0.1,601,Downward,917,1279,330,431,-0.03463995264818587,0.045096186295459896
20000,0.1,601,Balanced,917,1030,330,381,-0.012070331034745974,0.04726963334612514
20000,0.1,601,Nearly balanced,917,1077,330,396,-0.012628160162881708,0.04698675623540803
20000,0.1,602,No feedback,938,1036,327,320,-0.0447402658518255,0.04647137322326075
20000,0.1,602,Downward,938,1283,327,433,-0.02879186011250745,0.044239003660735576
20000,0.1,602,Balanced,938,1046,327,363,0.017355112457659583,0.04689170787973551
20000,0.1,602,Nearly balanced,938,1087,327,380,0.006939638563303652,0.046368797635094584
20000,0.1,603,No feedback,975,1053,324,319,-0.0028271945795237396,0.04447949009141768
20000,0.1,603,Downward,975,1274,324,422,0.022523983393225755,0.042968040093930585
20000,0.1,603,Balanced,975,1027,324,365,0.07619405272406571,0.045852775192924605
20000,0.1,603,Nearly balanced,975,1071,324,384,0.07706667801158457,0.04539496109095795
20000,0.1,604,No feedback,941,1051,325,344,0.039198583449358504,0.04565033818450393
20000,0.1,604,Downward,941,1302,325,446,0.058458118197776854,0.043415096348599407
20000,0.1,604,Balanced,941,1027,325,387,0.11850615326386293,0.046553013336340814
20000,0.1,604,Nearly balanced,941,1077,325,397,0.09646604664812847,0.045608476593174706
20000,0.1,605,No feedback,985,1085,345,356,-0.09134954903539888,0.04620809675723178
20000,0.1,605,Downward,985,1340,345,469,-0.0747361842961658,0.04472289289851963
20000,0.1,605,Balanced,985,1071,345,388,-0.02443910953880657,0.04736577753260662
20000,0.1,605,Nearly balanced,985,1129,345,408,-0.022654963141899576,0.046888196790603485
20000,0.1,606,No feedback,914,1042,335,328,-0.05767108819421035,0.04751415109658015
20000,0.1,606,Downward,914,1283,335,430,-0.04892140099573211,0.04547635205869215
20000,0.1,606,Balanced,914,1021,335,365,-0.03628009181900815,0.04767864231721146
20000,0.1,606,Nearly balanced,914,1065,335,379,-0.03814517095400821,0.047232995486713066
20000,0.1,607,No feedback,977,1050,345,343,-0.11357045702993313,0.044548518097514936
20000,0.1,607,Downward,977,1273,345,434,-0.08453193715690077,0.043130762324853245
20000,0.1,607,Balanced,977,1042,345,374,-0.05064714571855744,0.04559825843783916
20000,0.1,607,Nearly balanced,977,1085,345,390,-0.049194903535080825,0.04507199506605194
20000,0.1,608,No feedback,982,1066,327,342,-0.05386062796114377,0.04567460086812418
20000,0.1,608,Downward,982,1330,327,470,-0.048288912603297596,0.04374722843867055
20000,0.1,608,Balanced,982,1065,327,375,-0.015414894141741964,0.0460669613090581
20000,0.1,608,Nearly balanced,982,1115,327,393,-0.023260900225450964,0.045629695337634946
20000,0.1,609,No feedback,957,1045,303,342,0.022394521674472756,0.04478271310767336
20000,0.1,609,Downward,957,1287,303,444,0.04921777113011677,0.0428361712105179
20000,0.1,609,Balanced,957,1020,303,386,0.08682363114747704,0.04579374545807876
20000,0.1,609,Nearly balanced,957,1072,303,406,0.10566548226076117,0.04521879801334169
20000,0.1,610,No feedback,932,1080,298,327,-0.08059732032050643,0.04474726870255927
20000,0.1,610,Downward,932,1335,298,441,-0.03997716913829741,0.04334317190217211
20000,0.1,610,Balanced,932,1052,298,360,-0.03668734767327447,0.045383038586040245
20000,0.1,610,Nearly balanced,932,1098,298,374,-0.02813285128995696,0.044989071634952686
20000,0.1,611,No feedback,978,1000,356,321,-0.04220953445400988,0.046621426344847665
20000,0.1,611,Downward,978,1266,356,434,-0.019236047560731606,0.04452163127367414
20000,0.1,611,Balanced,978,981,356,365,0.03207720336684755,0.04827975490554493
20000,0.1,611,Nearly balanced,978,1034,356,375,0.03043835871616496,0.047585384458967955
20000,0.1,612,No feedback,899,1008,323,347,-0.02031405374983819,0.0467223970958345
20000,0.1,612,Downward,899,1283,323,467,-0.02029080131427924,0.04459260851473331
20000,0.1,612,Balanced,899,999,323,389,0.012619734557382634,0.04759546621778941
20000,0.1,612,Nearly balanced,899,1041,323,412,0.01934231430397515,0.047137764912145386
20000,0.1,613,No feedback,935,1075,311,348,-0.05143202215965981,0.04452782466449962
20000,0.1,613,Downward,935,1332,311,464,0.003535550532774656,0.04326647835589495
20000,0.1,613,Balanced,935,1042,311,387,0.044999511945754134,0.04656790810767385
20000,0.1,613,Nearly balanced,935,1109,311,410,0.036075336245263045,0.04559383599979116
20000,0.1,614,No feedback,997,1012,336,306,-0.0746629375269312,0.04595268133486655
20000,0.1,614,Downward,997,1306,336,426,-0.05332116050515601,0.043193269472281005
20000,0.1,614,Balanced,997,998,336,351,-0.02845798178168102,0.046700936812836526
20000,0.1,614,Nearly balanced,997,1040,336,370,-0.019419708986794182,0.0461802194837352
20000,0.1,615,No feedback,1023,1109,340,366,-0.024609754613967694,0.04580270656206254
20000,0.1,615,Downward,1023,1346,340,463,-0.024030077778724512,0.043646959115731625
20000,0.1,615,Balanced,1023,1093,340,393,-0.009955190556234395,0.04591346305559107
20000,0.1,615,Nearly balanced,1023,1152,340,417,0.0002384309879207569,0.045564736470038565
20000,0.1,616,No feedback,976,1059,347,331,-0.0336742321968585,0.04575321626395866
20000,0.1,616,Downward,976,1261,347,428,-0.03250760477137865,0.043836927843676175
20000,0.1,616,Balanced,976,980,347,352,0.003666571739695146,0.046646205518750136
20000,0.1,616,Nearly balanced,976,1028,347,370,-0.004443404572325116,0.045988201381523014
20000,0.1,617,No feedback,958,985,319,313,-0.004053827145851119,0.04662073283820909
20000,0.1,617,Downward,958,1203,319,406,0.01211831338227981,0.04452336052789325
20000,0.1,617,Balanced,958,910,319,320,0.043709437773002124,0.04855341042066858
20000,0.1,617,Nearly balanced,958,954,319,340,0.04510914112202441,0.04797647540125532
20000,0.1,618,No feedback,924,1023,321,323,0.00874274175717571,0.046557324584699654
20000,0.1,618,Downward,924,1287,321,437,0.049704949342130766,0.044312477770126674
20000,0.1,618,Balanced,924,1013,321,350,0.04924361853004933,0.04698894701334279
20000,0.1,618,Nearly balanced,924,1066,321,368,0.04285574520865665,0.04638235403083024
20000,0.1,619,No feedback,964,971,345,287,-0.0206403138366964,0.04537978027898532
20000,0.1,619,Downward,964,1230,345,398,-0.006072355544203156,0.0434963994488972
20000,0.1,619,Balanced,964,968,345,347,0.02638983124444466,0.046340070854977385
20000,0.1,619,Nearly balanced,964,1010,345,359,0.0342738893511797,0.04587195523902804
20000,0.1,620,No feedback,970,1052,351,318,-0.1031822546981776,0.04594156138903897
20000,0.1,620,Downward,970,1286,351,425,-0.050502792646524575,0.04457271701334472
20000,0.1,620,Balanced,970,1021,351,360,-0.04587312495765605,0.04740595478658149
20000,0.1,620,Nearly balanced,970,1067,351,380,-0.03740276404511855,0.04699370709468046
20000,0.1,621,No feedback,980,1025,332,311,-0.045993888248465065,0.044565907917125
20000,0.1,621,Downward,980,1274,332,425,-0.010636776595518427,0.04335500858162725
20000,0.1,621,Balanced,980,963,332,343,0.04542409013120058,0.046659781347393396
20000,0.1,621,Nearly balanced,980,1022,332,361,0.043665468375470085,0.04605616486677193
20000,0.1,622,No feedback,965,1058,329,318,-0.034281829861178836,0.04470942781304714
20000,0.1,622,Downward,965,1320,329,441,0.00059961493769356,0.042778741423755096
20000,0.1,622,Balanced,965,1040,329,371,0.010399299449073252,0.04480478141410764
20000,0.1,622,Nearly balanced,965,1104,329,394,0.011930575433282298,0.044363254907383985
20000,0.1,623,No feedback,936,1013,337,340,-0.05086390578617367,0.047489294331187405
20000,0.1,623,Downward,936,1279,337,445,-0.04395835872286358,0.04535024270007279
20000,0.1,623,Balanced,936,1006,337,362,-0.028190229919725474,0.04793938234576766
20000,0.1,623,Nearly balanced,936,1062,337,386,-0.03366159459537965,0.04703245869747897
20000,0.1,624,No feedback,947,1036,343,330,-0.037696505140798864,0.047658535771425196
20000,0.1,624,Downward,947,1282,343,434,-0.03562125769533214,0.04544589868587504
20000,0.1,624,Balanced,947,1015,343,364,-0.034246819954213525,0.0476755304661989
20000,0.1,624,Nearly balanced,947,1071,343,386,-0.031714799722687315,0.047137548230967226
20000,0.1,625,No feedback,903,1006,278,330,-0.016381641458666385,0.04562535247770472
20000,0.1,625,Downward,903,1254,278,427,-0.0118578655716155,0.04371750134005813
20000,0.1,625,Balanced,903,1010,278,369,0.05039522399790236,0.04611259557379187
20000,0.1,625,Nearly balanced,903,1054,278,390,0.04977428609695461,0.045671001572577516
20000,0.1,626,No feedback,921,1008,312,331,0.0043429605154133855,0.045682829254178686
20000,0.1,626,Downward,921,1251,312,447,0.008533380620743714,0.043934588323655974
20000,0.1,626,Balanced,921,988,312,366,0.04834846840782986,0.04683309404542241
20000,0.1,626,Nearly balanced,921,1035,312,386,0.043413611650714445,0.046267251434671273
20000,0.1,627,No feedback,895,1081,310,334,-0.007009976519445071,0.04551249587804531
20000,0.1,627,Downward,895,1313,310,441,0.018994939895374874,0.04396664622969582
20000,0.1,627,Balanced,895,1025,310,364,0.045005208794603235,0.046702679108306625
20000,0.1,627,Nearly balanced,895,1062,310,377,0.04671496399264963,0.04620913980127415
20000,0.1,628,No feedback,954,1047,342,369,-0.0010617059058403155,0.04786467700712554
20000,0.1,628,Downward,954,1294,342,473,-0.0027833639542972355,0.04559188475838168
20000,0.1,628,Balanced,954,1024,342,393,0.017361100768778226,0.04861472405629982
20000,0.1,628,Nearly balanced,954,1070,342,405,0.011755516681019262,0.04796289655627309
20000,0.1,629,No feedback,877,1046,291,333,-0.021754968243504647,0.04814916433799299
20000,0.1,629,Downward,877,1295,291,440,-0.004799725569492486,0.046205415325498995
20000,0.1,629,Balanced,877,1021,291,352,-0.006295573958242429,0.048313036423457426
20000,0.1,629,Nearly balanced,877,1071,291,369,-0.0023047721147425038,0.04788350551072893
20000,0.1,630,No feedback,983,1047,323,324,-0.02046874877681798,0.04489406477328743
20000,0.1,630,Downward,983,1312,323,425,-0.010239565468688261,0.04264808029760314
20000,0.1,630,Balanced,983,1021,323,358,0.03045594443203814,0.04602604785251623
20000,0.1,630,Nearly balanced,983,1076,323,379,0.03753326457384082,0.04545275388282199
20000,0.1,631,No feedback,951,1024,335,349,-0.021417223771874716,0.04731246751850217
20000,0.1,631,Downward,951,1298,335,474,-0.0027678272564305995,0.04481396465211728
20000,0.1,631,Balanced,951,1032,335,396,0.024722976865846125,0.04724966470359205
20000,0.1,631,Nearly balanced,951,1074,335,412,0.015357213756976185,0.046620413116072165
20000,0.1,632,No feedback,957,1081,330,363,-0.032449388193088013,0.04574850750836493
20000,0.1,632,Downward,957,1315,330,460,-0.025518672329692238,0.044102761585405784
20000,0.1,632,Balanced,957,1071,330,407,-0.00784765955713379,0.046128124311067206
20000,0.1,632,Nearly balanced,957,1109,330,416,-0.007481798649899174,0.045769475720199404
20000,0.1,633,No feedback,956,1045,322,310,-0.08206852518991953,0.04628347060826981
20000,0.1,633,Downward,956,1281,322,422,-0.07700148416733071,0.044393012473362345
20000,0.1,633,Balanced,956,1006,322,341,-0.03414483512229399,0.04720086297470621
20000,0.1,633,Nearly balanced,956,1047,322,355,-0.04043759461546276,0.04672048756917213
20000,0.1,634,No feedback,1001,1091,354,355,-0.05423177140864427,0.04516076393761216
20000,0.1,634,Downward,1001,1322,354,442,-0.035390014259629676,0.043681538934216044
20000,0.1,634,Balanced,1001,1074,354,376,-0.018354210716266084,0.04580089481081384
20000,0.1,634,Nearly balanced,1001,1124,354,393,-0.016681563514894027,0.045414001314943005
20000,0.1,635,No feedback,954,1043,309,343,-0.05285345907095451,0.046546155988130826
20000,0.1,635,Downward,954,1327,309,461,-0.052552157504542174,0.04390792428231924
20000,0.1,635,Balanced,954,1025,309,381,-0.016109324841286354,0.04736444594927845
20000,0.1,635,Nearly balanced,954,1082,309,404,-0.017541134272361536,0.046672055532718325
20000,0.1,636,No feedback,979,1037,340,331,-0.03443467111684739,0.04749217188997333
20000,0.1,636,Downward,979,1314,340,443,-0.02866754393977916,0.04507515400674758
20000,0.1,636,Balanced,979,1036,340,367,0.005216298783344009,0.048013986157480246
20000,0.1,636,Nearly balanced,979,1083,340,378,-0.012321277986988233,0.04716155392157502
20000,0.1,637,No feedback,888,993,303,295,-0.116923649440201,0.04754367866735671
20000,0.1,637,Downward,888,1268,303,411,-0.11184618840973737,0.045421455404251944
20000,0.1,637,Balanced,888,991,303,344,-0.06244953580111384,0.048586014199401804
20000,0.1,637,Nearly balanced,888,1036,303,361,-0.061469073623726445,0.048227155868907266
20000,0.1,638,No feedback,978,1026,324,319,-0.07331384401369248,0.04432646076531168
20000,0.1,638,Downward,978,1276,324,419,-0.06555206907699235,0.04253243480524699
20000,0.1,638,Balanced,978,1003,324,355,-0.011113386744552811,0.045799225872680614
20000,0.1,638,Nearly balanced,978,1038,324,366,-0.005038584049121053,0.04555543901847514
20000,0.1,639,No feedback,970,1107,327,381,0.04296203725676989,0.046674601337492544
20000,0.1,639,Downward,970,1360,327,485,0.04538531035577592,0.044157140803466055
20000,0.1,639,Balanced,970,1085,327,405,0.08810313357980287,0.04669941714594222
20000,0.1,639,Nearly balanced,970,1132,327,416,0.07217952020849583,0.04618239127106357
20000,0.1,640,No feedback,968,1062,319,338,-0.09641796487007961,0.04412067137903675
20000,0.1,640,Downward,968,1300,319,442,-0.04155141282559488,0.04297882513094987
20000,0.1,640,Balanced,968,1024,319,362,-0.00037934788039634126,0.04624089625636203
20000,0.1,640,Nearly balanced,968,1067,319,376,-0.003156959664466663,0.04564501267469519
20000,0.1,641,No feedback,976,1028,327,345,-0.06265062413851208,0.047031347677485826
20000,0.1,641,Downward,976,1273,327,449,-0.045284557349385635,0.044566957828530186
20000,0.1,641,Balanced,976,988,327,383,0.01750123175453072,0.04864116935844163
20000,0.1,641,Nearly balanced,976,1036,327,400,0.009515843701619009,0.0478766173247616
20000,0.1,642,No feedback,952,1033,326,343,-0.03993359745149333,0.045575845221368816
20000,0.1,642,Downward,952,1291,326,446,-0.020304945321907075,0.043544169538664565
20000,0.1,642,Balanced,952,1029,326,381,-0.012671726709896136,0.04591131259968839
20000,0.1,642,Nearly balanced,952,1072,326,392,-0.009326811820806136,0.04548097732726349
20000,0.1,643,No feedback,938,1015,318,309,-0.1147120687251797,0.04521966197926079
20000,0.1,643,Downward,938,1257,318,424,-0.07510292771157012,0.04371274228922047
20000,0.1,643,Balanced,938,993,318,340,-0.06199860698863502,0.046151794241778836
20000,0.1,643,Nearly balanced,938,1036,318,357,-0.05929027990194086,0.04565157035185532
20000,0.1,644,No feedback,965,1009,337,324,-0.049631363908932635,0.04583792028940388
20000,0.1,644,Downward,965,1260,337,439,-0.039889299977684256,0.04413058018878797
20000,0.1,644,Balanced,965,975,337,373,0.0356001236719064,0.04768243832337594
20000,0.1,644,Nearly balanced,965,1022,337,385,0.02700707294489485,0.047202553304490406
20000,0.1,645,No feedback,936,1046,324,336,-0.11755397574447801,0.04714613181995382
20000,0.1,645,Downward,936,1306,324,450,-0.08057229522842507,0.04555557583940604
20000,0.1,645,Balanced,936,1033,324,383,-0.039405842018554293,0.047994129535554125
20000,0.1,645,Nearly balanced,936,1080,324,402,-0.03936736167447524,0.04749605195395058
20000,0.1,646,No feedback,868,1040,291,332,-0.058040038333912414,0.047812698516109815
20000,0.1,646,Downward,868,1279,291,430,-0.04879527407396744,0.04583584022687274
20000,0.1,646,Balanced,868,1057,291,368,-0.040491520750246035,0.047622284795325584
20000,0.1,646,Nearly balanced,868,1100,291,384,-0.03563095970983421,0.04726877969286455
20000,0.1,647,No feedback,940,1081,310,330,-0.03434590796223602,0.045985802719964344
20000,0.1,647,Downward,940,1323,310,439,-0.0206463808703915,0.044686370252812566
20000,0.1,647,Balanced,940,1039,310,356,0.008790038344217654,0.04717638148887824
20000,0.1,647,Nearly balanced,940,1088,310,376,0.01793489631477202,0.04677435885921995
20000,0.1,648,No feedback,981,1049,339,345,-0.10849228308497999,0.045829284106894734
20000,0.1,648,Downward,981,1306,339,461,-0.06353710981855482,0.04441361297452428
20000,0.1,648,Balanced,981,1045,339,387,-0.04607096653442888,0.046414599449732634
20000,0.1,648,Nearly balanced,981,1093,339,400,-0.04882680602116568,0.04599119708607368
20000,0.1,649,No feedback,954,1029,346,336,-0.08149300290695549,0.04539469777716785
20000,0.1,649,Downward,954,1279,346,436,-0.049806650625329685,0.04373766260443461
20000,0.1,649,Balanced,954,1024,346,382,-0.03836842606646068,0.04632617440769198
20000,0.1,649,Nearly balanced,954,1069,346,401,-0.03309529386704313,0.04586827820506696
20000,0.1,650,No feedback,1000,1064,351,334,0.05234023396231341,0.04728904386528301
20000,0.1,650,Downward,1000,1330,351,443,0.0643339531322582,0.04507625924276466
20000,0.1,650,Balanced,1000,1040,351,375,0.08246319680968656,0.04783106327361282
20000,0.1,650,Nearly balanced,1000,1096,351,393,0.0871403252836383,0.04725311499505081
20000,0.1,651,No feedback,912,1089,330,352,-0.10531650829675232,0.046558861235962645
20000,0.1,651,Downward,912,1346,330,469,-0.06674771196532359,0.044748844572579924
20000,0.1,651,Balanced,912,1044,330,357,-0.047096022274539295,0.04707307568504941
20000,0.1,651,Nearly balanced,912,1096,330,381,-0.04279020348182544,0.046711159821289275
20000,0.1,652,No feedback,901,1065,292,338,0.03826752632983349,0.04530055847490234
20000,0.1,652,Downward,901,1352,292,472,0.0654846072088009,0.043010544157487
20000,0.1,652,Balanced,901,1046,292,382,0.06672409096708481,0.045977052971890926
20000,0.1,652,Nearly balanced,901,1114,292,409,0.06923898020658625,0.045348085519420586
20000,0.1,653,No feedback,934,1099,326,342,-0.05981671052513071,0.04649917581558475
20000,0.1,653,Downward,934,1336,326,447,-0.03465287862511185,0.044849863958794554
20000,0.1,653,Balanced,934,1021,326,356,-0.021132168479341185,0.04847493337118997
20000,0.1,653,Nearly balanced,934,1059,326,370,-0.008304738660813271,0.0482319609718208
20000,0.1,654,No feedback,992,1010,318,338,-0.07297108924627527,0.04458964778005338
20000,0.1,654,Downward,992,1292,318,453,-0.02762770911404583,0.042998585186802815
20000,0.1,654,Balanced,992,1018,318,379,-0.008250081586122282,0.04530192443010264
20000,0.1,654,Nearly balanced,992,1053,318,388,-0.011520965899970648,0.04491794105093115
20000,0.1,655,No feedback,962,1042,327,352,-0.006118804983245185,0.0457727996348009
20000,0.1,655,Downward,962,1292,327,454,0.021056576301557328,0.043889399232556796
20000,0.1,655,Balanced,962,988,327,369,0.022121930116650923,0.04661328088438825
20000,0.1,655,Nearly balanced,962,1026,327,381,0.019722978300338145,0.046219629776750495
20000,0.1,656,No feedback,884,1025,291,307,-0.05735056454614862,0.0476440253059726
20000,0.1,656,Downward,884,1276,291,407,-0.03470407936354514,0.045357112498691114
20000,0.1,656,Balanced,884,1048,291,364,-0.009054346200141339,0.04791272720451511
20000,0.1,656,Nearly balanced,884,1087,291,377,-0.0011444114635611458,0.04757611652644266
20000,0.1,657,No feedback,940,1043,303,333,-0.0886401506701388,0.04503884583569398
20000,0.1,657,Downward,940,1294,303,448,-0.05086479721129211,0.04369353885974792
20000,0.1,657,Balanced,940,1025,303,378,-0.04146619132502127,0.04620214393437656
20000,0.1,657,Nearly balanced,940,1071,303,395,-0.0422450127940463,0.0457712476494368
20000,0.1,658,No feedback,955,1042,339,353,-0.03950178200708909,0.04695043509158407
20000,0.1,658,Downward,955,1299,339,469,-0.01575594064029079,0.0450525968040649
20000,0.1,658,Balanced,955,1017,339,377,0.0018813500575256548,0.047714875241381106
20000,0.1,658,Nearly balanced,955,1065,339,394,-0.003964253912028259,0.047315783523021626
20000,0.1,659,No feedback,924,1062,298,332,-0.020946065958683424,0.046038705095339166
20000,0.1,659,Downward,924,1334,298,466,0.007689495591224005,0.044313055409902574
20000,0.1,659,Balanced,924,1037,298,388,0.052364376400830415,0.047928518685758106
20000,0.1,659,Nearly balanced,924,1080,298,398,0.04610385927640498,0.047202467660466894
20000,0.1,660,No feedback,953,993,355,322,-0.08428760878668323,0.04685433697316767
20000,0.1,660,Downward,953,1219,355,408,-0.08767079661226385,0.044509733939200095
20000,0.1,660,Balanced,953,969,355,358,-0.055069880588593134,0.04769632429516577
20000,0.1,660,Nearly balanced,953,1006,355,371,-0.06179451382862866,0.046994127457578166
20000,0.1,661,No feedback,1022,1032,350,331,-0.03158369479645756,0.045101834972727614
20000,0.1,661,Downward,1022,1280,350,450,0.004429458220753191,0.0430581580906787
20000,0.1,661,Balanced,1022,1001,350,357,0.0028739582974039446,0.04567435929663012
20000,0.1,661,Nearly balanced,1022,1051,350,374,-0.0021027097241609893,0.04488568045997977
20000,0.1,662,No feedback,934,1029,318,341,-0.027926441716906836,0.047464356880445965
20000,0.1,662,Downward,934,1285,318,446,-0.00944489308789287,0.04539583659624043
20000,0.1,662,Balanced,934,995,318,360,0.016227983503820043,0.04840096867860228
20000,0.1,662,Nearly balanced,934,1043,318,375,-0.0003329219576784781,0.047718573835797994
20000,0.1,663,No feedback,954,1038,334,328,-0.06276593767112015,0.04615781013530023
20000,0.1,663,Downward,954,1260,334,415,-0.05828307348736794,0.044068821680912744
20000,0.1,663,Balanced,954,999,334,343,-0.06006862432458082,0.04648114806932715
20000,0.1,663,Nearly balanced,954,1046,334,360,-0.06465036399626478,0.045815502614132864
20000,0.1,664,No feedback,961,1049,325,339,-0.07094592718397169,0.04651556195847467
20000,0.1,664,Downward,961,1273,325,431,-0.0493044954598334,0.04455232698029769
20000,0.1,664,Balanced,961,1015,325,377,-0.0033367761838697385,0.04732140797408883
20000,0.1,664,Nearly balanced,961,1056,325,397,-0.008996292993052324,0.0468732947508069
20000,0.1,665,No feedback,951,1037,325,329,0.036602299490086976,0.04578009402501585
20000,0.1,665,Downward,951,1287,325,437,0.03189941144924352,0.0435771095136867
20000,0.1,665,Balanced,951,1018,325,384,0.09376175351161259,0.04663150312496397
20000,0.1,665,Nearly balanced,951,1059,325,397,0.08831542779318463,0.04605765781261233
20000,0.1,666,No feedback,972,1004,298,333,-0.05770191529441765,0.04540295065634885
20000,0.1,666,Downward,972,1258,298,441,-0.024858880426013252,0.043875612739471104
20000,0.1,666,Balanced,972,1018,298,387,0.003591200290773533,0.04649967782521608
20000,0.1,666,Nearly balanced,972,1060,298,406,-0.003435060894047104,0.045970967011972626
20000,0.1,667,No feedback,916,1088,307,364,0.033550307485982866,0.04640619247658261
20000,0.1,667,Downward,916,1358,307,466,0.03424826430706712,0.043797976731325794
20000,0.1,667,Balanced,916,1093,307,399,0.0508604346616065,0.046399800942217885
20000,0.1,667,Nearly balanced,916,1120,307,408,0.056565091170786064,0.046154513140438044
20000,0.1,668,No feedback,936,970,329,288,-0.09107241343255645,0.04673633353313321
20000,0.1,668,Downward,936,1243,329,400,-0.05738214717143503,0.04486146566111293
20000,0.1,668,Balanced,936,968,329,330,-0.051329175578560815,0.04691662353627823
20000,0.1,668,Nearly balanced,936,1013,329,344,-0.05301493629441656,0.04636755284577909
20000,0.1,669,No feedback,955,977,330,301,-0.051878878063491174,0.04565327903065999
20000,0.1,669,Downward,955,1220,330,393,-0.030893189236056662,0.043827880829649314
20000,0.1,669,Balanced,955,953,330,337,0.03400760646710149,0.04783449489212515
20000,0.1,669,Nearly balanced,955,999,330,350,0.034235356245310544,0.047220649497983304
20000,0.1,670,No feedback,977,1022,342,299,-0.07544341530535681,0.04563132804538915
20000,0.1,670,Downward,977,1269,342,415,-0.053304169773828514,0.04428196438691998
20000,0.1,670,Balanced,977,1028,342,363,-0.04042729235873077,0.046530558606239024
20000,0.1,670,Nearly balanced,977,1066,342,373,-0.031127297676789123,0.046235266902978196
20000,0.1,671,No feedback,944,1064,334,359,-0.051235068559246255,0.04544605865724565
20000,0.1,671,Downward,944,1325,334,474,-0.018178018935744056,0.0437949865364516
20000,0.1,671,Balanced,944,1044,334,379,-0.01529972868636259,0.04640670912893455
20000,0.1,671,Nearly balanced,944,1092,334,399,-0.018280429105552776,0.04591539448485679
20000,0.1,672,No feedback,983,1041,326,334,-0.029721342705541554,0.04474529894032666
20000,0.1,672,Downward,983,1276,326,446,-0.00863338102792055,0.042872012281839
20000,0.1,672,Balanced,983,1018,326,366,0.012236396446899,0.04496534712164811
20000,0.1,672,Nearly balanced,983,1063,326,384,0.0025515128568737167,0.044590801973591124
20000,0.1,673,No feedback,963,1016,347,320,-0.16047753310874857,0.04545348984101976
20000,0.1,673,Downward,963,1252,347,429,-0.12420948872682391,0.04423080628514001
20000,0.1,673,Balanced,963,1006,347,356,-0.08508225635728522,0.04703295504971959
20000,0.1,673,Nearly balanced,963,1060,347,378,-0.09276553674872096,0.04627142154356327
20000,0.1,674,No feedback,959,1025,325,342,-0.01309222469567145,0.04644526823247956
20000,0.1,674,Downward,959,1285,325,451,-0.014120694861157523,0.04416788258409249
20000,0.1,674,Balanced,959,1015,325,371,0.01430657208258962,0.04703021433238792
20000,0.1,674,Nearly balanced,959,1064,325,389,0.00754499291212174,0.04651734084544915
20000,0.1,675,No feedback,910,1118,313,333,-0.046392350065147414,0.04479473837607941
20000,0.1,675,Downward,910,1350,313,447,-0.026328413184508015,0.04349513610120425
20000,0.1,675,Balanced,910,1045,313,379,0.009175517801532973,0.04676951094980251
20000,0.1,675,Nearly balanced,910,1095,313,397,0.020531548929400345,0.046291849883541306
20000,0.1,676,No feedback,1021,1018,348,311,0.0036688117612762583,0.04529097656959624
20000,0.1,676,Downward,1021,1271,348,421,0.016016813792142592,0.04290582819764222
20000,0.1,676,Balanced,1021,1008,348,343,0.01475115715685743,0.045205842980373945
20000,0.1,676,Nearly balanced,1021,1047,348,360,0.021636654716478465,0.04465505992039775
20000,0.1,677,No feedback,937,1040,311,342,-0.016251525753078866,0.0465440090781576
20000,0.1,677,Downward,937,1325,311,469,0.01673509731376821,0.04427361149375902
20000,0.1,677,Balanced,937,1036,311,405,0.06312906876924057,0.047256707165268905
20000,0.1,677,Nearly balanced,937,1084,311,423,0.06584044492082025,0.046824185652227825
20000,0.1,678,No feedback,993,1102,350,365,-0.0356412477994531,0.045510723186406095
20000,0.1,678,Downward,993,1381,350,493,0.03494754151138563,0.043609881106848054
20000,0.1,678,Balanced,993,1094,350,403,0.030591931437197073,0.045964673040761427
20000,0.1,678,Nearly balanced,993,1141,350,419,0.03006733189351979,0.04540652021467897
20000,0.1,679,No feedback,899,1099,320,349,0.0036312740382666853,0.0453899016993126
20000,0.1,679,Downward,899,1340,320,460,0.014573833321236573,0.04337621825153755
20000,0.1,679,Balanced,899,1065,320,400,0.05444535725398103,0.046385166570004625
20000,0.1,679,Nearly balanced,899,1116,320,419,0.050496499540654494,0.04575997416578494
20000,0.1,680,No feedback,947,1053,332,342,-0.025140327784380634,0.045753584023400413
20000,0.1,680,Downward,947,1278,332,432,-0.0241499549456331,0.043741647240156965
20000,0.1,680,Balanced,947,1012,332,368,-0.006975838067674878,0.04631312592732071
20000,0.1,680,Nearly balanced,947,1059,332,389,-0.0013792793672931514,0.0459464026629688
20000,0.1,681,No feedback,933,1019,305,300,-0.06453610559702005,0.0452635318892104
20000,0.1,681,Downward,933,1309,305,422,-0.04219751564216795,0.0434348599354311
20000,0.1,681,Balanced,933,989,305,339,-0.031498531666791396,0.04596462932798577
20000,0.1,681,Nearly balanced,933,1040,305,363,-0.016228121458823352,0.04577595064798068
20000,0.1,682,No feedback,983,1054,325,343,0.0056974396668175165,0.04530478682818084
20000,0.1,682,Downward,983,1320,325,451,0.024814823626547522,0.043266028142780355
20000,0.1,682,Balanced,983,1025,325,367,0.06382817180651545,0.04581539214337397
20000,0.1,682,Nearly balanced,983,1072,325,383,0.05129955517590806,0.045067283686273704
20000,0.1,683,No feedback,910,1127,333,367,-0.06644121456786167,0.04643553349711651
20000,0.1,683,Downward,910,1362,333,479,-0.028571980549122855,0.04523026056875857
20000,0.1,683,Balanced,910,1074,333,407,0.029086891445819885,0.0479478007723591
20000,0.1,683,Nearly balanced,910,1125,333,420,0.024087898915961414,0.047351372827265675
20000,0.1,684,No feedback,962,1086,305,355,0.031289344607377256,0.045393360379931434
20000,0.1,684,Downward,962,1332,305,465,0.0515489492813031,0.043634005504963845
20000,0.1,684,Balanced,962,1075,305,398,0.09345495943702348,0.045850507157328704
20000,0.1,684,Nearly balanced,962,1133,305,423,0.08663721049967993,0.04521954429103833
20000,0.1,685,No feedback,969,1021,346,302,-0.11534240344364569,0.044158733773371206
20000,0.1,685,Downward,969,1291,346,414,-0.0732605702714795,0.04305530551329802
20000,0.1,685,Balanced,969,993,346,333,-0.0659582879431456,0.04540113428570931
20000,0.1,685,Nearly balanced,969,1048,346,350,-0.0681279885712674,0.044841087590596025
20000,0.1,686,No feedback,986,1049,334,331,0.019440210825900306,0.045259616698050224
20000,0.1,686,Downward,986,1308,334,451,0.020616481507968853,0.04300529135588766
20000,0.1,686,Balanced,986,1051,334,398,0.07558445887621967,0.04597027216921069
20000,0.1,686,Nearly balanced,986,1088,334,408,0.06315179401055887,0.04544179201100048
20000,0.1,687,No feedback,977,1044,326,331,-0.05998346446222558,0.04547713397644621
20000,0.1,687,Downward,977,1287,326,425,-0.026598925311179467,0.043789496412040704
20000,0.1,687,Balanced,977,1016,326,351,-0.028791629262110652,0.04596366130664494
20000,0.1,687,Nearly balanced,977,1070,326,373,-0.03148845906710057,0.04541423375102999
20000,0.1,688,No feedback,949,1067,341,348,-0.038201492016863514,0.04632324565687072
20000,0.1,688,Downward,949,1316,341,461,-0.0015928859528923645,0.04471611135077939
20000,0.1,688,Balanced,949,1064,341,402,0.07556423085781466,0.04730112137106059
20000,0.1,688,Nearly balanced,949,1097,341,413,0.07138408706821908,0.04690487003671117
20000,0.1,689,No feedback,985,1065,348,341,-0.07707458796554995,0.04615720026666129
20000,0.1,689,Downward,985,1318,348,460,-0.045156140232565145,0.04450794637819458
20000,0.1,689,Balanced,985,1049,348,395,-0.006004691717434951,0.04664746071423097
20000,0.1,689,Nearly balanced,985,1099,348,411,-0.011227003512915612,0.04625295601223257
20000,0.1,690,No feedback,956,1090,342,353,-0.049560791820480565,0.0474541535494626
20000,0.1,690,Downward,956,1321,342,455,-0.029910126535314385,0.0453736175390041
20000,0.1,690,Balanced,956,1062,342,386,-0.008456449517103504,0.048273008844527725
20000,0.1,690,Nearly balanced,956,1110,342,398,-0.007220403527736563,0.04779419257539192
20000,0.1,691,No feedback,1013,1023,372,327,-0.07765568093631103,0.0463658221208037
20000,0.1,691,Downward,1013,1259,372,421,-0.07786227390155953,0.04414823843274285
20000,0.1,691,Balanced,1013,973,372,336,-0.057990732224160346,0.047614609211567516
20000,0.1,691,Nearly balanced,1013,1023,372,357,-0.05717391070456701,0.047251646988537364
20000,0.1,692,No feedback,981,1066,348,336,-0.058744174453758125,0.046395700939191625
20000,0.1,692,Downward,981,1276,348,443,-0.05653345741370769,0.04476240448029734
20000,0.1,692,Balanced,981,1009,348,351,-0.03496704652441224,0.046991517569823706
20000,0.1,692,Nearly balanced,981,1052,348,364,-0.041729836369063855,0.04637900701596259
20000,0.1,693,No feedback,959,1076,321,357,-0.06968927246998308,0.0455219531590141
20000,0.1,693,Downward,959,1326,321,466,-0.01968861904674407,0.04379401177772233
20000,0.1,693,Balanced,959,1039,321,381,0.018313904278438653,0.04656545332002726
20000,0.1,693,Nearly balanced,959,1083,321,399,0.022355329048087957,0.04614876745606155
20000,0.1,694,No feedback,899,1031,295,336,-0.0060558041474594315,0.04718786708946489
20000,0.1,694,Downward,899,1257,295,431,0.011558603166434589,0.0449057018246637
20000,0.1,694,Balanced,899,998,295,366,0.06470452590337172,0.04804967457938057
20000,0.1,694,Nearly balanced,899,1048,295,385,0.06399137784426773,0.047456128529740786
20000,0.1,695,No feedback,901,1107,318,361,-0.05123013391621417,0.04748120069342885
20000,0.1,695,Downward,901,1356,318,474,-0.0439927294822437,0.0456175430759305
20000,0.1,695,Balanced,901,1069,318,401,-0.011485750229608738,0.04890735154945185
20000,0.1,695,Nearly balanced,901,1115,318,413,-0.03181572949414191,0.048063945283504536
20000,0.1,696,No feedback,932,1065,322,347,-0.0069416240097144866,0.04755144906992397
20000,0.1,696,Downward,932,1298,322,457,0.030251495841434384,0.04582182228455354
20000,0.1,696,Balanced,932,1042,322,401,0.03378602918011936,0.04832171939471121
20000,0.1,696,Nearly balanced,932,1106,322,428,0.05177670631765913,0.047773142606633054
20000,0.1,697,No feedback,907,1061,295,368,0.0508338367170863,0.04549227995336349
20000,0.1,697,Downward,907,1327,295,493,0.06294025977227596,0.043288094132757395
20000,0.1,697,Balanced,907,1073,295,412,0.04861278196403879,0.045600823496276255
20000,0.1,697,Nearly balanced,907,1111,295,432,0.05113653842551247,0.04531597830703328
20000,0.1,698,No feedback,919,1073,299,338,-0.05704868315762812,0.04591287239694481
20000,0.1,698,Downward,919,1320,299,434,-0.046233339793410044,0.04405019177043389
20000,0.1,698,Balanced,919,1034,299,371,0.0050839371614405104,0.04703723967858531
20000,0.1,698,Nearly balanced,919,1084,299,390,0.002204788708943528,0.04645152264288517
20000,0.1,699,No feedback,999,1046,358,339,-0.02061913014970257,0.046146275430227965
20000,0.1,699,Downward,999,1298,358,445,-0.012471754478718011,0.04405596262055852
20000,0.1,699,Balanced,999,1027,358,371,0.023903690975778935,0.04697440441498545
20000,0.1,699,Nearly balanced,999,1083,358,390,0.018301806455020442,0.04626386655955593
20000,0.1,700,No feedback,922,1033,312,336,-0.034764204271480914,0.04642375149751099
20000,0.1,700,Downward,922,1281,312,437,-0.027283115054335394,0.044478246324318294
20000,0.1,700,Balanced,922,985,312,354,-0.00787867598043196,0.04770808246859113
20000,0.1,700,Nearly balanced,922,1037,312,372,-0.0032709674962096424,0.04701928090945082
20000,0.1,701,No feedback,945,1054,321,305,-0.04491927164324394,0.04561751052816975
20000,0.1,701,Downward,945,1313,321,411,-0.039929455265197145,0.04395173404754756
20000,0.1,701,Balanced,945,1071,321,361,-0.015569445063817855,0.04649948299733244
20000,0.1,701,Nearly balanced,945,1120,321,379,-0.011583550567384415,0.04604937676873944
20000,0.1,702,No feedback,939,1044,330,312,-0.07871790804175927,0.04474797402450106
20000,0.1,702,Downward,939,1316,330,416,-0.06320853975632157,0.04255921852411623
20000,0.1,702,Balanced,939,1013,330,337,-0.03658156924777606,0.04567852839211896
20000,0.1,702,Nearly balanced,939,1053,330,351,-0.031953273002774785,0.045297131142569245
20000,0.1,703,No feedback,925,1021,331,300,-0.019072075797835153,0.04733132399491133
20000,0.1,703,Downward,925,1270,331,410,-0.019130023271812957,0.04463865154819442
20000,0.1,703,Balanced,925,985,331,348,0.026837964193053954,0.04827686595713836
20000,0.1,703,Nearly balanced,925,1033,331,369,0.03468991597332538,0.0479183346402375
20000,0.1,704,No feedback,970,990,317,299,-0.0635011721618533,0.04743772959375708
20000,0.1,704,Downward,970,1253,317,414,-0.043547467002628126,0.04493274962455124
20000,0.1,704,Balanced,970,970,317,348,-0.003764403357892243,0.048407291266873036
20000,0.1,704,Nearly balanced,970,1010,317,356,-0.01569446465570945,0.04781314847337339
20000,0.1,705,No feedback,899,1074,306,304,-0.07840734913406416,0.045943273230741
20000,0.1,705,Downward,899,1346,306,433,-0.02946013057947533,0.04420575414605831
20000,0.1,705,Balanced,899,1076,306,377,-0.014538400237157856,0.04710302308419579
20000,0.1,705,Nearly balanced,899,1118,306,390,-0.011017837792966945,0.0467014848142407
20000,0.1,706,No feedback,885,1035,293,337,-0.0040360232748034575,0.04818850109740044
20000,0.1,706,Downward,885,1292,293,444,-3.490293534530453e-05,0.04609270563014431
20000,0.1,706,Balanced,885,1029,293,373,0.03519395467356279,0.048704202526745614
20000,0.1,706,Nearly balanced,885,1073,293,388,0.03934264425063011,0.048321904376053486
20000,0.1,707,No feedback,953,1038,323,326,-0.003992669261965898,0.047159708318384744
20000,0.1,707,Downward,953,1292,323,428,0.021616150012069124,0.0451561286654701
20000,0.1,707,Balanced,953,1014,323,352,0.03109030032256055,0.04759308339753049
20000,0.1,707,Nearly balanced,953,1054,323,372,0.03607922105711181,0.04720525798558133
20000,0.1,708,No feedback,950,1045,342,328,-0.019941517970702594,0.04715585466411724
20000,0.1,708,Downward,950,1294,342,431,-0.012542456307770733,0.04516231411400772
20000,0.1,708,Balanced,950,1018,342,374,0.02854684244567607,0.04772940071959221
20000,0.1,708,Nearly balanced,950,1071,342,390,0.022461970630335004,0.047008551749239944
20000,0.1,709,No feedback,962,1081,322,347,0.029508730951702422,0.045184116182905854
20000,0.1,709,Downward,962,1302,322,446,0.056704954355863424,0.043318763809908824
20000,0.1,709,Balanced,962,1015,322,372,0.11305600506650737,0.04661266466236596
20000,0.1,709,Nearly balanced,962,1056,322,390,0.11418267020492978,0.046300054744188565
20000,0.1,710,No feedback,949,1072,304,372,0.04156426928143614,0.04592759747556555
20000,0.1,710,Downward,949,1336,304,477,0.05645255920400338,0.043203715352876204
20000,0.1,710,Balanced,949,1066,304,413,0.11160375488315627,0.046633612743955354
20000,0.1,710,Nearly balanced,949,1115,304,427,0.10260107285570397,0.045794070296702176
20000,0.1,711,No feedback,905,1047,348,327,-0.057548414996250574,0.045182681681793235
20000,0.1,711,Downward,905,1304,348,436,-0.056721197178864424,0.04300747265855281
20000,0.1,711,Balanced,905,1022,348,346,-0.030519712935367538,0.04613097122071246
20000,0.1,711,Nearly balanced,905,1069,348,365,-0.023901431699815956,0.04565146043998614
20000,0.1,712,No feedback,949,1060,332,327,-0.006419497991023038,0.04512424216612209
20000,0.1,712,Downward,949,1296,332,445,0.021773113883421402,0.04328625162693046
20000,0.1,712,Balanced,949,1029,332,373,0.07997799970045677,0.0466978619070704
20000,0.1,712,Nearly balanced,949,1078,332,392,0.07482687944530081,0.04604594545367526
20000,0.1,713,No feedback,940,1063,337,320,-0.0878571726499181,0.04674889774781804
20000,0.1,713,Downward,940,1300,337,425,-0.06816310557537753,0.04525292174626843
20000,0.1,713,Balanced,940,1018,337,360,-0.0241200570310382,0.04812451408420044
20000,0.1,713,Nearly balanced,940,1063,337,376,-0.02638354250016972,0.047638437539140786
20000,0.1,714,No feedback,929,1065,320,349,-0.020736019430177055,0.04645997107864721
20000,0.1,714,Downward,929,1309,320,456,-0.01299995852101793,0.0445762698419623
20000,0.1,714,Balanced,929,1031,320,383,0.020435185738320538,0.04723742282281487
20000,0.1,714,Nearly balanced,929,1081,320,405,0.024043125495339435,0.04685926466862951
20000,0.1,715,No feedback,981,1048,331,320,-0.08110445035781472,0.04575353114247707
20000,0.1,715,Downward,981,1291,331,419,-0.05497006598089221,0.044195635354526315
20000,0.1,715,Balanced,981,1015,331,338,-0.07345315524486024,0.046406113984114296
20000,0.1,715,Nearly balanced,981,1066,331,361,-0.07768283060537051,0.045840472051574516
20000,0.1,716,No feedback,930,1009,322,325,0.0320899799270552,0.04684142722901027
20000,0.1,716,Downward,930,1256,322,436,0.05295448103258732,0.04460587759496664
20000,0.1,716,Balanced,930,987,322,374,0.09820677460912519,0.04816624718608474
20000,0.1,716,Nearly balanced,930,1036,322,396,0.10399222080174769,0.047555351206952694
20000,0.1,717,No feedback,907,1012,299,358,0.024742209806926152,0.04768077850585901
20000,0.1,717,Downward,907,1269,299,468,0.035915168838509204,0.0453218827782254
20000,0.1,717,Balanced,907,1012,299,388,0.0742794649334041,0.04796959405117934
20000,0.1,717,Nearly balanced,907,1061,299,406,0.0701067851126208,0.047491668498669856
20000,0.1,718,No feedback,951,1085,340,359,-0.005542607758714124,0.045565462693309265
20000,0.1,718,Downward,951,1325,340,471,-0.0001366611267466511,0.043942074125891746
20000,0.1,718,Balanced,951,1059,340,399,0.03654209466644137,0.046550656163672814
20000,0.1,718,Nearly balanced,951,1112,340,414,0.03847198951566949,0.04600629912991428
20000,0.1,719,No feedback,906,1072,322,327,-0.01101351598600886,0.04497360402250335
20000,0.1,719,Downward,906,1312,322,427,0.0014126825034087576,0.042996584753513804
20000,0.1,719,Balanced,906,1028,322,351,0.016980970101571735,0.04560233003868724
20000,0.1,719,Nearly balanced,906,1083,322,368,0.02056814344447122,0.04509148141381309
20000,0.1,720,No feedback,964,1041,313,349,0.03645125267539079,0.04515775194838208
20000,0.1,720,Downward,964,1306,313,467,0.05049692102212383,0.042857014382082025
20000,0.1,720,Balanced,964,1001,313,393,0.13744690219908867,0.04710926690179757
20000,0.1,720,Nearly balanced,964,1050,313,409,0.13723072121554808,0.046170357784965275
20000,0.1,721,No feedback,930,1028,308,308,-0.06191614145227364,0.046576820682036335
20000,0.1,721,Downward,930,1260,308,402,-0.03977795126954553,0.04493096029756831
20000,0.1,721,Balanced,930,989,308,335,-0.008049349691230279,0.048345847910019536
20000,0.1,721,Nearly balanced,930,1035,308,353,-0.013703712744238539,0.04743211688241737
20000,0.1,722,No feedback,951,1078,339,330,0.01856472718929769,0.04512283239144781
20000,0.1,722,Downward,951,1315,339,434,0.01813126503726087,0.043201794472976424
20000,0.1,722,Balanced,951,1040,339,377,0.07464205614198222,0.046631204966214534
20000,0.1,722,Nearly balanced,951,1079,339,387,0.0598871533992375,0.04593186517774087
20000,0.1,723,No feedback,992,1073,322,337,0.04177395246002291,0.044980129874006104
20000,0.1,723,Downward,992,1321,322,439,0.04345227163371651,0.043007923602093275
20000,0.1,723,Balanced,992,1033,322,373,0.08664566925283707,0.04590745255727651
20000,0.1,723,Nearly balanced,992,1087,322,390,0.07981096258539055,0.04535801607079855
20000,0.1,724,No feedback,959,1070,334,352,0.027033210189134738,0.04521126497828711
20000,0.1,724,Downward,959,1340,334,453,0.014219019045943415,0.04270399274542491
20000,0.1,724,Balanced,959,1049,334,381,0.06879979124551772,0.045962439246954805
20000,0.1,724,Nearly balanced,959,1093,334,394,0.06727420107376769,0.04536140073735541
20000,0.1,725,No feedback,924,1012,313,319,0.0057529012841009974,0.04771039765653843
20000,0.1,725,Downward,924,1280,313,443,0.008712449645162768,0.045315286705507496
20000,0.1,725,Balanced,924,1052,313,396,0.09801497279364868,0.04866618152988139
20000,0.1,725,Nearly balanced,924,1096,313,412,0.07760463303495402,0.04797195603616442
20000,0.1,726,No feedback,986,1059,363,315,-0.090156570987517,0.04580749858371994
20000,0.1,726,Downward,986,1298,363,419,-0.07466835181682041,0.04381992208533276
20000,0.1,726,Balanced,986,1045,363,368,-0.020294715127433915,0.047093257280354746
20000,0.1,726,Nearly balanced,986,1079,363,377,-0.026872362217715662,0.046489654004183874
20000,0.1,727,No feedback,958,1065,309,356,-0.10291416715844331,0.04582401187741792
20000,0.1,727,Downward,958,1317,309,455,-0.08539404540313644,0.04416550024119962
20000,0.1,727,Balanced,958,1039,309,366,-0.07338861778612349,0.04641084102095615
20000,0.1,727,Nearly balanced,958,1093,309,389,-0.06874758197116804,0.045971233532057794
20000,0.1,728,No feedback,930,1020,354,324,-0.14943045262465343,0.048334963678049785
20000,0.1,728,Downward,930,1276,354,425,-0.1368798989903579,0.046178504243496545
20000,0.1,728,Balanced,930,1014,354,369,-0.10451285419623713,0.049009378933096606
20000,0.1,728,Nearly balanced,930,1065,354,388,-0.10361823516979057,0.04837494438822862
20000,0.1,729,No feedback,958,1046,346,347,0.06331469177638127,0.04329758631749827
20000,0.1,729,Downward,958,1296,346,453,0.093439979741467,0.04178767315721325
20000,0.1,729,Balanced,958,997,346,380,0.1312854295118796,0.04487801999141937
20000,0.1,729,Nearly balanced,958,1039,346,393,0.12650268331817638,0.04441256837975734
20000,0.1,730,No feedback,917,1040,316,331,0.05156460238788457,0.04788977127034541
20000,0.1,730,Downward,917,1315,316,438,0.0647591416490313,0.04516882260490688
20000,0.1,730,Balanced,917,1023,316,363,0.08038514391548651,0.0480099092127457
20000,0.1,730,Nearly balanced,917,1069,316,380,0.07812780541365894,0.04749040242894483
20000,0.1,731,No feedback,976,1030,329,314,0.0029746484457899847,0.0455043081107591
20000,0.1,731,Downward,976,1286,329,422,0.004861616734205765,0.043509327950758424
20000,0.1,731,Balanced,976,1020,329,347,0.0252634641955089,0.04586655084303324
20000,0.1,731,Nearly balanced,976,1072,329,370,0.03057848659168033,0.045445629941743844
20000,0.1,732,No feedback,915,1082,327,373,-0.10679037125352875,0.047577994081223034
20000,0.1,732,Downward,915,1327,327,483,-0.08619634608705995,0.045623621085392564
20000,0.1,732,Balanced,915,1063,327,408,-0.047289392188064494,0.04792181193653824
20000,0.1,732,Nearly balanced,915,1111,327,430,-0.04883795347201625,0.04753276670616189
20000,0.1,733,No feedback,935,1063,324,340,-0.07431350760318861,0.04594125332228371
20000,0.1,733,Downward,935,1323,324,453,-0.034119909070699894,0.0440860362287699
20000,0.1,733,Balanced,935,1022,324,382,-0.010606135330970767,0.0476857542174915
20000,0.1,733,Nearly balanced,935,1058,324,395,-0.013239759306987287,0.04718529252434919
20000,0.1,734,No feedback,925,1099,322,323,-0.025660351523893177,0.0461066111551659
20000,0.1,734,Downward,925,1359,322,433,-0.011089390868524562,0.04430993976316938
20000,0.1,734,Balanced,925,1071,322,377,0.031617081976148265,0.047050709204574645
20000,0.1,734,Nearly balanced,925,1122,322,394,0.02864717534217809,0.046505645586050325
20000,0.1,735,No feedback,955,1018,323,320,-0.0676655946894571,0.047194130075900426
20000,0.1,735,Downward,955,1253,323,419,-0.026786551661215796,0.04555309414085102
20000,0.1,735,Balanced,955,962,323,339,0.0011669648735395666,0.048893242337482476
20000,0.1,735,Nearly balanced,955,1022,323,357,-0.014681451060833461,0.0477566837082561
20000,0.1,736,No feedback,898,1059,329,359,-0.05114618860643083,0.047221927443629116
20000,0.1,736,Downward,898,1310,329,470,-0.025345883698452643,0.045499097678082294
20000,0.1,736,Balanced,898,1054,329,399,0.061817579206293605,0.04807924532550734
20000,0.1,736,Nearly balanced,898,1105,329,422,0.06591459338324362,0.04767828440997515
20000,0.1,737,No feedback,941,1068,309,322,-0.053533711940691564,0.04503629211074313
20000,0.1,737,Downward,941,1329,309,440,-0.059092273477546975,0.043154275592097564
20000,0.1,737,Balanced,941,1043,309,364,-0.007544972505275749,0.04625702670997132
20000,0.1,737,Nearly balanced,941,1093,309,381,-0.01137742356863819,0.04550400034029781
20000,0.1,738,No feedback,953,988,309,308,-0.06268959739840449,0.04347284791037702
20000,0.1,738,Downward,953,1205,309,404,-0.011857149734956107,0.042492361731126756
20000,0.1,738,Balanced,953,975,309,346,0.005431587211261135,0.045225125542002295
20000,0.1,738,Nearly balanced,953,1021,309,361,0.005609873301521351,0.04488984609141883
20000,0.1,739,No feedback,943,1013,342,288,-0.10063878669260412,0.04544283257718581
20000,0.1,739,Downward,943,1265,342,399,-0.04544956222603963,0.044264710764243854
20000,0.1,739,Balanced,943,1009,342,334,-0.028439754428027764,0.046643723038598525
20000,0.1,739,Nearly balanced,943,1049,342,351,-0.026649932424834655,0.04616509791075826
20000,0.1,740,No feedback,981,1043,328,327,-0.00037649004685502696,0.0454902023916002
20000,0.1,740,Downward,981,1307,328,437,-0.001619322662749001,0.04306457252244562
20000,0.1,740,Balanced,981,1037,328,368,0.01840520773040638,0.04553431819347902
20000,0.1,740,Nearly balanced,981,1087,328,380,0.008319675738599097,0.04474943772923871
20000,0.1,741,No feedback,964,1061,327,336,0.007170855862540404,0.047011429124057987
20000,0.1,741,Downward,964,1339,327,442,0.020641310589644468,0.043807994226812086
20000,0.1,741,Balanced,964,1034,327,382,0.05921623914617252,0.0475220864207262
20000,0.1,741,Nearly balanced,964,1092,327,401,0.06180832270557429,0.04685346206329252
20000,0.1,742,No feedback,958,1088,344,349,-0.060717893304681525,0.046926273105046816
20000,0.1,742,Downward,958,1340,344,460,-0.036014844282992564,0.04506811848617626
20000,0.1,742,Balanced,958,1078,344,403,0.011956006988033618,0.04761978756822944
20000,0.1,742,Nearly balanced,958,1129,344,424,0.01761336736340513,0.04719491801466203
20000,0.1,743,No feedback,942,1047,314,336,-0.0036607516684508123,0.04809132371577192
20000,0.1,743,Downward,942,1306,314,450,-0.004858428389266423,0.04536659159971457
20000,0.1,743,Balanced,942,1041,314,379,0.05314285363061544,0.04807897206883346
20000,0.1,743,Nearly balanced,942,1087,314,398,0.049097357012999776,0.047390658831144385
20000,0.1,744,No feedback,978,1030,348,312,0.012323159762899605,0.04647182426904038
20000,0.1,744,Downward,978,1307,348,438,0.001983108341852613,0.04384241230465803
20000,0.1,744,Balanced,978,993,348,351,0.025071140274378456,0.04686111661528775
20000,0.1,744,Nearly balanced,978,1054,348,376,0.04093149640585014,0.046241659405187
20000,0.1,745,No feedback,980,1092,357,364,0.027788420110504475,0.046736767147743656
20000,0.1,745,Downward,980,1326,357,454,0.022213922967992017,0.04423929367742924
20000,0.1,745,Balanced,980,1036,357,366,0.050402537505886635,0.04760729494573825
20000,0.1,745,Nearly balanced,980,1083,357,381,0.04526352300571157,0.04694325323835558
20000,0.1,746,No feedback,938,1106,325,336,-0.09177081729884634,0.0454840016908737
20000,0.1,746,Downward,938,1368,325,434,-0.07193800753155005,0.04373616227366179
20000,0.1,746,Balanced,938,1085,325,370,-0.09257883360486502,0.046020644191435325
20000,0.1,746,Nearly balanced,938,1118,325,385,-0.07906203149600499,0.0458800871271308
20000,0.1,747,No feedback,998,1070,322,339,-0.05582984472402336,0.04373443292448087
20000,0.1,747,Downward,998,1317,322,448,-0.022489926424132445,0.04220321794447111
20000,0.1,747,Balanced,998,1068,322,391,0.03377968674354809,0.045212355390514436
20000,0.1,747,Nearly balanced,998,1115,322,404,0.025245188221343695,0.04453792092913564
20000,0.1,748,No feedback,963,1027,347,357,-0.08930383473336884,0.046729597406722834
20000,0.1,748,Downward,963,1320,347,489,-0.05605218508495763,0.04485374764147876
20000,0.1,748,Balanced,963,1037,347,411,-0.05695660556137688,0.04703626630180827
20000,0.1,748,Nearly balanced,963,1095,347,434,-0.044907272965515166,0.04659372044025351
20000,0.1,749,No feedback,953,1003,327,304,-0.0644518463369177,0.044906092846511855
20000,0.1,749,Downward,953,1268,327,420,-0.021521509211781586,0.04318982142321967
20000,0.1,749,Balanced,953,997,327,344,0.01784688768206477,0.046661398590012934
20000,0.1,749,Nearly balanced,953,1036,327,357,0.019878746718213935,0.0460005590206958
20000,0.1,750,No feedback,938,1130,290,361,-0.06063425308809772,0.0451806083398736
20000,0.1,750,Downward,938,1400,290,484,-0.05385643959358949,0.0435425458586665
20000,0.1,750,Balanced,938,1092,290,399,-0.012719801024722921,0.04599642892619211
20000,0.1,750,Nearly balanced,938,1133,290,417,-0.005319921765322089,0.045743132700715956
20000,0.1,751,No feedback,987,1053,331,324,-0.08644638858351938,0.045510428062069196
20000,0.1,751,Downward,987,1311,331,430,-0.05453203427855419,0.0440811564071254
20000,0.1,751,Balanced,987,1067,331,377,-0.002137063644223891,0.04620026422213973
20000,0.1,751,Nearly balanced,987,1107,331,386,-0.008803965137663627,0.04570707943658173
20000,0.1,752,No feedback,989,1093,337,342,-0.056876010584076264,0.04496057232005591
20000,0.1,752,Downward,989,1345,337,456,-0.02035859396173295,0.0436007934359402
20000,0.1,752,Balanced,989,1042,337,373,-0.01761433141364893,0.045954581394771356
20000,0.1,752,Nearly balanced,989,1083,337,387,-0.02075417510194094,0.04556883724792688
20000,0.1,753,No feedback,954,1015,343,335,-0.028132904216165044,0.04674270965344324
20000,0.1,753,Downward,954,1255,343,427,-0.02034989719385555,0.04442308413551963
20000,0.1,753,Balanced,954,985,343,371,0.011690503332881796,0.04866733032315622
20000,0.1,753,Nearly balanced,954,1046,343,387,-0.0026844655416578544,0.04740314546969079
20000,0.1,754,No feedback,996,1008,356,319,-0.049704588242360015,0.04652624072624359
20000,0.1,754,Downward,996,1269,356,436,-0.02752939681189337,0.04461390985338028
20000,0.1,754,Balanced,996,1005,356,358,-0.00811618682621873,0.047581934015481955
20000,0.1,754,Nearly balanced,996,1052,356,379,-0.015520870271302889,0.04687982165010908
20000,0.1,755,No feedback,1002,1042,351,315,-0.030340288985451047,0.04478997858882848
20000,0.1,755,Downward,1002,1291,351,426,0.0009570634776733256,0.04318782554160507
20000,0.1,755,Balanced,1002,1013,351,360,0.040623230627438445,0.04671807463048315
20000,0.1,755,Nearly balanced,1002,1057,351,377,0.03302682339630947,0.04610998460793295
20000,0.1,756,No feedback,1031,1028,336,307,-0.010408963683271988,0.043619144721800944
20000,0.1,756,Downward,1031,1309,336,431,0.014714827472330994,0.04160951903495259
20000,0.1,756,Balanced,1031,998,336,343,0.04044603896668342,0.04528954395655535
20000,0.1,756,Nearly balanced,1031,1058,336,369,0.039198268247492674,0.04451743228727515
20000,0.1,757,No feedback,945,1056,326,343,-0.08178563169168745,0.04588574836185134
20000,0.1,757,Downward,945,1300,326,449,-0.06030771251773631,0.04458543260275495
20000,0.1,757,Balanced,945,1030,326,389,-0.02107085024252675,0.047639342809981694
20000,0.1,757,Nearly balanced,945,1073,326,405,-0.023235077494151823,0.04707678498412497
20000,0.1,758,No feedback,933,1073,306,345,-0.012101385393869513,0.045724732893443046
20000,0.1,758,Downward,933,1333,306,470,0.017564989502172224,0.04378659002397397
20000,0.1,758,Balanced,933,1058,306,404,0.04168397579841876,0.04663022182617708
20000,0.1,758,Nearly balanced,933,1109,306,425,0.03632144980779245,0.046069007943513436
20000,0.1,759,No feedback,906,1053,303,309,-0.051877368496074744,0.04444210082757498
20000,0.1,759,Downward,906,1288,303,411,-0.013774699139535884,0.043422319574101004
20000,0.1,759,Balanced,906,1009,303,336,0.00894894917825595,0.04654432631911495
20000,0.1,759,Nearly balanced,906,1058,303,357,0.02419518735762799,0.046147278478858675
20000,0.1,760,No feedback,957,1055,326,327,-0.09505652617050742,0.04598541659430509
20000,0.1,760,Downward,957,1316,326,452,-0.07909456707652052,0.043961515344285926
20000,0.1,760,Balanced,957,1013,326,368,-0.044738986008710346,0.047828890535052314
20000,0.1,760,Nearly balanced,957,1061,326,386,-0.05057938482812435,0.0468990607882832
20000,0.1,761,No feedback,946,1077,330,353,0.0020384021313046286,0.0462585098771796
20000,0.1,761,Downward,946,1327,330,463,0.01826996641444728,0.04441316553317943
20000,0.1,761,Balanced,946,1021,330,363,-0.007573134035958717,0.04633644637220731
20000,0.1,761,Nearly balanced,946,1073,330,388,0.003845067694371873,0.04589847574108673
20000,0.1,762,No feedback,948,1032,329,329,0.004813699665426996,0.047231001561694776
20000,0.1,762,Downward,948,1274,329,438,0.03034213151038556,0.04510037500220968
20000,0.1,762,Balanced,948,1061,329,388,0.07006564908755708,0.04701576440143092
20000,0.1,762,Nearly balanced,948,1114,329,401,0.06361190070889422,0.046376381242848874
20000,0.1,763,No feedback,963,1012,333,319,-0.011165697794568608,0.047112180165016594
20000,0.1,763,Downward,963,1272,333,424,-0.016990005115237516,0.04430285965661366
20000,0.1,763,Balanced,963,999,333,363,0.035765564050872445,0.04737348818753209
20000,0.1,763,Nearly balanced,963,1046,333,381,0.03758092836249832,0.0468601302692802
20000,0.1,764,No feedback,963,1012,325,313,-0.04875433854443639,0.04585112414149699
20000,0.1,764,Downward,963,1253,325,413,-0.017556328934480225,0.04390640196568711
20000,0.1,764,Balanced,963,974,325,339,0.016879794795551073,0.04668719800894671
20000,0.1,764,Nearly balanced,963,1017,325,356,0.010606443789183406,0.046048654812706175
20000,0.1,765,No feedback,1009,1021,332,299,-0.026681193087721655,0.04557634160656146
20000,0.1,765,Downward,1009,1243,332,388,-0.018841655041887784,0.043512193908402455
20000,0.1,765,Balanced,1009,959,332,328,0.01621814934290222,0.04703377591297618
20000,0.1,765,Nearly balanced,1009,1011,332,349,0.015312783103145322,0.04627557220016524
20000,0.1,766,No feedback,916,1066,291,341,0.01664851448290605,0.047587036462206356
20000,0.1,766,Downward,916,1325,291,455,0.0019568311820567508,0.044920643265202925
20000,0.1,766,Balanced,916,1063,291,399,0.03473544608138307,0.04749345991336217
20000,0.1,766,Nearly balanced,916,1105,291,411,0.029682676784326956,0.04690650617460723
20000,0.1,767,No feedback,969,1042,322,317,-0.07000755932715208,0.04603595438246897
20000,0.1,767,Downward,969,1309,322,425,-0.03623145336709732,0.044282739398424975
20000,0.1,767,Balanced,969,1024,322,361,-0.005122746736411721,0.04722923821820111
20000,0.1,767,Nearly balanced,969,1076,322,376,-0.009162591730609237,0.046489662854237196
20000,0.1,768,No feedback,901,1094,341,355,-0.026731731714163376,0.046867055339798167
20000,0.1,768,Downward,901,1343,341,462,0.0028040902990770222,0.04519352741351914
20000,0.1,768,Balanced,901,1041,341,392,0.03283430131202231,0.048178275655661025
20000,0.1,768,Nearly balanced,901,1102,341,410,0.028177167171125728,0.047555737071390214
20000,0.1,769,No feedback,918,1050,324,318,-0.052741768592636906,0.04485745554993585
20000,0.1,769,Downward,918,1287,324,428,-0.00668638414113365,0.043584299185723895
20000,0.1,769,Balanced,918,1018,324,356,0.0010182152462224203,0.04590288835150914
20000,0.1,769,Nearly balanced,918,1057,324,373,-0.001383133472510678,0.04570611338511674
20000,0.1,770,No feedback,988,990,333,321,0.04255856912628181,0.04671614912662316
20000,0.1,770,Downward,988,1247,333,440,0.0615310959993407,0.044346942177802405
20000,0.1,770,Balanced,988,978,333,349,0.0629755246200715,0.047311881844988156
20000,0.1,770,Nearly balanced,988,1009,333,359,0.060699554168970604,0.046815447454175166
20000,0.1,771,No feedback,948,1054,335,338,0.011655553804621133,0.04659280121766649
20000,0.1,771,Downward,948,1328,335,457,0.036291216602571674,0.04443657920628127
20000,0.1,771,Balanced,948,1049,335,384,0.0730003980990423,0.04709133148318584
20000,0.1,771,Nearly balanced,948,1102,335,400,0.0626131860210129,0.04632696292322426
20000,0.1,772,No feedback,947,1037,336,327,-0.08078185672916832,0.04721515154075471
20000,0.1,772,Downward,947,1288,336,433,-0.0389781507998016,0.04579076879307862
20000,0.1,772,Balanced,947,993,336,361,-0.002293641304334848,0.04885554660866873
20000,0.1,772,Nearly balanced,947,1059,336,382,-0.0028989281173580905,0.04805221912489863
20000,0.1,773,No feedback,990,1118,378,359,-0.04073267797641089,0.04554156573822756
20000,0.1,773,Downward,990,1372,378,463,-0.05681709665532786,0.043701422134137344
20000,0.1,773,Balanced,990,1068,378,404,0.009960505447943968,0.04694746005182606
20000,0.1,773,Nearly balanced,990,1121,378,429,-0.0028237495013413993,0.046252883358582145
20000,0.1,774,No feedback,951,1057,353,338,-0.041102885413175694,0.04701668787115285
20000,0.1,774,Downward,951,1303,353,457,0.004935805253807657,0.0452842110330817
20000,0.1,774,Balanced,951,1061,353,394,0.03998283322102841,0.047480676990051256
20000,0.1,774,Nearly balanced,951,1102,353,410,0.03532952391774746,0.04692046873054205
20000,0.1,775,No feedback,968,1047,326,345,-0.045400595717249026,0.046408774015083365
20000,0.1,775,Downward,968,1297,326,465,-0.017914127739911356,0.0445616695326429
20000,0.1,775,Balanced,968,1050,326,404,-0.020398466870355902,0.04678082044038613
20000,0.1,775,Nearly balanced,968,1094,326,419,-0.016110948335077035,0.04620435211122556
20000,0.1,776,No feedback,916,1088,315,350,-0.051518836015034486,0.045593785070525306
20000,0.1,776,Downward,916,1340,315,464,-0.047560151929788796,0.04354378997443886
20000,0.1,776,Balanced,916,1031,315,366,-0.0016042272049308637,0.04684545442534056
20000,0.1,776,Nearly balanced,916,1087,315,387,-0.009346038247714628,0.04627034398464975
20000,0.1,777,No feedback,882,1007,283,351,0.0157277188279058,0.04706474699844772
20000,0.1,777,Downward,882,1276,283,470,0.047527413205857016,0.04491426152342838
20000,0.1,777,Balanced,882,987,283,381,0.08389004144012552,0.04760957875488014
20000,0.1,777,Nearly balanced,882,1044,283,404,0.08453459050730566,0.04695426002445023
20000,0.1,778,No feedback,928,1109,305,353,0.022499192434967785,0.045173007950202085
20000,0.1,778,Downward,928,1386,305,480,0.050235837517313364,0.04346699831284955
20000,0.1,778,Balanced,928,1095,305,406,0.0654638818315163,0.045871164262867414
20000,0.1,778,Nearly balanced,928,1144,305,419,0.05839310356739119,0.045368527136998675
20000,0.1,779,No feedback,914,1040,328,341,-0.06295694055485368,0.04615211462321454
20000,0.1,779,Downward,914,1298,328,451,-0.03696822040803488,0.044540024462877734
20000,0.1,779,Balanced,914,1041,328,386,-0.003935601287498425,0.04734912813305479
20000,0.1,779,Nearly balanced,914,1081,328,401,7.748516368272229e-05,0.046976047004504966
20000,0.1,780,No feedback,1011,1002,331,298,-0.08117689784284554,0.04537730853265313
20000,0.1,780,Downward,1011,1231,331,411,-0.033742313683321035,0.04406127811062111
20000,0.1,780,Balanced,1011,965,331,336,-0.0037476608916516274,0.04677408698256671
20000,0.1,780,Nearly balanced,1011,998,331,350,-0.006347219494919898,0.04639253307999742
20000,0.1,781,No feedback,981,1003,343,291,-0.11836206975729885,0.0460236523774275
20000,0.1,781,Downward,981,1274,343,407,-0.09782668769595698,0.04410067164558802
20000,0.1,781,Balanced,981,972,343,329,-0.06869877173031153,0.04729236403381973
20000,0.1,781,Nearly balanced,981,1035,343,353,-0.05707372913842507,0.046693663729008225
20000,0.1,782,No feedback,909,1074,328,343,-0.049365377726701354,0.04673708058601987
20000,0.1,782,Downward,909,1326,328,451,-0.04154278697936059,0.04470085464435446
20000,0.1,782,Balanced,909,1022,328,372,-0.007817377841425166,0.04775175806658686
20000,0.1,782,Nearly balanced,909,1082,328,392,0.0029421841266706328,0.04725828180447135
20000,0.1,783,No feedback,1023,1083,341,337,0.01681751659394065,0.04509009759784694
20000,0.1,783,Downward,1023,1339,341,451,0.02329946011928169,0.042963492043634935
20000,0.1,783,Balanced,1023,1055,341,384,0.0461268746660104,0.04581740389463007
20000,0.1,783,Nearly balanced,1023,1102,341,399,0.03722585350306701,0.04513226658916992
20000,0.1,784,No feedback,950,967,314,314,-0.061718493778727346,0.045384930892671205
20000,0.1,784,Downward,950,1258,314,442,-0.03352451530945416,0.04346645070678126
20000,0.1,784,Balanced,950,1002,314,360,-0.0034875411352290886,0.045972739517177126
20000,0.1,784,Nearly balanced,950,1049,314,382,-0.004154597615421862,0.04528846082668698
20000,0.1,785,No feedback,958,1097,310,357,-0.04264699328300997,0.045178648239177166
20000,0.1,785,Downward,958,1355,310,467,-0.03927036118926758,0.04316493042847044
20000,0.1,785,Balanced,958,1027,310,370,-0.026756886127385415,0.04608383134523324
20000,0.1,785,Nearly balanced,958,1087,310,389,-0.030007332029209355,0.04550999579925543
20000,0.1,786,No feedback,968,1047,308,321,-0.02135036738187962,0.045439646399333365
20000,0.1,786,Downward,968,1299,308,433,-0.022107102175745907,0.043602866471543635
20000,0.1,786,Balanced,968,1017,308,365,0.034583557618086236,0.046945827456432554
20000,0.1,786,Nearly balanced,968,1071,308,381,0.02869631208454748,0.0461973962344685
20000,0.1,787,No feedback,970,1005,369,307,-0.05931097750585618,0.047509880317977066
20000,0.1,787,Downward,970,1251,369,409,-0.034661801665024417,0.04549706517802973
20000,0.1,787,Balanced,970,992,369,348,-0.03363932208011,0.04819661444767902
20000,0.1,787,Nearly balanced,970,1038,369,359,-0.0435729925234129,0.047534959852315775
20000,0.1,788,No feedback,985,1023,330,320,-0.010843615949567953,0.044897646029322294
20000,0.1,788,Downward,985,1286,330,437,0.0013478773908887631,0.04269468131290427
20000,0.1,788,Balanced,985,1027,330,366,0.04922505521523762,0.04515281251091738
20000,0.1,788,Nearly balanced,985,1070,330,379,0.04410833122794511,0.04472390236029712
20000,0.1,789,No feedback,922,1076,283,342,0.040047775487299764,0.04614385292319838
20000,0.1,789,Downward,922,1315,283,438,0.06883291131726815,0.04418583458896495
20000,0.1,789,Balanced,922,1062,283,366,0.08584737562685885,0.04687914525194546
20000,0.1,789,Nearly balanced,922,1106,283,382,0.09547859427485922,0.046417118171565325
20000,0.1,790,No feedback,977,991,327,318,-0.02676417060707964,0.045792045302895046
20000,0.1,790,Downward,977,1247,327,428,0.00406567560418486,0.04384045585741912
20000,0.1,790,Balanced,977,980,327,368,0.06381773258627366,0.04754619627997951
20000,0.1,790,Nearly balanced,977,1031,327,387,0.06270298067566649,0.04695766685034384
20000,0.1,791,No feedback,948,1125,314,358,-0.027486966887001973,0.046302887719531706
20000,0.1,791,Downward,948,1360,314,449,-0.023797618071330795,0.04402096583787995
20000,0.1,791,Balanced,948,1098,314,389,0.00949771676779193,0.04609235450885255
20000,0.1,791,Nearly balanced,948,1148,314,409,0.020683025896616303,0.04568953545560205
20000,0.1,792,No feedback,1019,995,337,339,0.0025405683505343446,0.04757260542045147
20000,0.1,792,Downward,1019,1240,337,462,0.0377825312235846,0.04519913860565823
20000,0.1,792,Balanced,1019,972,337,377,0.038174613809260294,0.04742656734662265
20000,0.1,792,Nearly balanced,1019,1021,337,403,0.059438581868112905,0.047066959308734384
20000,0.1,793,No feedback,965,984,351,315,-0.031363167742213705,0.04749253843224836
20000,0.1,793,Downward,965,1240,351,433,-0.012301618980224138,0.04501382483821934
20000,0.1,793,Balanced,965,986,351,375,0.02256966743522032,0.048203669157089554
20000,0.1,793,Nearly balanced,965,1034,351,398,0.01888902144398069,0.04740363862175062
20000,0.1,794,No feedback,953,1049,317,359,0.03266554536985222,0.0453433910226735
20000,0.1,794,Downward,953,1294,317,474,0.07979773294405157,0.043382807118565146
20000,0.1,794,Balanced,953,1017,317,391,0.1362650245997779,0.04664456713334076
20000,0.1,794,Nearly balanced,953,1061,317,407,0.13501472481722604,0.046071947093517085
20000,0.1,795,No feedback,984,1073,343,359,0.07038107971037927,0.04710982533309781
20000,0.1,795,Downward,984,1342,343,470,0.08574448449033506,0.04429906264224447
20000,0.1,795,Balanced,984,1069,343,410,0.11989205100276157,0.047063374216445186
20000,0.1,795,Nearly balanced,984,1124,343,436,0.11835076591364047,0.04637240784240197
20000,0.1,796,No feedback,914,1084,302,355,-0.04699506337853532,0.04432888619793336
20000,0.1,796,Downward,914,1317,302,462,-0.008708693077511653,0.043015468862970335
20000,0.1,796,Balanced,914,1029,302,368,-0.013414145080248185,0.045460219603934864
20000,0.1,796,Nearly balanced,914,1079,302,391,-0.008878396230427521,0.045063962349601486
20000,0.1,797,No feedback,955,1042,334,352,0.0065607026014957714,0.0481894175468803
20000,0.1,797,Downward,955,1283,334,456,0.03686870185982111,0.04576174907594342
20000,0.1,797,Balanced,955,1022,334,378,0.04501869790214369,0.04778261020730967
20000,0.1,797,Nearly balanced,955,1059,334,389,0.03857262129878947,0.04724485353546965
20000,0.1,798,No feedback,944,1047,325,328,-0.008510842370637595,0.04668169379400885
20000,0.1,798,Downward,944,1316,325,430,-0.005127305812967609,0.04425672336878808
20000,0.1,798,Balanced,944,1022,325,362,0.020219644443337403,0.04696270115811758
20000,0.1,798,Nearly balanced,944,1081,325,383,0.013639492949689636,0.04633463612756228
20000,0.1,799,No feedback,951,1008,351,312,-0.1469459816938951,0.04461276397823131
20000,0.1,799,Downward,951,1252,351,416,-0.1167467591713025,0.043013849804862614
20000,0.1,799,Balanced,951,956,351,329,-0.08598547279299218,0.04669969640966452
20000,0.1,799,Nearly balanced,951,1000,351,345,-0.08412286069201891,0.0461623222655188
20000,0.1,800,No feedback,996,1065,362,347,-0.07195531261403881,0.04363498315716867
20000,0.1,800,Downward,996,1312,362,450,-0.03730727340725276,0.042227885331850186
20000,0.1,800,Balanced,996,1040,362,374,0.02641562578705775,0.0450550801243543
20000,0.1,800,Nearly balanced,996,1084,362,392,0.031606607997396785,0.04466496692456218
20000,0.1,801,No feedback,965,1064,319,339,-0.047514413560620083,0.045387456756544396
20000,0.1,801,Downward,965,1311,319,450,-0.012807336576609596,0.043769818212568964
20000,0.1,801,Balanced,965,1008,319,378,0.04086735388065377,0.047288511511955345
20000,0.1,801,Nearly balanced,965,1055,319,398,0.043871409598998934,0.04673646115324787
20000,0.1,802,No feedback,958,1039,320,314,-0.000513497289995779,0.043840574607398715
20000,0.1,802,Downward,958,1314,320,437,0.03332122502017898,0.041990407415872226
20000,0.1,802,Balanced,958,1061,320,379,0.07052543406475359,0.04516531481533103
20000,0.1,802,Nearly balanced,958,1111,320,400,0.07723090067486033,0.044855837748241575
20000,0.1,803,No feedback,921,1067,322,308,-0.09800393074342151,0.045274171212432116
20000,0.1,803,Downward,921,1289,322,404,-0.07862594380752802,0.0435881007306769
20000,0.1,803,Balanced,921,1003,322,323,-0.06920067268037272,0.04615660905549903
20000,0.1,803,Nearly balanced,921,1041,322,344,-0.06567891155618188,0.04580824188317462
20000,0.1,804,No feedback,914,999,330,328,-0.021865041698140353,0.04709346997720759
20000,0.1,804,Downward,914,1252,330,449,0.021387819000692476,0.04528608806999296
20000,0.1,804,Balanced,914,1022,330,390,0.07238954231792621,0.04798260585663254
20000,0.1,804,Nearly balanced,914,1078,330,410,0.07394600089663145,0.04746194762566355
20000,0.1,805,No feedback,973,1071,342,315,-0.10140589819087825,0.0450986725260042
20000,0.1,805,Downward,973,1331,342,428,-0.07498839222366321,0.04349447068094194
20000,0.1,805,Balanced,973,1045,342,352,-0.07688491980106443,0.045842663549051345
20000,0.1,805,Nearly balanced,973,1097,342,367,-0.07227269707407463,0.0453847399914958
20000,0.1,806,No feedback,967,1035,329,344,-0.017597488735459466,0.04578855216426849
20000,0.1,806,Downward,967,1273,329,444,-0.0009841362531405329,0.04429624338988162
20000,0.1,806,Balanced,967,977,329,370,0.04707151967851336,0.04702813736858233
20000,0.1,806,Nearly balanced,967,1036,329,391,0.048564657259608734,0.046321760277877724
20000,0.1,807,No feedback,922,1018,315,332,-0.02305801908762911,0.046155673785514335
20000,0.1,807,Downward,922,1259,315,439,-0.021446909309252693,0.04411159353040835
20000,0.1,807,Balanced,922,1013,315,366,0.012028898121665021,0.0471445950549668
20000,0.1,807,Nearly balanced,922,1059,315,378,0.0057531938289546725,0.04626442360817628
20000,0.1,808,No feedback,1005,1008,336,300,-0.12106005343127357,0.04526685267550685
20000,0.1,808,Downward,1005,1234,336,409,-0.09627274909543587,0.04365704339023197
20000,0.1,808,Balanced,1005,1001,336,355,-0.04653478883473777,0.046202334200098324
20000,0.1,808,Nearly balanced,1005,1050,336,374,-0.04620103028062017,0.04585756249347723
20000,0.1,809,No feedback,951,1053,341,345,-0.1116583895785137,0.045446770892195835
20000,0.1,809,Downward,951,1319,341,469,-0.07059527316102954,0.044119911750342466
20000,0.1,809,Balanced,951,1054,341,396,-0.06607448202552574,0.0459968747061618
20000,0.1,809,Nearly balanced,951,1095,341,414,-0.06239553931170455,0.04571626133348309
20000,0.1,810,No feedback,918,1030,290,318,0.0401126364969166,0.04641839334897431
20000,0.1,810,Downward,918,1273,290,420,0.04836203749236728,0.04439579409962519
20000,0.1,810,Balanced,918,1012,290,365,0.10509502796940917,0.04760661991359754
20000,0.1,810,Nearly balanced,918,1056,290,384,0.10082494566610989,0.04718092491393972
20000,0.1,811,No feedback,957,1036,319,336,-0.023842520618211405,0.045957701054423344
20000,0.1,811,Downward,957,1264,319,445,0.011395998016688613,0.04433948390672851
20000,0.1,811,Balanced,957,1002,319,365,0.07874563187440864,0.047028466598679715
20000,0.1,811,Nearly balanced,957,1038,319,378,0.07754304749982216,0.04673687071284165
20000,0.1,812,No feedback,937,1040,300,324,-0.1256421508526318,0.0461395600245174
20000,0.1,812,Downward,937,1303,300,446,-0.0822948113514606,0.04475131985714261
20000,0.1,812,Balanced,937,1041,300,368,-0.057647314805239935,0.04729865382682765
20000,0.1,812,Nearly balanced,937,1093,300,389,-0.05036702241187768,0.04681618711759306
20000,0.1,813,No feedback,934,1064,344,342,-0.10960201000574232,0.046095193968036116
20000,0.1,813,Downward,934,1336,344,466,-0.09246431330432692,0.04443048908698944
20000,0.1,813,Balanced,934,1093,344,400,-0.05118930972243135,0.046808392895738855
20000,0.1,813,Nearly balanced,934,1149,344,419,-0.052673791860371855,0.04624500484009604
20000,0.1,814,No feedback,946,1039,312,311,-0.028533443355564847,0.04599336302520461
20000,0.1,814,Downward,946,1280,312,417,-0.011954483703489227,0.04408344357636739
20000,0.1,814,Balanced,946,1009,312,365,0.06254351216352938,0.0471623872335001
20000,0.1,814,Nearly balanced,946,1061,312,383,0.0593504540792012,0.04642200062908305
20000,0.1,815,No feedback,1007,1079,357,317,-0.005461879499727207,0.04439112049126168
20000,0.1,815,Downward,1007,1325,357,430,0.017888351041322192,0.042920852664474575
20000,0.1,815,Balanced,1007,1055,357,368,0.0323765358436795,0.045081113654197494
20000,0.1,815,Nearly balanced,1007,1097,357,381,0.03616883976090052,0.044702297574784874
20000,0.1,816,No feedback,945,1076,334,341,-0.036544979257823185,0.045532153301664255
20000,0.1,816,Downward,945,1332,334,454,-0.01523892937209742,0.04375244816887145
20000,0.1,816,Balanced,945,1033,334,360,0.009545894777669817,0.04681571579949074
20000,0.1,816,Nearly balanced,945,1078,334,379,0.005160947740256883,0.04619439508621502
20000,0.1,817,No feedback,939,1056,316,345,0.00649699045025548,0.04541572691283251
20000,0.1,817,Downward,939,1318,316,446,0.04229021204033756,0.043244283509727525
20000,0.1,817,Balanced,939,1043,316,388,0.04349499960809139,0.045521722832105274
20000,0.1,817,Nearly balanced,939,1091,316,407,0.04405594287257908,0.0450000417970746
20000,0.1,818,No feedback,975,1054,355,323,-0.06678162861142178,0.04518108981201777
20000,0.1,818,Downward,975,1302,355,429,-0.05230625320171689,0.043619921747514424
20000,0.1,818,Balanced,975,1037,355,371,-0.03829444175536573,0.04604632083025271
20000,0.1,818,Nearly balanced,975,1098,355,398,-0.025456075307836723,0.045640675495729185
20000,0.1,819,No feedback,963,1032,342,321,-0.06480841897262507,0.04702016553058882
20000,0.1,819,Downward,963,1269,342,422,-0.07583002025762514,0.04470769377852735
20000,0.1,819,Balanced,963,999,342,354,0.0009725679190791259,0.04802485203855091
20000,0.1,819,Nearly balanced,963,1035,342,366,-0.00493827501388705,0.047433947303758606
20000,0.1,820,No feedback,898,1019,309,301,-0.026859771955981215,0.0474011354086443
20000,0.1,820,Downward,898,1284,309,424,0.02250101552404954,0.04546431859959446
20000,0.1,820,Balanced,898,1006,309,340,0.06163042374142408,0.048728769638698245
20000,0.1,820,Nearly balanced,898,1076,309,366,0.06482970404438698,0.04776780812093049
20000,0.1,821,No feedback,955,1047,341,340,-0.023496839081664833,0.047239969826624685
20000,0.1,821,Downward,955,1300,341,447,-0.0187560174831623,0.045084830426337444
20000,0.1,821,Balanced,955,1062,341,388,0.019792634367944095,0.04744561783819697
20000,0.1,821,Nearly balanced,955,1101,341,403,0.006121363900469079,0.04691008003935698
20000,0.1,822,No feedback,921,958,326,325,-0.04848170470842106,0.046667605976055786
20000,0.1,822,Downward,921,1212,326,437,-0.004193186321458486,0.044553522909415395
20000,0.1,822,Balanced,921,905,326,352,0.020254621704329456,0.04853970491705015
20000,0.1,822,Nearly balanced,921,958,326,370,0.010258247775594642,0.04766304655023957
20000,0.1,823,No feedback,1027,1044,350,350,-0.06541971625392179,0.04490351479341605
20000,0.1,823,Downward,1027,1318,350,479,-0.027808328259510295,0.043104144218884394
20000,0.1,823,Balanced,1027,1046,350,399,-0.02997563980535961,0.04569037766243155
20000,0.1,823,Nearly balanced,1027,1090,350,414,-0.025774553824924773,0.04508793614877773
20000,0.1,824,No feedback,929,1008,317,344,-0.05144637841559202,0.04615078104641109
20000,0.1,824,Downward,929,1236,317,448,0.0035124210559059343,0.045165488534102134
20000,0.1,824,Balanced,929,973,317,351,-0.02425399298565617,0.04709287639378751
20000,0.1,824,Nearly balanced,929,1012,317,366,-0.02546592017390803,0.046668143675103635
20000,0.1,825,No feedback,911,1057,321,334,-0.08613146660772064,0.04664062194457924
20000,0.1,825,Downward,911,1297,321,428,-0.07143862060133466,0.044527520902081806
20000,0.1,825,Balanced,911,1067,321,392,-0.016699366151575412,0.04698894783267554
20000,0.1,825,Nearly balanced,911,1105,321,408,-0.0055253949461522844,0.04679111062406975
20000,0.1,826,No feedback,979,1004,348,307,-0.05354468384646477,0.04722394247562706
20000,0.1,826,Downward,979,1273,348,417,-0.030610791551145433,0.044913615876065315
20000,0.1,826,Balanced,979,1022,348,364,0.006278264091709784,0.04764941776131325
20000,0.1,826,Nearly balanced,979,1068,348,383,-0.002025535447454152,0.046969513642590735
20000,0.1,827,No feedback,940,1051,304,313,-0.0332406524508187,0.046555615574592826
20000,0.1,827,Downward,940,1310,304,437,-0.008194658979513603,0.04477484622501919
20000,0.1,827,Balanced,940,1033,304,364,0.03253219195646828,0.04703790616770662
20000,0.1,827,Nearly balanced,940,1082,304,382,0.03272980401946274,0.04643038698222484
20000,0.1,828,No feedback,862,1010,301,319,-0.10985914165947885,0.046571757824313796
20000,0.1,828,Downward,862,1274,301,444,-0.05504351151186693,0.04541650713502404
20000,0.1,828,Balanced,862,1000,301,366,-0.023145114334715555,0.04823710967463973
20000,0.1,828,Nearly balanced,862,1053,301,387,-0.014317825044087462,0.047811383774594006
20000,0.1,829,No feedback,915,1047,305,339,-0.01677934926054081,0.04606831681298197
20000,0.1,829,Downward,915,1300,305,447,0.016817061518521303,0.04453424795887595
20000,0.1,829,Balanced,915,1038,305,385,0.06977341812623467,0.047575427113913646
20000,0.1,829,Nearly balanced,915,1093,305,404,0.06968648975624786,0.046923673577615024
20000,0.1,830,No feedback,935,1087,335,342,-0.049676732416046365,0.04541911450846009
20000,0.1,830,Downward,935,1347,335,454,-0.03304989548688869,0.043621061678780194
20000,0.1,830,Balanced,935,1052,335,380,0.002781015131499809,0.04677322029394938
20000,0.1,830,Nearly balanced,935,1098,335,398,0.003932594757870778,0.04606952196054136
20000,0.1,831,No feedback,907,1042,294,341,-0.021921863301003652,0.04532209170193164
20000,0.1,831,Downward,907,1301,294,463,0.014384945412051209,0.043738335740845125
20000,0.1,831,Balanced,907,1031,294,395,0.04700598194063116,0.046346116893379224
20000,0.1,831,Nearly balanced,907,1083,294,416,0.03719936814541397,0.045712765443664705
20000,0.1,832,No feedback,932,1066,336,346,-0.02848729480263812,0.04525805888484807
20000,0.1,832,Downward,932,1311,336,444,-0.020308267929031232,0.043405652141037906
20000,0.1,832,Balanced,932,1013,336,370,-0.02013460817831325,0.045998637436192216
20000,0.1,832,Nearly balanced,932,1064,336,384,-0.019902650491684437,0.04540029078246529
20000,0.1,833,No feedback,904,1011,312,281,-0.10497733013252442,0.045465937482496895
20000,0.1,833,Downward,904,1266,312,383,-0.06879212673570084,0.04416234907758575
20000,0.1,833,Balanced,904,1005,312,332,-0.03648050833020483,0.047124219020728345
20000,0.1,833,Nearly balanced,904,1056,312,349,-0.03416762910578558,0.04673773809828728
20000,0.1,834,No feedback,947,1056,345,329,-0.022957585634220123,0.04676707291776105
20000,0.1,834,Downward,947,1337,345,458,-0.00641113785438352,0.04446912035113424
20000,0.1,834,Balanced,947,1044,345,386,0.03578800288219852,0.04749448334024947
20000,0.1,834,Nearly balanced,947,1091,345,407,0.03385972200447934,0.046721839888697964
20000,0.1,835,No feedback,931,1086,296,334,-0.07895713546420946,0.04670606660189648
20000,0.1,835,Downward,931,1342,296,450,-0.0571315452565867,0.04545764001693074
20000,0.1,835,Balanced,931,1042,296,380,-0.010656038135021417,0.048536674514227336
20000,0.1,835,Nearly balanced,931,1094,296,398,-0.015488651787808505,0.04800509539386762
20000,0.1,836,No feedback,963,1050,333,338,0.014676071710976568,0.045006363599267546
20000,0.1,836,Downward,963,1299,333,441,0.03324238407434266,0.04255402499333467
20000,0.1,836,Balanced,963,1032,333,376,0.08320408874536561,0.04522193056990916
20000,0.1,836,Nearly balanced,963,1074,333,395,0.08117954902983521,0.044702089667747635
20000,0.1,837,No feedback,949,1076,331,337,0.027637627525185726,0.04746265256084525
20000,0.1,837,Downward,949,1291,331,422,0.03795003767670985,0.04541933635157584
20000,0.1,837,Balanced,949,1019,331,350,0.08436358513679099,0.04835520387135502
20000,0.1,837,Nearly balanced,949,1061,331,367,0.08677639655997998,0.047955173235850496
20000,0.1,838,No feedback,997,1070,297,346,0.009775079514257545,0.043944420109856074
20000,0.1,838,Downward,997,1336,297,457,0.0015631184128060416,0.041309860865225374
20000,0.1,838,Balanced,997,1044,297,378,0.0819985611016742,0.0447723230108433
20000,0.1,838,Nearly balanced,997,1096,297,394,0.06505190400026895,0.04401968634702316
20000,0.1,839,No feedback,941,953,342,295,-0.12557115143662784,0.04738993560862468
20000,0.1,839,Downward,941,1188,342,402,-0.052670589992940386,0.04604650682119558
20000,0.1,839,Balanced,941,934,342,328,-0.05527738647386299,0.04860760361259665
20000,0.1,839,Nearly balanced,941,975,342,346,-0.0484057096698669,0.04825417206882407
20000,0.1,840,No feedback,919,1037,320,327,-0.0684766535346224,0.04718593550086128
20000,0.1,840,Downward,919,1293,320,434,-0.034613323280711206,0.04527009539399844
20000,0.1,840,Balanced,919,1005,320,351,0.015455435927302252,0.048177420487117456
20000,0.1,840,Nearly balanced,919,1049,320,367,0.017192745971689072,0.047597394623697345
20000,0.1,841,No feedback,948,1014,342,339,-0.08238844196907708,0.04792880925423056
20000,0.1,841,Downward,948,1251,342,435,-0.07206226874107613,0.04615058180778894
20000,0.1,841,Balanced,948,977,342,362,-0.0566831723240272,0.04947155030027687
20000,0.1,841,Nearly balanced,948,1016,342,376,-0.06935696433956118,0.04865316827182252
20000,0.1,842,No feedback,931,1051,331,329,-0.12041053319586922,0.04531723798083546
20000,0.1,842,Downward,931,1286,331,415,-0.09442221075027113,0.04352459937002163
20000,0.1,842,Balanced,931,1030,331,365,-0.07631543243362493,0.04578296891135499
20000,0.1,842,Nearly balanced,931,1084,331,383,-0.08284924785988046,0.045220523049680175
20000,0.1,843,No feedback,958,1076,322,343,-0.021067698977275007,0.04493188022682947
20000,0.1,843,Downward,958,1313,322,442,-0.016223907566767004,0.04288466538532054
20000,0.1,843,Balanced,958,1021,322,367,-0.009535066017789029,0.045176179439440425
20000,0.1,843,Nearly balanced,958,1060,322,380,-0.014150611762880183,0.04485791307199419
20000,0.1,844,No feedback,933,1084,334,323,-0.03274091534323875,0.04608723649162273
20000,0.1,844,Downward,933,1322,334,421,-0.029371837190542427,0.04404819099653299
20000,0.1,844,Balanced,933,1073,334,364,0.000897265239018119,0.046653465086266006
20000,0.1,844,Nearly balanced,933,1114,334,373,-0.006173587872807917,0.04613060076753501
20000,0.1,845,No feedback,902,1026,293,322,-0.03810977831670653,0.045179407369911294
20000,0.1,845,Downward,902,1290,293,434,-0.028499463410479875,0.04293271106319881
20000,0.1,845,Balanced,902,1024,293,384,0.030679499844796898,0.046301981063458744
20000,0.1,845,Nearly balanced,902,1070,293,397,0.023664424243600213,0.045487026947774026
20000,0.1,846,No feedback,950,1093,321,310,-0.056752299288612584,0.045315375555250996
20000,0.1,846,Downward,950,1339,321,401,-0.04184045695019323,0.043466656776125545
20000,0.1,846,Balanced,950,1019,321,325,0.008539188876456494,0.047755452419615554
20000,0.1,846,Nearly balanced,950,1069,321,344,0.003307215245888062,0.046915942953820164
20000,0.1,847,No feedback,968,1092,338,358,-0.06114508625035159,0.04634416424856254
20000,0.1,847,Downward,968,1323,338,455,-0.03882579991748364,0.04472538061686646
20000,0.1,847,Balanced,968,1028,338,399,0.04405388486577844,0.04821714728578703
20000,0.1,847,Nearly balanced,968,1070,338,414,0.035567344341085216,0.04771588394320574
20000,0.1,848,No feedback,891,1024,316,312,-0.045278178794978474,0.04632045880319908
20000,0.1,848,Downward,891,1253,316,418,-0.019959956292989134,0.044812173880702445
20000,0.1,848,Balanced,891,997,316,349,0.005711405174007866,0.04730298879717754
20000,0.1,848,Nearly balanced,891,1049,316,369,0.015237874417039776,0.04687228046980333
20000,0.1,849,No feedback,985,1006,350,310,-0.002738661257941921,0.046292766824252735
20000,0.1,849,Downward,985,1266,350,409,-0.006707056951246071,0.0438992441907523
20000,0.1,849,Balanced,985,945,350,320,0.04329037409856462,0.04775572646609697
20000,0.1,849,Nearly balanced,985,996,350,338,0.03905753472347434,0.046849091167836025
20000,0.1,850,No feedback,957,1050,321,340,-0.044013762044886606,0.044075641034576694
20000,0.1,850,Downward,957,1296,321,437,-0.022538002929142154,0.04272159301038281
20000,0.1,850,Balanced,957,1050,321,386,0.0007942965051941364,0.045097907075437434
20000,0.1,850,Nearly balanced,957,1103,321,407,0.013602732414261354,0.04468762831617942
20000,0.1,851,No feedback,908,1040,289,331,-0.08866250171017237,0.047032759989788044
20000,0.1,851,Downward,908,1294,289,433,-0.06939646755784123,0.04540878836241083
20000,0.1,851,Balanced,908,1004,289,357,-0.027012679257116756,0.048550513467169716
20000,0.1,851,Nearly balanced,908,1053,289,380,-0.019448012593784425,0.04780912188411962
20000,0.1,852,No feedback,952,1007,327,332,-0.04612603294768636,0.04781537356767085
20000,0.1,852,Downward,952,1256,327,437,-0.03793036952986256,0.04578500068935836
20000,0.1,852,Balanced,952,1013,327,368,-0.02723066716946476,0.047738590462376974
20000,0.1,852,Nearly balanced,952,1058,327,382,-0.02809452675137053,0.04724765686265078
20000,0.1,853,No feedback,994,1034,343,333,-0.012719152631703756,0.04576654282693174
20000,0.1,853,Downward,994,1290,343,442,-0.00289103199282581,0.04384915412983522
20000,0.1,853,Balanced,994,1014,343,361,0.014210060624505028,0.046509515443172514
20000,0.1,853,Nearly balanced,994,1065,343,383,0.016933714114359566,0.04594946885091172
20000,0.1,854,No feedback,897,1089,323,356,-0.07041600500273903,0.04650980360376364
20000,0.1,854,Downward,897,1363,323,478,-0.05602189479906672,0.04456239412476938
20000,0.1,854,Balanced,897,1071,323,379,-0.04863358106522908,0.04690235197309896
20000,0.1,854,Nearly balanced,897,1122,323,399,-0.04468372478975874,0.04632726103134471
20000,0.1,855,No feedback,927,1038,342,320,-0.009009527280026686,0.04654366838964388
20000,0.1,855,Downward,927,1277,342,413,-0.008409246234514889,0.044344377643815006
20000,0.1,855,Balanced,927,997,342,358,0.05082445402337571,0.04731458431653202
20000,0.1,855,Nearly balanced,927,1046,342,380,0.05114928523983947,0.046851324363862884
20000,0.1,856,No feedback,937,1015,297,314,-0.016118978217069646,0.04485709224850045
20000,0.1,856,Downward,937,1248,297,421,0.024428404638376755,0.04314984181666093
20000,0.1,856,Balanced,937,1012,297,364,0.036699777946356316,0.04541679722475561
20000,0.1,856,Nearly balanced,937,1065,297,385,0.04021220371906542,0.04498386774801054
20000,0.1,857,No feedback,961,1039,355,345,-0.059225695662677325,0.04590714296840461
20000,0.1,857,Downward,961,1311,355,479,-0.031411544595001506,0.0440797399366222
20000,0.1,857,Balanced,961,1051,355,389,-0.006471879781625889,0.045979853750514985
20000,0.1,857,Nearly balanced,961,1104,355,415,0.0036785551592762866,0.04559999377587284
20000,0.1,858,No feedback,936,1053,327,348,-0.04185281057075152,0.04563321392847612
20000,0.1,858,Downward,936,1302,327,449,-0.03138812524676898,0.04401251333061576
20000,0.1,858,Balanced,936,1020,327,376,0.006481539785288315,0.04665056296151526
20000,0.1,858,Nearly balanced,936,1062,327,392,-0.0009110011238618321,0.04611984777210127
20000,0.1,859,No feedback,953,1073,323,356,-0.01767845920170702,0.04550510275218768
20000,0.1,859,Downward,953,1336,323,469,0.015768350696481137,0.04386383361424775
20000,0.1,859,Balanced,953,1048,323,390,0.04392059719631036,0.04637644987689523
20000,0.1,859,Nearly balanced,953,1100,323,409,0.04337188268050762,0.04578398544568964
20000,0.1,860,No feedback,956,1076,288,323,-0.01266492582869605,0.04451293449855236
20000,0.1,860,Downward,956,1352,288,445,0.014861318313146021,0.0424158249187901
20000,0.1,860,Balanced,956,1091,288,388,0.08066431101295207,0.045358909049391945
20000,0.1,860,Nearly balanced,956,1156,288,409,0.08751287270129532,0.044845812667119095
20000,0.1,861,No feedback,979,976,337,330,0.008704003131576488,0.04798603127157852
20000,0.1,861,Downward,979,1236,337,437,0.020279624061759927,0.045021195933920205
20000,0.1,861,Balanced,979,972,337,362,0.050387504337084166,0.04821832545896499
20000,0.1,861,Nearly balanced,979,1015,337,379,0.049138935621169666,0.0476487322373638
20000,0.1,862,No feedback,936,1088,312,365,0.005426549958426674,0.04616699933263169
20000,0.1,862,Downward,936,1336,312,469,-0.0020743017792967944,0.043931827604465054
20000,0.1,862,Balanced,936,1073,312,395,0.08746921545242548,0.04710984973902252
20000,0.1,862,Nearly balanced,936,1129,312,417,0.08737746448529732,0.046357324855473385
20000,0.1,863,No feedback,979,1039,327,336,-0.017744678054468888,0.04385948016323703
20000,0.1,863,Downward,979,1265,327,434,0.015404221321583977,0.0421230354973337
20000,0.1,863,Balanced,979,1010,327,364,0.0716414856386991,0.04496209362380108
20000,0.1,863,Nearly balanced,979,1062,327,375,0.054861635044044454,0.04399570985860112
20000,0.1,864,No feedback,953,1100,349,364,-0.10896993335004479,0.046172387795764706
20000,0.1,864,Downward,953,1328,349,460,-0.07770702413176,0.044543675664206674
20000,0.1,864,Balanced,953,1054,349,372,-0.08502726872309035,0.04687807618321078
20000,0.1,864,Nearly balanced,953,1108,349,395,-0.08262779984768825,0.04629251471430951
20000,0.1,865,No feedback,971,1011,334,320,0.013244317212273038,0.045549652204570176
20000,0.1,865,Downward,971,1245,334,426,0.030562689081639727,0.04357353618934597
20000,0.1,865,Balanced,971,980,334,354,0.04205431931630549,0.04584562641024792
20000,0.1,865,Nearly balanced,971,1030,334,371,0.03615103607200565,0.04531158055087902
20000,0.1,866,No feedback,952,1026,323,305,-0.044267225431556534,0.047042825567172
20000,0.1,866,Downward,952,1270,323,406,-0.01853819850653926,0.04481633976585623
20000,0.1,866,Balanced,952,993,323,340,-0.02854156594275742,0.04737057511836715
20000,0.1,866,Nearly balanced,952,1035,323,352,-0.01923574961625052,0.046851980454297115
20000,0.1,867,No feedback,974,1097,344,313,-0.10892068623578954,0.045055207238483684
20000,0.1,867,Downward,974,1353,344,419,-0.08972492489485562,0.043397681186387045
20000,0.1,867,Balanced,974,1029,344,347,-0.04043749568968524,0.046473358387834035
20000,0.1,867,Nearly balanced,974,1083,344,362,-0.04670507832332099,0.045785100718418695
20000,0.1,868,No feedback,922,1093,333,338,-0.12641981454791268,0.04579907739501541
20000,0.1,868,Downward,922,1349,333,448,-0.06707934717778996,0.04489334088048911
20000,0.1,868,Balanced,922,1058,333,385,-0.04047307379266801,0.04780682873885997
20000,0.1,868,Nearly balanced,922,1106,333,403,-0.04092454005781315,0.04731343481354121
20000,0.1,869,No feedback,921,1049,296,331,-0.04713496239599474,0.044858490006678235
20000,0.1,869,Downward,921,1277,296,445,-0.027453758054261923,0.04361405322393572
20000,0.1,869,Balanced,921,985,296,360,-0.001004141750664711,0.04635337150271286
20000,0.1,869,Nearly balanced,921,1030,296,375,-0.009769005384806184,0.045787510846497126
20000,0.1,870,No feedback,958,993,345,342,0.0204475307149391,0.0494015793386664
20000,0.1,870,Downward,958,1239,345,450,0.02753616648913182,0.04683045626791121
20000,0.1,870,Balanced,958,992,345,388,0.05262779897808184,0.04900447568885624
20000,0.1,870,Nearly balanced,958,1046,345,408,0.04508758390437534,0.0483946981553651
20000,0.1,871,No feedback,939,1067,330,342,-0.025289171837937774,0.04661046903807
20000,0.1,871,Downward,939,1311,330,443,0.008128058949018357,0.04515765817136024
20000,0.1,871,Balanced,939,1049,330,362,-0.010082578302778866,0.04706737142700431
20000,0.1,871,Nearly balanced,939,1099,330,384,0.009217735793809356,0.046743224467918364
20000,0.1,872,No feedback,932,1040,313,342,-0.042511730734707154,0.045049938600372506
20000,0.1,872,Downward,932,1298,313,459,-0.010127317615871989,0.04315115256079006
20000,0.1,872,Balanced,932,982,313,370,0.005176395566911851,0.04622775144846728
20000,0.1,872,Nearly balanced,932,1043,313,392,-0.004162009425499769,0.045218802649804546
20000,0.1,873,No feedback,947,1048,332,355,-0.013693597964688276,0.0471762720170564
20000,0.1,873,Downward,947,1305,332,478,0.03575086576680436,0.04507545286229683
20000,0.1,873,Balanced,947,1027,332,402,0.04114548165123688,0.048391187595666844
20000,0.1,873,Nearly balanced,947,1081,332,426,0.03767330450405437,0.04756627604582065
20000,0.1,874,No feedback,1006,1038,337,346,-0.015242767410448554,0.04475755459890793
20000,0.1,874,Downward,1006,1274,337,447,-0.02460402885181745,0.04232503340051929
20000,0.1,874,Balanced,1006,986,337,364,0.0036303847018271385,0.04572974614764902
20000,0.1,874,Nearly balanced,1006,1047,337,384,0.0032650956280826926,0.04499408722616806
20000,0.1,875,No feedback,948,957,341,303,-0.045217652070566716,0.04634428293388317
20000,0.1,875,Downward,948,1222,341,428,-0.023648878243946625,0.04435567434563532
20000,0.1,875,Balanced,948,995,341,376,0.04171648222598506,0.04732554170468387
20000,0.1,875,Nearly balanced,948,1029,341,385,0.043719245315048505,0.04699716784565812
20000,0.1,876,No feedback,974,1071,324,346,0.034623839845479176,0.045550303109665846
20000,0.1,876,Downward,974,1303,324,452,0.07196305104968631,0.043765283536761394
20000,0.1,876,Balanced,974,1017,324,373,0.08842890896461092,0.045968169440731406
20000,0.1,876,Nearly balanced,974,1063,324,387,0.08079970037333384,0.04532336387847666
20000,0.1,877,No feedback,965,1054,316,307,0.005407562996871396,0.04617891481457003
20000,0.1,877,Downward,965,1289,316,412,0.03828060312927961,0.044234262036808865
20000,0.1,877,Balanced,965,1021,316,340,0.05942134359473167,0.04723094283662322
20000,0.1,877,Nearly balanced,965,1067,316,361,0.05245318017582662,0.046513267319362346
20000,0.1,878,No feedback,969,1012,346,324,-0.06870287224486277,0.04791606494979456
20000,0.1,878,Downward,969,1272,346,448,-0.04794882891906832,0.046152611089204175
20000,0.1,878,Balanced,969,1004,346,381,-0.0058461355354242905,0.04874991873784709
20000,0.1,878,Nearly balanced,969,1053,346,401,0.006810646561678846,0.0483345706798405
20000,0.1,879,No feedback,912,1134,286,361,0.015413916061887245,0.04337673358911094
20000,0.1,879,Downward,912,1382,286,466,0.056353103556029516,0.042346079371516375
20000,0.1,879,Balanced,912,1125,286,410,0.0832773809034586,0.04455864238655465
20000,0.1,879,Nearly balanced,912,1171,286,428,0.08919762139332699,0.04431247465366185
20000,0.1,880,No feedback,913,1018,328,289,-0.09294109154394026,0.047025647669832804
20000,0.1,880,Downward,913,1243,328,381,-0.06987144069542034,0.045373126435733296
20000,0.1,880,Balanced,913,964,328,313,-0.060602692988138696,0.04801657885962663
20000,0.1,880,Nearly balanced,913,1015,328,327,-0.06138085074620936,0.04739091217708365
20000,0.1,881,No feedback,1032,1056,346,349,-0.037248304191691506,0.04504342808628892
20000,0.1,881,Downward,1032,1313,346,468,-0.02182854201195683,0.04310714949979363
20000,0.1,881,Balanced,1032,1027,346,384,0.012480236831054148,0.046289449965247406
20000,0.1,881,Nearly balanced,1032,1076,346,403,0.00832741630842082,0.045697465173406254
20000,0.1,882,No feedback,937,1085,339,358,-0.059923364503587595,0.0465653156873535
20000,0.1,882,Downward,937,1353,339,468,-0.04810824263675356,0.04431647783232852
20000,0.1,882,Balanced,937,1056,339,388,-0.018951001667598943,0.047198066273815356
20000,0.1,882,Nearly balanced,937,1101,339,411,-0.006150516993395139,0.0469011805149583
20000,0.1,883,No feedback,977,1008,303,306,0.07371523943909519,0.044540312416908444
20000,0.1,883,Downward,977,1261,303,423,0.07984435493485853,0.04198238880056572
20000,0.1,883,Balanced,977,1019,303,348,0.1140383707595588,0.04445502126642797
20000,0.1,883,Nearly balanced,977,1065,303,366,0.11717458478752674,0.043853943392924144
20000,0.1,884,No feedback,976,1047,329,355,0.04983327361092471,0.04655061017883537
20000,0.1,884,Downward,976,1280,329,447,0.06590856295213154,0.04475412736839569
20000,0.1,884,Balanced,976,1027,329,396,0.10712957232531722,0.04801609472356609
20000,0.1,884,Nearly balanced,976,1077,329,416,0.09536351096537832,0.04741587562445353
20000,0.1,885,No feedback,972,1063,338,337,-0.07262447530342919,0.04533554747856173
20000,0.1,885,Downward,972,1287,338,439,-0.03687224369449077,0.04375318183985714
20000,0.1,885,Balanced,972,1018,338,364,-0.026504849516010176,0.04645771608548306
20000,0.1,885,Nearly balanced,972,1067,338,381,-0.02467711413493401,0.045892468372882994
20000,0.1,886,No feedback,908,1031,321,349,-0.013263813151063508,0.04800136762640018
20000,0.1,886,Downward,908,1289,321,461,-0.011385856548297102,0.04562029616177904
20000,0.1,886,Balanced,908,1015,321,363,-0.03405349053681733,0.04785502208285222
20000,0.1,886,Nearly balanced,908,1061,321,385,-0.029001118785292546,0.04744193545912088
20000,0.1,887,No feedback,986,1046,354,299,-0.0778643040197336,0.04483550261008719
20000,0.1,887,Downward,986,1301,354,416,-0.044275898455616136,0.043249045825083716
20000,0.1,887,Balanced,986,990,354,333,-0.003247290900408817,0.04637628703995108
20000,0.1,887,Nearly balanced,986,1034,354,344,-0.009984730950264364,0.04591319614789199
20000,0.1,888,No feedback,960,1038,359,319,-0.08227230472209507,0.0465283433464749
20000,0.1,888,Downward,960,1276,359,420,-0.08802084590515052,0.04428796240696946
20000,0.1,888,Balanced,960,1031,359,363,-0.050249205191785384,0.046955672666066664
20000,0.1,888,Nearly balanced,960,1083,359,385,-0.04618279637732292,0.04634273019519087
20000,0.1,889,No feedback,981,1062,341,329,-0.034303111197353076,0.04533942075700595
20000,0.1,889,Downward,981,1295,341,437,0.000667597197248071,0.04356591021006134
20000,0.1,889,Balanced,981,1031,341,377,0.03256070220355989,0.04661240557166666
20000,0.1,889,Nearly balanced,981,1073,341,389,0.014361541344739659,0.04580347068674016
20000,0.1,890,No feedback,977,1022,363,356,-0.05289434768268686,0.04738435728701979
20000,0.1,890,Downward,977,1267,363,461,-0.0332827316654446,0.04514505920354369
20000,0.1,890,Balanced,977,1035,363,394,-0.007717489464081129,0.04715701605534695
20000,0.1,890,Nearly balanced,977,1079,363,412,-0.01792992107425062,0.04667396233396786
20000,0.1,891,No feedback,950,1090,317,359,-0.009440239920176507,0.046451371318107657
20000,0.1,891,Downward,950,1369,317,494,0.011685060054873242,0.04450854484389192
20000,0.1,891,Balanced,950,1081,317,394,0.030264060895882017,0.0470357356268816
20000,0.1,891,Nearly balanced,950,1120,317,412,0.039247242296003626,0.04658122397617632
20000,0.1,892,No feedback,923,1021,332,333,-0.050625715973532076,0.04374664563583015
20000,0.1,892,Downward,923,1293,332,460,0.024762259071772375,0.042850793848906235
20000,0.1,892,Balanced,923,1006,332,366,0.020677121951821253,0.04533671765630884
20000,0.1,892,Nearly balanced,923,1050,332,377,0.018579358016587,0.04475868560142167
20000,0.1,893,No feedback,952,1052,306,330,-0.013126291028368875,0.044541946136618986
20000,0.1,893,Downward,952,1305,306,431,0.02874007107447868,0.04311535026873464
20000,0.1,893,Balanced,952,1032,306,363,0.052473584583051236,0.04578372858974864
20000,0.1,893,Nearly balanced,952,1091,306,386,0.05032935780233361,0.0451164019724723
20000,0.1,894,No feedback,917,1070,318,357,-0.11679109100166701,0.0484465604013522
20000,0.1,894,Downward,917,1315,318,473,-0.08327481991756164,0.046949824394094376
20000,0.1,894,Balanced,917,1055,318,404,-0.046033913406885674,0.04941844235093582
20000,0.1,894,Nearly balanced,917,1113,318,419,-0.04564667956241886,0.048771529311992606
20000,0.1,895,No feedback,881,1074,307,319,-0.09519694989873462,0.0475348214277781
20000,0.1,895,Downward,881,1337,307,444,-0.08602706829082457,0.045524751097229116
20000,0.1,895,Balanced,881,1081,307,381,-0.04641428653254248,0.04837625395952911
20000,0.1,895,Nearly balanced,881,1120,307,395,-0.04529857111328539,0.04799494783061503
20000,0.1,896,No feedback,959,1012,322,311,-0.04915926941250098,0.046956062438097766
20000,0.1,896,Downward,959,1263,322,403,-0.05437118074840652,0.04445579579970156
20000,0.1,896,Balanced,959,1022,322,345,-0.04449294504284823,0.04659924934373795
20000,0.1,896,Nearly balanced,959,1068,322,359,-0.05201242219384117,0.04607571441508286
20000,0.1,897,No feedback,952,1055,309,321,-0.024192918074556646,0.046486269080720635
20000,0.1,897,Downward,952,1316,309,419,-0.021190786671752337,0.044429348300455675
20000,0.1,897,Balanced,952,1018,309,370,0.04096707149121931,0.047395800980486916
20000,0.1,897,Nearly balanced,952,1065,309,381,0.027705497105496912,0.04672747377515891
20000,0.1,898,No feedback,1013,1033,338,325,0.012439117877703298,0.045599174975438576
20000,0.1,898,Downward,1013,1280,338,441,0.028246669306185745,0.04334353846463506
20000,0.1,898,Balanced,1013,985,338,353,0.04462116825983692,0.04648616739406783
20000,0.1,898,Nearly balanced,1013,1034,338,371,0.0420052521646091,0.04585213845387968
20000,0.1,899,No feedback,917,1030,316,323,0.000964188866717397,0.046980628194545425
20000,0.1,899,Downward,917,1265,316,411,0.019097183769889503,0.04484366453030479
20000,0.1,899,Balanced,917,985,316,352,0.06922684231442638,0.048613202537051
20000,0.1,899,Nearly balanced,917,1051,316,377,0.07154871145599878,0.04770096607125926
20000,0.1,900,No feedback,911,1065,339,352,-0.05177557844812519,0.04817266431272199
20000,0.1,900,Downward,911,1310,339,454,-0.04763802494023833,0.04609121004130058
20000,0.1,900,Balanced,911,1033,339,381,-0.02437460945882075,0.049023191565884736
20000,0.1,900,Nearly balanced,911,1093,339,408,-0.011184307353995004,0.04839306944702976
20000,0.1,901,No feedback,948,1126,309,364,-0.034342259434910094,0.04527734912226011
20000,0.1,901,Downward,948,1379,309,464,-0.020422186183464586,0.043600582362653253
20000,0.1,901,Balanced,948,1073,309,389,0.009286580919843301,0.04604242776517093
20000,0.1,901,Nearly balanced,948,1123,309,403,-0.0005744999794654038,0.04553995330304071
20000,0.1,902,No feedback,990,1083,353,335,-0.04562507382367198,0.045258137811212934
20000,0.1,902,Downward,990,1349,353,459,-0.023223883693549885,0.043260077903366494
20000,0.1,902,Balanced,990,1042,353,365,0.02424017653026478,0.04686302485956536
20000,0.1,902,Nearly balanced,990,1086,353,386,0.032373661328567505,0.04643519645292867
20000,0.1,903,No feedback,935,1121,327,387,0.04802920114889658,0.046768328607403147
20000,0.1,903,Downward,935,1366,327,497,0.07125125895598206,0.04489465736238437
20000,0.1,903,Balanced,935,1077,327,421,0.0798797619704667,0.046960078633236105
20000,0.1,903,Nearly balanced,935,1129,327,443,0.08033069777696739,0.04626644231561668
20000,0.1,904,No feedback,965,1087,322,368,0.018307554018749284,0.04633973697468911
20000,0.1,904,Downward,965,1333,322,487,0.04134537232615465,0.044568404804269816
20000,0.1,904,Balanced,965,1009,322,380,0.049214297161536746,0.04745714342401602
20000,0.1,904,Nearly balanced,965,1054,322,400,0.04349378799043935,0.04702051993357731
20000,0.1,905,No feedback,988,1018,325,306,-0.0456170397976412,0.0446652722215447
20000,0.1,905,Downward,988,1249,325,399,-0.051182848447135165,0.04233955212522332
20000,0.1,905,Balanced,988,1009,325,354,0.024556637572009987,0.045413120898313945
20000,0.1,905,Nearly balanced,988,1048,325,370,0.0254622354369044,0.044993869997891456
20000,0.1,906,No feedback,976,1050,324,333,0.01083361569561242,0.04560085829555747
20000,0.1,906,Downward,976,1308,324,428,0.009111937244237145,0.04324534544015319
20000,0.1,906,Balanced,976,1062,324,377,0.03778728497266148,0.04598595574028383
20000,0.1,906,Nearly balanced,976,1092,324,385,0.03734429149970542,0.04571944711084844
20000,0.1,907,No feedback,937,1056,322,335,-0.064287333699998,0.045926380065827055
20000,0.1,907,Downward,937,1330,322,441,-0.04575981552663988,0.044008337931345794
20000,0.1,907,Balanced,937,1048,322,370,-0.03728633860749592,0.0462807112334703
20000,0.1,907,Nearly balanced,937,1094,322,393,-0.041038240823697,0.04565431790424904
20000,0.1,908,No feedback,939,1011,306,328,0.005562479182871005,0.04670588500538521
20000,0.1,908,Downward,939,1258,306,431,0.011364183588729315,0.044392324524180904
20000,0.1,908,Balanced,939,960,306,337,-0.01020293399197969,0.046446186485585725
20000,0.1,908,Nearly balanced,939,1010,306,353,-0.003413926477694895,0.0460354118320405
20000,0.1,909,No feedback,950,1089,339,352,-0.09133098553706004,0.045743637123738176
20000,0.1,909,Downward,950,1332,339,452,-0.06098315675696564,0.04433751523917966
20000,0.1,909,Balanced,950,1055,339,384,-0.05496085912404708,0.04696744112524815
20000,0.1,909,Nearly balanced,950,1098,339,399,-0.06005629654714595,0.04638267161827934
20000,0.1,910,No feedback,923,1046,334,372,-0.033137392833206714,0.04702559493671029
20000,0.1,910,Downward,923,1311,334,485,-0.021387312112700174,0.04462616541342491
20000,0.1,910,Balanced,923,1049,334,415,0.03843441604749265,0.04745603976329566
20000,0.1,910,Nearly balanced,923,1095,334,437,0.03756378474132199,0.04697597414791475
20000,0.1,911,No feedback,917,1028,303,320,-0.05883041089497365,0.04645468213484808
20000,0.1,911,Downward,917,1282,303,427,-0.03513942285783289,0.04457891425880983
20000,0.1,911,Balanced,917,1034,303,375,-0.02144377677894932,0.04727218490580324
20000,0.1,911,Nearly balanced,917,1094,303,399,-0.021460390459219603,0.04657277297235298
20000,0.1,912,No feedback,997,1117,343,352,-0.07945906494941396,0.044728899179511915
20000,0.1,912,Downward,997,1346,343,456,-0.0403169597804684,0.04345257226174628
20000,0.1,912,Balanced,997,1036,343,374,0.0365874199069246,0.047529128474065395
20000,0.1,912,Nearly balanced,997,1088,343,387,0.017599135423158385,0.046662635692417374
20000,0.1,913,No feedback,905,991,299,299,-0.017124705443692767,0.046137861902122386
20000,0.1,913,Downward,905,1229,299,406,0.013654493302050208,0.044681053087901046
20000,0.1,913,Balanced,905,946,299,333,0.0332716069777646,0.047493185007915766
20000,0.1,913,Nearly balanced,905,997,299,351,0.037467719324542625,0.047004726076862784
20000,0.1,914,No feedback,936,1008,349,337,-0.0036407818031733985,0.046542549825395484
20000,0.1,914,Downward,936,1215,349,432,-0.005254144449968079,0.044834721993962115
20000,0.1,914,Balanced,936,1000,349,391,0.07956618953011307,0.047633714634806416
20000,0.1,914,Nearly balanced,936,1042,349,410,0.08287368204368245,0.04727098629262266
20000,0.1,915,No feedback,980,987,343,317,0.0064005682725475355,0.04594126469933787
20000,0.1,915,Downward,980,1246,343,435,0.032369338610787224,0.04383038310753548
20000,0.1,915,Balanced,980,978,343,359,0.08179428294138291,0.04716480146631447
20000,0.1,915,Nearly balanced,980,1019,343,379,0.08994108779443077,0.046570348887300425
20000,0.1,916,No feedback,954,1065,282,344,-0.020039397687407312,0.04534318145528093
20000,0.1,916,Downward,954,1316,282,444,-0.0005611377114498883,0.043513293257135884
20000,0.1,916,Balanced,954,1055,282,378,0.04659675063254598,0.04646377687619843
20000,0.1,916,Nearly balanced,954,1112,282,397,0.04297455315704807,0.04560464557428059
20000,0.1,917,No feedback,966,1019,364,329,-0.062061767122940925,0.04581117319035954
20000,0.1,917,Downward,966,1254,364,438,-0.02879878500135885,0.04412698427241554
20000,0.1,917,Balanced,966,1027,364,369,-0.02285658916035649,0.046010103595312775
20000,0.1,917,Nearly balanced,966,1076,364,390,-0.014688288049126752,0.04575659035261887
20000,0.1,918,No feedback,935,1082,332,337,-0.05644013042458196,0.046458917226545
20000,0.1,918,Downward,935,1322,332,451,-0.04042841671152886,0.04442595912561538
20000,0.1,918,Balanced,935,1052,332,379,0.01985215465685969,0.04679990445934456
20000,0.1,918,Nearly balanced,935,1099,332,394,0.00842598035961084,0.04624466304005177
20000,0.1,919,No feedback,950,1040,335,315,-0.11609143467630029,0.045714001579337964
20000,0.1,919,Downward,950,1272,335,409,-0.07710323756104431,0.04443923844294095
20000,0.1,919,Balanced,950,1031,335,348,-0.023570815385100086,0.04763988134292267
20000,0.1,919,Nearly balanced,950,1086,335,368,-0.01677114186213463,0.046899465507885756
20000,0.1,920,No feedback,922,1084,334,335,-0.040828822796123765,0.044388339046434785
20000,0.1,920,Downward,922,1334,334,452,0.0064939132156143775,0.04326607379731382
20000,0.1,920,Balanced,922,1048,334,373,0.0269050189226534,0.04631471605175971
20000,0.1,920,Nearly balanced,922,1096,334,394,0.029846025651198815,0.0458528405988331
20000,0.1,921,No feedback,906,1024,328,344,-0.027979638810024576,0.049546366342435415
20000,0.1,921,Downward,906,1273,328,454,0.009609104592557483,0.04724557515770256
20000,0.1,921,Balanced,906,1005,328,368,0.03708922727190861,0.04989822749923725
20000,0.1,921,Nearly balanced,906,1055,328,385,0.024294159262906345,0.04911417505838767
20000,0.1,922,No feedback,971,1067,331,322,-0.04514407183533847,0.0455543871165607
20000,0.1,922,Downward,971,1321,331,418,-0.059319510845113,0.04345617849787798
20000,0.1,922,Balanced,971,1054,331,366,0.012072441503069575,0.04637956270025041
20000,0.1,922,Nearly balanced,971,1096,331,383,0.010442615023473434,0.045938774839148704
20000,0.1,923,No feedback,970,1024,306,352,0.05684163586312446,0.046119175792979604
20000,0.1,923,Downward,970,1279,306,463,0.05788229029276404,0.043847684640572995
20000,0.1,923,Balanced,970,1020,306,393,0.10369923527410962,0.04617000974174901
20000,0.1,923,Nearly balanced,970,1073,306,415,0.10569977807670072,0.045760606694754166
20000,0.1,924,No feedback,932,1085,318,344,0.01521319007074906,0.044921650463612864
20000,0.1,924,Downward,932,1346,318,449,0.02460762315795073,0.042642757874269466
20000,0.1,924,Balanced,932,1056,318,374,0.03819507941020933,0.04595382301212196
20000,0.1,924,Nearly balanced,932,1099,318,395,0.03961727421601002,0.04555831234886349
20000,0.1,925,No feedback,954,1035,299,308,-0.0493225861861068,0.045558519394976585
20000,0.1,925,Downward,954,1276,299,413,-0.02650230684735222,0.04405322539185167
20000,0.1,925,Balanced,954,1010,299,345,0.03599553814926232,0.04712890376684726
20000,0.1,925,Nearly balanced,954,1053,299,367,0.05108886092036097,0.04690607134161258
20000,0.1,926,No feedback,958,1076,342,373,0.040273202078008496,0.04715273319020138
20000,0.1,926,Downward,958,1301,342,472,0.05722641725242095,0.04468371527667898
20000,0.1,926,Balanced,958,1028,342,413,0.08699726746209396,0.047489648313657526
20000,0.1,926,Nearly balanced,958,1066,342,425,0.08293501294656747,0.046938779376266775
20000,0.1,927,No feedback,950,1048,325,334,3.1506959784877164e-05,0.04692866635852121
20000,0.1,927,Downward,950,1314,325,451,0.012602836323380828,0.04492396706193014
20000,0.1,927,Balanced,950,1024,325,381,0.015964662845641686,0.04686278290902723
20000,0.1,927,Nearly balanced,950,1080,325,397,0.01075149960125743,0.04612315040819943
20000,0.1,928,No feedback,993,1036,337,345,-0.06408770216435433,0.045809906616465355
20000,0.1,928,Downward,993,1286,337,460,-0.0431938631041634,0.04377413747971245
20000,0.1,928,Balanced,993,1014,337,382,-0.015997279604781534,0.04681768845902091
20000,0.1,928,Nearly balanced,993,1046,337,396,-0.007455226036576057,0.04655796314048442
20000,0.1,929,No feedback,918,1054,311,331,-0.04744696087100203,0.046518543591834334
20000,0.1,929,Downward,918,1307,311,454,9.201789734475385e-05,0.04496535019019565
20000,0.1,929,Balanced,918,1010,311,346,0.00045251311596483657,0.047641700071709606
20000,0.1,929,Nearly balanced,918,1063,311,368,0.002818046529355911,0.04706293090787084
20000,0.1,930,No feedback,906,1072,323,343,0.04255026730796474,0.046722218619980105
20000,0.1,930,Downward,906,1324,323,450,0.053709438864016024,0.04451004947153432
20000,0.1,930,Balanced,906,1063,323,387,0.07174178231436035,0.046751532961422
20000,0.1,930,Nearly balanced,906,1117,323,410,0.07509028441835508,0.046228022335924886
20000,0.1,931,No feedback,974,996,362,290,-0.19415034869418724,0.04548277480615521
20000,0.1,931,Downward,974,1245,362,400,-0.15591936728686312,0.04404572253483289
20000,0.1,931,Balanced,974,952,362,335,-0.142338954821143,0.047434693913995615
20000,0.1,931,Nearly balanced,974,990,362,349,-0.14375256145037685,0.04666261732590861
20000,0.1,932,No feedback,931,1067,344,344,-0.10000852758177653,0.0459169069190571
20000,0.1,932,Downward,931,1312,344,441,-0.08693893261326002,0.044140998471880716
20000,0.1,932,Balanced,931,1043,344,363,-0.09614894444690658,0.045900144121351225
20000,0.1,932,Nearly balanced,931,1090,344,381,-0.08826957892134962,0.04548225010593745
20000,0.1,933,No feedback,1010,1067,354,345,-0.058522104336178604,0.04416740363781301
20000,0.1,933,Downward,1010,1326,354,448,-0.026622862844241146,0.04234101552211813
20000,0.1,933,Balanced,1010,1056,354,388,-0.0022723261132876482,0.04519710085132659
20000,0.1,933,Nearly balanced,1010,1103,354,403,-0.0051190743246035675,0.04470311816876922
20000,0.1,934,No feedback,912,1063,300,347,-0.03600224274872549,0.04646139187410145
20000,0.1,934,Downward,912,1326,300,475,-0.03439087241527544,0.04421561236801499
20000,0.1,934,Balanced,912,1044,300,380,0.034472739922886075,0.047288167181224854
20000,0.1,934,Nearly balanced,912,1092,300,402,0.038386262739132704,0.04670105432114458
20000,0.1,935,No feedback,950,1074,318,340,-0.03334858848143046,0.044833535538964735
20000,0.1,935,Downward,950,1315,318,445,-0.021460436031315977,0.043316266248870236
20000,0.1,935,Balanced,950,1000,318,363,0.03525265469179428,0.046809055557017774
20000,0.1,935,Nearly balanced,950,1053,318,379,0.0303967873653197,0.04625382869519951
20000,0.1,936,No feedback,922,1061,301,342,0.0011399729099100808,0.04608218865991142
20000,0.1,936,Downward,922,1311,301,451,0.01564912683576236,0.044253739969755734
20000,0.1,936,Balanced,922,1039,301,374,6.819325241935736e-05,0.046832510346846636
20000,0.1,936,Nearly balanced,922,1083,301,387,0.0011065239368860946,0.04631060439305738
20000,0.1,937,No feedback,936,1043,307,326,0.0004538937035217794,0.047212727648196014
20000,0.1,937,Downward,936,1313,307,446,0.01209319735047254,0.04501915323801311
20000,0.1,937,Balanced,936,1023,307,364,0.035758291764113825,0.04793268100936153
20000,0.1,937,Nearly balanced,936,1070,307,391,0.040110012670368456,0.04729120049567519
20000,0.1,938,No feedback,945,1043,342,336,-0.08569892237926863,0.04752268552398805
20000,0.1,938,Downward,945,1284,342,423,-0.10705796941895274,0.04511922636255823
20000,0.1,938,Balanced,945,1013,342,375,-0.059063943488748716,0.048112608278959315
20000,0.1,938,Nearly balanced,945,1058,342,389,-0.06924238453026987,0.04741989596745009
20000,0.1,939,No feedback,924,1116,301,346,-0.033354686618201845,0.04606847967835529
20000,0.1,939,Downward,924,1352,301,448,-0.03571956636343493,0.04406934827936091
20000,0.1,939,Balanced,924,1078,301,377,-0.007863874343395194,0.046809387766076696
20000,0.1,939,Nearly balanced,924,1126,301,390,-0.004861994560275251,0.04625398895058914
20000,0.1,940,No feedback,923,1094,315,349,-0.07685885089224764,0.04612126847094871
20000,0.1,940,Downward,923,1351,315,465,-0.05503703191896192,0.04474957295530419
20000,0.1,940,Balanced,923,1071,315,402,-0.01982548982164123,0.04757387468329996
20000,0.1,940,Nearly balanced,923,1110,315,418,-0.00964250709633091,0.047267476816253845
20000,0.1,941,No feedback,1006,1053,323,331,-0.03191336271053519,0.04518944928108951
20000,0.1,941,Downward,1006,1323,323,450,0.016018903513768612,0.043517004078016605
20000,0.1,941,Balanced,1006,1006,323,362,0.042167679718196016,0.046354118626026106
20000,0.1,941,Nearly balanced,1006,1056,323,377,0.039943293408180536,0.04578039826740418
20000,0.1,942,No feedback,967,1057,318,320,-0.06167391730955746,0.04554681229271112
20000,0.1,942,Downward,967,1288,318,411,-0.04643136870138492,0.04365117184119484
20000,0.1,942,Balanced,967,1005,318,340,-0.051348469857988466,0.0459480790444029
20000,0.1,942,Nearly balanced,967,1047,318,353,-0.04991858208256095,0.04548046300769648
20000,0.1,943,No feedback,983,1059,321,342,-0.031107447104608055,0.044152609423863586
20000,0.1,943,Downward,983,1312,321,459,-0.0015615873948883752,0.04241046145608309
20000,0.1,943,Balanced,983,992,321,366,0.008235715652924025,0.04541237168855731
20000,0.1,943,Nearly balanced,983,1050,321,387,-0.007009162328236396,0.044561572183378605
20000,0.1,944,No feedback,918,991,327,299,-0.09351840554301322,0.04629140012725413
20000,0.1,944,Downward,918,1247,327,402,-0.09288970527256812,0.04401184642994504
20000,0.1,944,Balanced,918,997,327,351,-0.048870449446413555,0.0470233350198381
20000,0.1,944,Nearly balanced,918,1043,327,371,-0.03780540114288461,0.04661023479811596
20000,0.1,945,No feedback,939,1048,335,338,-0.047549859095717295,0.045281024058496995
20000,0.1,945,Downward,939,1290,335,436,-0.04729206393467156,0.043481773826068215
20000,0.1,945,Balanced,939,1049,335,380,-0.0081422516027439,0.0462600916528222
20000,0.1,945,Nearly balanced,939,1106,335,397,-0.00942365882250229,0.04550906134957939
20000,0.1,946,No feedback,940,1035,326,346,-0.01918109326279316,0.048208164440123366
20000,0.1,946,Downward,940,1289,326,454,-0.01744286687039831,0.04561789228554174
20000,0.1,946,Balanced,940,1013,326,378,-0.0014857545284422957,0.04837231876210312
20000,0.1,946,Nearly balanced,940,1051,326,393,-0.010458208228899202,0.04795013690007311
20000,0.1,947,No feedback,958,1080,334,342,-0.11313693222892451,0.044761371353249965
20000,0.1,947,Downward,958,1329,334,451,-0.08751163374288118,0.04312842771252422
20000,0.1,947,Balanced,958,1052,334,383,-0.034286263079225665,0.046094574172971116
20000,0.1,947,Nearly balanced,958,1108,334,406,-0.04072355262287097,0.04554698320184863
20000,0.1,948,No feedback,960,1036,318,337,0.028151901032238136,0.046906913636395146
20000,0.1,948,Downward,960,1271,318,441,0.04045278863218599,0.04449406241827343
20000,0.1,948,Balanced,960,1011,318,375,0.03997443624328867,0.04709338810240956
20000,0.1,948,Nearly balanced,960,1060,318,393,0.039506360899493886,0.04641002880439579
20000,0.1,949,No feedback,977,1071,329,360,0.03892465076184948,0.045259265820707974
20000,0.1,949,Downward,977,1326,329,483,0.0860819881879713,0.043209183633749905
20000,0.1,949,Balanced,977,1027,329,406,0.08163945911307785,0.04580355668160029
20000,0.1,949,Nearly balanced,977,1081,329,430,0.07989133605032939,0.04505384341253234
20000,0.1,950,No feedback,983,1076,334,344,0.013476064202226967,0.04457905927441284
20000,0.1,950,Downward,983,1309,334,447,0.0339157307040584,0.042776175395607734
20000,0.1,950,Balanced,983,1042,334,384,0.03065620245222278,0.04455380029658597
20000,0.1,950,Nearly balanced,983,1086,334,404,0.042852070159875244,0.04427711742495433
20000,0.1,951,No feedback,972,1088,314,352,0.0024553480777854686,0.04283901005456267
20000,0.1,951,Downward,972,1339,314,451,0.040766085182210865,0.041542076438650266
20000,0.1,951,Balanced,972,1082,314,393,0.05680037438790897,0.04365000230299117
20000,0.1,951,Nearly balanced,972,1141,314,411,0.05522724361451847,0.043110083320859284
20000,0.1,952,No feedback,950,1014,338,336,0.011000963224379712,0.047886065885753774
20000,0.1,952,Downward,950,1262,338,438,0.032954123956351944,0.045597902787708214
20000,0.1,952,Balanced,950,1009,338,376,0.055493429965061236,0.0482513517054543
20000,0.1,952,Nearly balanced,950,1050,338,397,0.06537341717049294,0.04772832842018686
20000,0.1,953,No feedback,978,1039,328,333,-0.06212198195048746,0.04463384275041442
20000,0.1,953,Downward,978,1243,328,416,-0.03932655101225596,0.04307792216970469
20000,0.1,953,Balanced,978,997,328,355,-0.01155255259779503,0.04607379216583974
20000,0.1,953,Nearly balanced,978,1042,328,372,-0.014554981513902054,0.04541109444498959
20000,0.1,954,No feedback,921,1078,307,338,-0.0011385806571080903,0.04506708657867291
20000,0.1,954,Downward,921,1329,307,426,0.021781809572495703,0.0429061017896594
20000,0.1,954,Balanced,921,1033,307,354,0.03314067326379361,0.045876840212353734
20000,0.1,954,Nearly balanced,921,1086,307,373,0.029752602225568137,0.045293374589455315
20000,0.1,955,No feedback,1008,1033,316,326,0.004130360952119216,0.043852561609731944
20000,0.1,955,Downward,1008,1283,316,441,0.03557152909242972,0.042403190930814384
20000,0.1,955,Balanced,1008,1006,316,379,0.07994178764205678,0.045555871282975245
20000,0.1,955,Nearly balanced,1008,1060,316,405,0.08719255669075615,0.04507198916200866
20000,0.1,956,No feedback,951,1031,350,315,-0.04280776720236934,0.04599577900866263
20000,0.1,956,Downward,951,1290,350,438,-0.014585177882158129,0.04412708597336756
20000,0.1,956,Balanced,951,1005,350,347,0.02306915934390319,0.04755857664850902
20000,0.1,956,Nearly balanced,951,1055,350,365,0.01469319898803001,0.04702295888028615
20000,0.1,957,No feedback,950,1070,331,354,-0.0054020473828357285,0.046915443076287845
20000,0.1,957,Downward,950,1329,331,456,-0.0007319052700126005,0.04477679104467663
20000,0.1,957,Balanced,950,1044,331,361,-0.029004270770145113,0.04681641546584053
20000,0.1,957,Nearly balanced,950,1092,331,377,-0.024563287928988375,0.04632842668831059
20000,0.1,958,No feedback,888,1035,310,357,-0.05138221337838855,0.04756130495066302
20000,0.1,958,Downward,888,1267,310,461,-0.021222622176770345,0.04595246104806443
20000,0.1,958,Balanced,888,1006,310,388,-0.013801968917870389,0.048251928839877556
20000,0.1,958,Nearly balanced,888,1056,310,403,-0.015013587770104753,0.04754816410190312
20000,0.1,959,No feedback,935,1031,337,335,-0.11502788827613925,0.04543833454216948
20000,0.1,959,Downward,935,1286,337,444,-0.09273944415461938,0.04385953525521221
20000,0.1,959,Balanced,935,1032,337,385,-0.06409588776101122,0.04641917934585609
20000,0.1,959,Nearly balanced,935,1072,337,401,-0.05681976885567974,0.045967105898005525
20000,0.1,960,No feedback,908,1046,306,330,-0.06337781847009366,0.04575540534801986
20000,0.1,960,Downward,908,1275,306,425,-0.040126893164390165,0.04417279546227454
20000,0.1,960,Balanced,908,1014,306,369,0.002050129463379846,0.0471166702909589
20000,0.1,960,Nearly balanced,908,1069,306,386,0.010097742015031053,0.04666486590999179
20000,0.1,961,No feedback,868,1059,291,351,-0.08852923565331877,0.04579737939280593
20000,0.1,961,Downward,868,1331,291,468,-0.06361262489290048,0.0439055710941551
20000,0.1,961,Balanced,868,1033,291,401,-0.002864016835485761,0.04730740904511645
20000,0.1,961,Nearly balanced,868,1078,291,417,-0.00841338115830581,0.046664596327088345
20000,0.1,962,No feedback,934,1047,320,324,-0.10506001648729668,0.046805098785114144
20000,0.1,962,Downward,934,1326,320,446,-0.09891396701284566,0.04451566559405491
20000,0.1,962,Balanced,934,1021,320,356,-0.07306703492494493,0.047534677269828414
20000,0.1,962,Nearly balanced,934,1067,320,371,-0.08224969205695526,0.046909091164562544
20000,0.1,963,No feedback,965,1053,312,320,0.020597542369163113,0.047775556861379145
20000,0.1,963,Downward,965,1318,312,426,0.04594254157946498,0.04570741112963293
20000,0.1,963,Balanced,965,1036,312,369,0.06329633481407493,0.04870016519025828
20000,0.1,963,Nearly balanced,965,1087,312,393,0.06041232034776761,0.048107802689999195
20000,0.1,964,No feedback,950,1050,313,341,-0.011847601985717549,0.04695120828931011
20000,0.1,964,Downward,950,1265,313,427,0.0002704500260498066,0.045142952088782294
20000,0.1,964,Balanced,950,1029,313,374,0.06476304684868156,0.04851763800342168
20000,0.1,964,Nearly balanced,950,1070,313,388,0.05514740036923771,0.048072488988076006
20000,0.1,965,No feedback,959,1041,343,342,-0.04200713689888719,0.047152193855350445
20000,0.1,965,Downward,959,1326,343,468,-0.027450994589946653,0.04515583752513284
20000,0.1,965,Balanced,959,1049,343,392,-0.020008271261891974,0.047702305592049764
20000,0.1,965,Nearly balanced,959,1102,343,411,-0.021377316949651615,0.04703377325030124
20000,0.1,966,No feedback,916,1046,303,355,-0.060704975169485864,0.045694665376501575
20000,0.1,966,Downward,916,1287,303,457,-0.01889928606329494,0.04425442746945253
20000,0.1,966,Balanced,916,1004,303,368,-0.02365729607966016,0.04692304056085974
20000,0.1,966,Nearly balanced,916,1065,303,393,-0.02831116372852832,0.04614795862782073
20000,0.1,967,No feedback,949,1062,320,346,0.00961465096393882,0.04659320379088609
20000,0.1,967,Downward,949,1325,320,460,-0.00453583884967379,0.043902411165476614
20000,0.1,967,Balanced,949,1028,320,384,0.021943884713438666,0.04656327578040072
20000,0.1,967,Nearly balanced,949,1074,320,406,0.03634925115192422,0.04613489848149629
20000,0.1,968,No feedback,927,1055,352,308,-0.11490850684319814,0.04806060391730636
20000,0.1,968,Downward,927,1287,352,403,-0.1195585179672971,0.045998347186510004
20000,0.1,968,Balanced,927,1015,352,345,-0.05586217075298372,0.04921743280452336
20000,0.1,968,Nearly balanced,927,1056,352,360,-0.058778851011905886,0.04858459819938884
20000,0.1,969,No feedback,942,1066,319,325,-0.046618750337562964,0.04511885162205253
20000,0.1,969,Downward,942,1323,319,434,-0.0051181648979511385,0.04330098977487681
20000,0.1,969,Balanced,942,1078,319,389,0.024081421995577224,0.04565587827579628
20000,0.1,969,Nearly balanced,942,1116,319,405,0.04489954450365108,0.04547472769474188
20000,0.1,970,No feedback,967,1027,335,296,-0.09524082007117218,0.045027149832470914
20000,0.1,970,Downward,967,1261,335,393,-0.04815094404976611,0.04394865893032412
20000,0.1,970,Balanced,967,963,335,320,-0.025579575212389183,0.04695185685521138
20000,0.1,970,Nearly balanced,967,1012,335,338,-0.019431010772692492,0.04644626985592578
20000,0.1,971,No feedback,914,1083,310,350,-0.105291982978514,0.04564556453861345
20000,0.1,971,Downward,914,1324,310,460,-0.07491935746898848,0.044241352550653194
20000,0.1,971,Balanced,914,1049,310,390,-0.06718179128402868,0.0463620597712369
20000,0.1,971,Nearly balanced,914,1102,310,409,-0.06040742915918085,0.045933720061037395
20000,0.1,972,No feedback,960,1085,332,342,-0.057027097457508946,0.0454738731960998
20000,0.1,972,Downward,960,1326,332,437,-0.05255250333475403,0.04380266231649253
20000,0.1,972,Balanced,960,1051,332,371,-0.04587883698974965,0.046573635410639413
20000,0.1,972,Nearly balanced,960,1106,332,393,-0.0456352715742509,0.04593146363184813
20000,0.1,973,No feedback,950,1034,321,326,-0.05087892528811783,0.04721910509728135
20000,0.1,973,Downward,950,1292,321,434,-0.04246318673458954,0.04523642623605656
20000,0.1,973,Balanced,950,1009,321,353,-0.08128042069978664,0.04719715870083164
20000,0.1,973,Nearly balanced,950,1070,321,379,-0.06929745141861149,0.04665987957698112
20000,0.1,974,No feedback,903,1043,304,313,-0.06917070302811584,0.045719021951483585
20000,0.1,974,Downward,903,1303,304,426,-0.05081265497831028,0.04390760129655178
20000,0.1,974,Balanced,903,1041,304,366,0.02054760848855186,0.04667670299627186
20000,0.1,974,Nearly balanced,903,1093,304,385,0.016264543569699197,0.046149757593274554
20000,0.1,975,No feedback,1009,1126,352,359,-0.02210491025040201,0.04561159604617845
20000,0.1,975,Downward,1009,1373,352,475,0.006113168330388774,0.04393909187296055
20000,0.1,975,Balanced,1009,1054,352,382,-0.001732802442169723,0.04654543590386249
20000,0.1,975,Nearly balanced,1009,1107,352,399,-6.684409200652386e-06,0.04602877363160547
20000,0.1,976,No feedback,989,1037,343,350,-0.014500716074841657,0.04590062235638629
20000,0.1,976,Downward,989,1312,343,470,0.008973576049597864,0.04335532502763493
20000,0.1,976,Balanced,989,1005,343,367,0.03179184550055647,0.04672243818194352
20000,0.1,976,Nearly balanced,989,1061,343,391,0.03710835067964047,0.04619766808249415
20000,0.1,977,No feedback,933,998,347,328,-0.10312938362065105,0.04695195504427333
20000,0.1,977,Downward,933,1235,347,432,-0.0797068667323621,0.045522751611814335
20000,0.1,977,Balanced,933,966,347,366,-0.05906902535851166,0.04826851017764424
20000,0.1,977,Nearly balanced,933,1005,347,380,-0.049268051200136276,0.048029543887149265
20000,0.1,978,No feedback,956,1058,317,327,-0.005671012364360961,0.045659096835957966
20000,0.1,978,Downward,956,1300,317,422,0.0036069085856898497,0.04382835981172693
20000,0.1,978,Balanced,956,1071,317,370,0.03462893904296083,0.0461164561067007
20000,0.1,978,Nearly balanced,956,1113,317,383,0.026313350316506,0.045539906347682665
20000,0.1,979,No feedback,953,1017,327,318,-0.047107145133242434,0.0455717847197779
20000,0.1,979,Downward,953,1262,327,434,-0.028127040976707707,0.044003725227588046
20000,0.1,979,Balanced,953,1013,327,361,0.02294025704655378,0.04708721127965754
20000,0.1,979,Nearly balanced,953,1054,327,377,0.0173631829168151,0.04656667704850506
20000,0.1,980,No feedback,924,1032,309,317,-0.025841119394460765,0.04488321720582661
20000,0.1,980,Downward,924,1287,309,434,-0.012905045600290044,0.043376301198939364
20000,0.1,980,Balanced,924,984,309,358,0.047763856249334546,0.04676120599962875
20000,0.1,980,Nearly balanced,924,1030,309,374,0.044439847315986825,0.04618590513992594
20000,0.1,981,No feedback,942,1084,345,355,-0.05884723803216119,0.04928915432418045
20000,0.1,981,Downward,942,1338,345,458,-0.036093273053522,0.0471590231642077
20000,0.1,981,Balanced,942,1045,345,370,-0.042816864213236216,0.0495614319797935
20000,0.1,981,Nearly balanced,942,1112,345,390,-0.053718575826819825,0.04867104629596749
20000,0.1,982,No feedback,1003,1053,353,322,-0.1224873851799804,0.04573964837450522
20000,0.1,982,Downward,1003,1288,353,427,-0.10526915578678148,0.0443875174851875
20000,0.1,982,Balanced,1003,1047,353,354,-0.05065083729530079,0.047125221228184876
20000,0.1,982,Nearly balanced,1003,1103,353,374,-0.05210731409433378,0.04657885234271337
20000,0.1,983,No feedback,978,1064,347,318,-0.10029016582512934,0.04702987099405714
20000,0.1,983,Downward,978,1307,347,421,-0.07013278450827393,0.04549829755100189
20000,0.1,983,Balanced,978,1047,347,371,-0.031115876755838823,0.0481522454991375
20000,0.1,983,Nearly balanced,978,1093,347,383,-0.03513161182117808,0.04760515046811522
20000,0.1,984,No feedback,1002,1075,350,359,0.02604849385639968,0.0454477918262091
20000,0.1,984,Downward,1002,1315,350,455,0.061235048501165845,0.043471419766990434
20000,0.1,984,Balanced,1002,1043,350,375,0.06888228538725133,0.04591364546570814
20000,0.1,984,Nearly balanced,1002,1087,350,394,0.06838044703370932,0.04524601632926816
20000,0.1,985,No feedback,950,1029,319,302,-0.023864317832592685,0.04605405101816356
20000,0.1,985,Downward,950,1285,319,412,-0.025444660652010898,0.043938499637054894
20000,0.1,985,Balanced,950,973,319,344,0.047451897437924384,0.048658458393553476
20000,0.1,985,Nearly balanced,950,1024,319,361,0.04399280286606422,0.04774240646328832
20000,0.1,986,No feedback,1010,1016,350,312,-0.04879183954083588,0.04580428659977438
20000,0.1,986,Downward,1010,1248,350,416,-0.016549773982138305,0.04403517437822784
20000,0.1,986,Balanced,1010,958,350,346,-0.0038302919907990396,0.04790836879278242
20000,0.1,986,Nearly balanced,1010,1007,350,368,0.0035473984880839415,0.04753674309397553
20000,0.1,987,No feedback,938,1064,288,335,0.02538231080023412,0.04453105919269677
20000,0.1,987,Downward,938,1322,288,444,0.03464937440594812,0.0425998620305023
20000,0.1,987,Balanced,938,1062,288,391,0.0947369878383546,0.04552112015004434
20000,0.1,987,Nearly balanced,938,1108,288,407,0.09245002713526335,0.045028410325413534
20000,0.1,988,No feedback,951,1106,286,366,0.03671479682748252,0.045435339697851795
20000,0.1,988,Downward,951,1374,286,486,0.07601380328895319,0.04403389691197332
20000,0.1,988,Balanced,951,1086,286,412,0.09019392564195394,0.04616071430284631
20000,0.1,988,Nearly balanced,951,1135,286,430,0.09968298031864187,0.04569133996493873
20000,0.1,989,No feedback,940,1055,320,363,0.045376789669686834,0.04655056827160881
20000,0.1,989,Downward,940,1267,320,457,0.03684649982666155,0.04442584279037465
20000,0.1,989,Balanced,940,1031,320,392,0.05572612021246093,0.0467796868881367
20000,0.1,989,Nearly balanced,940,1070,320,406,0.05395376358524079,0.046289739622080384
20000,0.1,990,No feedback,977,971,341,321,-0.06529498095291114,0.045543233433202955
20000,0.1,990,Downward,977,1226,341,430,-0.03465878121912752,0.04395299840980395
20000,0.1,990,Balanced,977,980,341,365,-0.0114061486788955,0.046231480738697345
20000,0.1,990,Nearly balanced,977,1018,341,377,-0.014023307620987469,0.04573312344200322
20000,0.1,991,No feedback,959,1107,327,344,-0.057494468021127176,0.04562654529583537
20000,0.1,991,Downward,959,1365,327,467,-0.048090508939761134,0.04399177247806684
20000,0.1,991,Balanced,959,1072,327,394,0.0021056029927565834,0.047043363905783016
20000,0.1,991,Nearly balanced,959,1117,327,414,0.009022876616448572,0.04659589571443056
20000,0.1,992,No feedback,936,997,299,312,-0.02058864817410444,0.04541369438650084
20000,0.1,992,Downward,936,1259,299,429,0.03071746370281847,0.04376180194232442
20000,0.1,992,Balanced,936,1019,299,367,0.04882933635885478,0.04624775894077161
20000,0.1,992,Nearly balanced,936,1060,299,386,0.05110380651856966,0.045822650468911284
20000,0.1,993,No feedback,932,1003,315,343,-0.07370274025433698,0.047698180757616775
20000,0.1,993,Downward,932,1294,315,475,-0.026327765362439248,0.04563120651811098
20000,0.1,993,Balanced,932,1014,315,381,-0.024376184466220308,0.04857045785163071
20000,0.1,993,Nearly balanced,932,1055,315,390,-0.0429478802617384,0.04765390787138513
20000,0.1,994,No feedback,921,1084,315,392,0.010335437648407608,0.047825980883478975
20000,0.1,994,Downward,921,1345,315,492,0.05397966276287347,0.04578342645964238
20000,0.1,994,Balanced,921,1039,315,397,0.0863080060779487,0.04873747465436724
20000,0.1,994,Nearly balanced,921,1079,315,414,0.08265857485184841,0.0483618587120759
20000,0.1,995,No feedback,931,1017,325,299,-0.06175191041301653,0.046084348890411096
20000,0.1,995,Downward,931,1254,325,404,-0.040145295530746306,0.04409389431695627
20000,0.1,995,Balanced,931,976,325,335,0.010281620600116781,0.04772978352626336
20000,0.1,995,Nearly balanced,931,1024,325,353,0.0032862419389369513,0.04706815633106875
20000,0.1,996,No feedback,963,1030,359,330,-0.14361732765559168,0.045032131541728845
20000,0.1,996,Downward,963,1268,359,428,-0.1027425636215199,0.043867637642348696
20000,0.1,996,Balanced,963,982,359,352,-0.0740962647343259,0.0472912398383804
20000,0.1,996,Nearly balanced,963,1029,359,365,-0.07613312667588229,0.04657023757939304
20000,0.1,997,No feedback,977,1047,328,302,-0.10597752976689528,0.04544814367086108
20000,0.1,997,Downward,977,1291,328,411,-0.05700157211443907,0.043857472622152206
20000,0.1,997,Balanced,977,1040,328,355,-0.03510549910192068,0.046728691411892974
20000,0.1,997,Nearly balanced,977,1097,328,372,-0.05238249950629981,0.04571554532154073
20000,0.1,998,No feedback,973,1030,341,322,-0.1322344914704751,0.04602104099666509
20000,0.1,998,Downward,973,1256,341,414,-0.11916631445190828,0.044317096500457794
20000,0.1,998,Balanced,973,953,341,333,-0.03557696189394921,0.04906459754096102
20000,0.1,998,Nearly balanced,973,1005,341,355,-0.04829769995325495,0.04794522635998113
20000,0.1,999,No feedback,929,1092,325,323,-0.10039419236768637,0.046332494200438085
20000,0.1,999,Downward,929,1347,325,421,-0.08311481818859012,0.04458953854684337
20000,0.1,999,Balanced,929,1060,325,346,-0.06060051259229665,0.04755742391998942
20000,0.1,999,Nearly balanced,929,1115,325,371,-0.05816047839555638,0.04705580944307779
200000,0.05,0,No feedback,4767,5050,1608,1608,-0.03837171692646729,0.0209958436450579
200000,0.05,0,Downward,4767,6298,1608,2117,-0.025736233136156195,0.020098452361511684
200000,0.05,0,Balanced,4767,4942,1608,1807,0.004277536738803267,0.021479323083187826
200000,0.05,0,Nearly balanced,4767,5197,1608,1893,0.003231809181385381,0.021238596016566746
200000,0.05,1,No feedback,4814,5060,1672,1642,-0.03320133094869687,0.02107752340122405
200000,0.05,1,Downward,4814,6265,1672,2129,-0.025780074861134428,0.02010089398896966
200000,0.05,1,Balanced,4814,5079,1672,1827,0.013377843951586144,0.021313252971803257
200000,0.05,1,Nearly balanced,4814,5313,1672,1917,0.009247423779832509,0.021094037974740267
200000,0.05,2,No feedback,4791,5046,1681,1535,-0.05962921882240185,0.020672212826436755
200000,0.05,2,Downward,4791,6323,1681,2053,-0.038466509477464605,0.019864103305708817
200000,0.05,2,Balanced,4791,5041,1681,1734,-0.010591959785488159,0.021071527384740333
200000,0.05,2,Nearly balanced,4791,5313,1681,1844,-0.004426881908688618,0.02085653694689248
200000,0.05,3,No feedback,4927,5125,1674,1591,-0.03597427012108306,0.02018984363161322
200000,0.05,3,Downward,4927,6370,1674,2100,-0.005491337238697047,0.019430648103709494
200000,0.05,3,Balanced,4927,5100,1674,1814,0.020742084697938812,0.020621691069303404
200000,0.05,3,Nearly balanced,4927,5365,1674,1899,0.01754244027250057,0.020334696998969063
200000,0.05,4,No feedback,4842,5141,1675,1630,-0.04981013770741982,0.02057053936854036
200000,0.05,4,Downward,4842,6369,1675,2144,-0.017308126900595133,0.01980275286836129
200000,0.05,4,Balanced,4842,5051,1675,1848,0.0061876257347303065,0.020972116194039336
200000,0.05,4,Nearly balanced,4842,5331,1675,1945,0.007433188623123033,0.02068025668485054
200000,0.05,5,No feedback,4818,5154,1673,1533,-0.05095752579052654,0.020389390277433674
200000,0.05,5,Downward,4818,6408,1673,2066,-0.02438224554258478,0.019628769778927302
200000,0.05,5,Balanced,4818,5083,1673,1799,0.008551979373060459,0.020958094346115095
200000,0.05,5,Nearly balanced,4818,5315,1673,1880,0.007753974142790887,0.02069977928650442
200000,0.05,6,No feedback,4885,5144,1722,1597,-0.045697091898543984,0.020341085155402904
200000,0.05,6,Downward,4885,6386,1722,2095,-0.02303185199328278,0.019577956918729742
200000,0.05,6,Balanced,4885,5019,1722,1814,0.011251730114964942,0.021006152247109305
200000,0.05,6,Nearly balanced,4885,5293,1722,1891,0.004309861712483765,0.02068665999432074
200000,0.05,7,No feedback,4936,5038,1714,1558,-0.01130254627286792,0.020551413495777247
200000,0.05,7,Downward,4936,6291,1714,2094,0.007608600391276477,0.01963226350052982
200000,0.05,7,Balanced,4936,4955,1714,1776,0.03299597002156174,0.020911964522791555
200000,0.05,7,Nearly balanced,4936,5190,1714,1860,0.038765724428708515,0.020694632691210746
200000,0.05,8,No feedback,4852,5076,1659,1590,-0.019857159697866722,0.020397712772353686
200000,0.05,8,Downward,4852,6325,1659,2128,0.009451786289566333,0.019547178587333996
200000,0.05,8,Balanced,4852,4990,1659,1808,0.030362625090520456,0.02089798227149642
200000,0.05,8,Nearly balanced,4852,5236,1659,1892,0.03152096417297079,0.020592979800179535
200000,0.05,9,No feedback,4985,5125,1729,1652,-0.02361186563151968,0.020496237675298776
200000,0.05,9,Downward,4985,6355,1729,2157,-0.00457658603079103,0.019698049460456123
200000,0.05,9,Balanced,4985,4976,1729,1813,0.02126071750347336,0.020952789768028696
200000,0.05,9,Nearly balanced,4985,5232,1729,1903,0.023393555912495645,0.020709895244337747
200000,0.05,10,No feedback,4868,5159,1661,1628,-0.02077804136600142,0.020709007612137616
200000,0.05,10,Downward,4868,6416,1661,2146,-0.0007805082985387068,0.01986754944352873
200000,0.05,10,Balanced,4868,5081,1661,1812,0.0307660025907181,0.021043142073855346
200000,0.05,10,Nearly balanced,4868,5359,1661,1911,0.030180244181114757,0.020740619700870832
200000,0.05,11,No feedback,4819,5213,1729,1727,-0.00820374135516011,0.021048816406682137
200000,0.05,11,Downward,4819,6511,1729,2275,-0.0018306816184464059,0.019999600127283162
200000,0.05,11,Balanced,4819,5119,1729,1934,0.03944632201695025,0.021302908235780904
200000,0.05,11,Nearly balanced,4819,5363,1729,2025,0.037047489002712986,0.02106075864398679
200000,0.05,12,No feedback,4884,5119,1670,1531,-0.06240770506086918,0.02071135641918842
200000,0.05,12,Downward,4884,6416,1670,2103,-0.040297347739954636,0.01972269847204717
200000,0.05,12,Balanced,4884,5189,1670,1809,-0.012934046222510098,0.021026947308892083
200000,0.05,12,Nearly balanced,4884,5447,1670,1911,-0.007512566896092199,0.020772185549630333
200000,0.05,13,No feedback,4932,4984,1699,1588,-0.05083067535180141,0.020575960851510512
200000,0.05,13,Downward,4932,6183,1699,2080,-0.03667578607894628,0.019664409351552326
200000,0.05,13,Balanced,4932,4924,1699,1836,0.006074388283372478,0.0208760670453473
200000,0.05,13,Nearly balanced,4932,5169,1699,1932,0.005396920514170789,0.020635505746325295
200000,0.05,14,No feedback,4734,5043,1687,1556,-0.09299526502729288,0.02116455320093656
200000,0.05,14,Downward,4734,6273,1687,2108,-0.058458565301869214,0.020352319137442006
200000,0.05,14,Balanced,4734,5008,1687,1814,-0.022737511155314805,0.021520021885807997
200000,0.05,14,Nearly balanced,4734,5260,1687,1908,-0.021726976947099463,0.021302584455150105
200000,0.05,15,No feedback,4968,4995,1728,1581,-0.06756250148789272,0.020560301048792678
200000,0.05,15,Downward,4968,6234,1728,2095,-0.04429955315169337,0.01973088098583399
200000,0.05,15,Balanced,4968,4920,1728,1798,-0.004432615306026899,0.02115518101662747
200000,0.05,15,Nearly balanced,4968,5186,1728,1906,-0.006813799143113586,0.020870875454321064
200000,0.05,16,No feedback,4883,5081,1607,1550,-0.046191450646488164,0.020563823931567044
200000,0.05,16,Downward,4883,6353,1607,2094,-0.026807359188092184,0.019747058856011347
200000,0.05,16,Balanced,4883,5049,1607,1768,0.0055848225767652915,0.020940132126677016
200000,0.05,16,Nearly balanced,4883,5295,1607,1854,0.00098201771788603,0.02067051287286484
200000,0.05,17,No feedback,4848,5022,1653,1610,-0.006966882089243898,0.02074235182115858
200000,0.05,17,Downward,4848,6299,1653,2121,0.002063081385255794,0.019743853551431913
200000,0.05,17,Balanced,4848,4977,1653,1790,0.026077473203415302,0.021017593316191803
200000,0.05,17,Nearly balanced,4848,5194,1653,1876,0.03131813691994206,0.020854869282195695
200000,0.05,18,No feedback,4971,5151,1745,1620,-0.03491880599087588,0.020614325567116162
200000,0.05,18,Downward,4971,6389,1745,2164,-0.012512933311451868,0.019759658004402363
200000,0.05,18,Balanced,4971,5056,1745,1887,0.014259350411991056,0.021061660630192755
200000,0.05,18,Nearly balanced,4971,5295,1745,1967,0.016357087097014056,0.02082138580730018
200000,0.05,19,No feedback,4949,5099,1665,1601,-0.00852419387508735,0.020504581156304075
200000,0.05,19,Downward,4949,6343,1665,2109,0.006589846712244607,0.01956506755066861
200000,0.05,19,Balanced,4949,5000,1665,1793,0.040740092719796894,0.02087465869632228
200000,0.05,19,Nearly balanced,4949,5257,1665,1882,0.04239309435884425,0.02055775392174873
200000,0.05,20,No feedback,4806,5278,1655,1643,-0.034859068322760145,0.020554550543273032
200000,0.05,20,Downward,4806,6550,1655,2198,-0.011229726324569977,0.019685825298999256
200000,0.05,20,Balanced,4806,5172,1655,1859,0.011290021638376224,0.021000012830955317
200000,0.05,20,Nearly balanced,4806,5445,1655,1980,0.014917125967203682,0.020782075155449244
200000,0.05,21,No feedback,4926,5145,1724,1602,-0.043233430190632804,0.020277514659811497
200000,0.05,21,Downward,4926,6383,1724,2133,-0.016289963855072698,0.019479781344227832
200000,0.05,21,Balanced,4926,5103,1724,1824,-0.00805774193945702,0.02067503892234423
200000,0.05,21,Nearly balanced,4926,5349,1724,1903,-0.011088793141250886,0.020412886461592096
200000,0.05,22,No feedback,5005,5058,1693,1578,-0.06907929375612759,0.020534319756359026
200000,0.05,22,Downward,5005,6288,1693,2069,-0.059690110231174875,0.019657550724635472
200000,0.05,22,Balanced,5005,4993,1693,1802,-0.021211655615404112,0.020920794781329292
200000,0.05,22,Nearly balanced,5005,5224,1693,1880,-0.01717064722446482,0.020706739859497055
200000,0.05,23,No feedback,4869,5070,1693,1626,-0.04975458485295142,0.020377414934564072
200000,0.05,23,Downward,4869,6311,1693,2137,-0.03266728933488372,0.01953530766469218
200000,0.05,23,Balanced,4869,5003,1693,1837,0.015044042964435511,0.02113448615810296
200000,0.05,23,Nearly balanced,4869,5266,1693,1943,0.013456132543141874,0.02083906268614321
200000,0.05,24,No feedback,4952,5136,1708,1670,-0.017570554278859396,0.02043581162027066
200000,0.05,24,Downward,4952,6404,1708,2201,-0.004397727398439855,0.019575588217885083
200000,0.05,24,Balanced,4952,5052,1708,1869,0.026184355185801145,0.020797988180890722
200000,0.05,24,Nearly balanced,4952,5317,1708,1961,0.024623800476433033,0.02053961427322076
200000,0.05,25,No feedback,4862,5159,1697,1665,-0.06116603327922454,0.020550710910198583
200000,0.05,25,Downward,4862,6432,1697,2209,-0.04330851233240435,0.019721432481090328
200000,0.05,25,Balanced,4862,5028,1697,1855,-0.016381204650289083,0.021065912187893644
200000,0.05,25,Nearly balanced,4862,5287,1697,1945,-0.01975489867730762,0.020805929808777872
200000,0.05,26,No feedback,4895,5069,1718,1605,-0.04183797423359209,0.020498734005004546
200000,0.05,26,Downward,4895,6323,1718,2126,-0.018164640271999988,0.01961120255551954
200000,0.05,26,Balanced,4895,5001,1718,1822,0.015256809483470357,0.020901652039435704
200000,0.05,26,Nearly balanced,4895,5252,1718,1916,0.015265691944398418,0.020649623751605808
200000,0.05,27,No feedback,4946,5023,1731,1536,-0.07232079281701997,0.020426773780680734
200000,0.05,27,Downward,4946,6176,1731,2049,-0.04176257433296865,0.019758110459126517
200000,0.05,27,Balanced,4946,4965,1731,1755,-0.012577420540158257,0.021009538390757202
200000,0.05,27,Nearly balanced,4946,5208,1731,1823,-0.013809871843217303,0.02075279298569766
200000,0.05,28,No feedback,4917,5159,1734,1665,-0.02923431459420317,0.020886508866846433
200000,0.05,28,Downward,4917,6391,1734,2175,-0.02429706061433079,0.019931161012444302
200000,0.05,28,Balanced,4917,5074,1734,1852,-0.0012229005364119416,0.021093101428026055
200000,0.05,28,Nearly balanced,4917,5291,1734,1930,-0.002816187390362712,0.02088764749971034
200000,0.05,29,No feedback,4879,5173,1709,1666,-0.0388782205095618,0.020593244425361926
200000,0.05,29,Downward,4879,6453,1709,2218,-0.012388528039373736,0.019780353487212805
200000,0.05,29,Balanced,4879,5156,1709,1921,0.020965912841868328,0.020952466192239984
200000,0.05,29,Nearly balanced,4879,5367,1709,2001,0.020524667700987098,0.020743894134354273
200000,0.05,30,No feedback,4863,5177,1708,1577,-0.059691408670743296,0.020218460294933648
200000,0.05,30,Downward,4863,6421,1708,2091,-0.03684008849485121,0.019525345153951098
200000,0.05,30,Balanced,4863,5082,1708,1793,-0.004623335131819839,0.02076610225009506
200000,0.05,30,Nearly balanced,4863,5321,1708,1890,-0.005460282085035517,0.020533959150948557
200000,0.05,31,No feedback,4833,5087,1645,1580,-0.035563385820753135,0.02063519694491499
200000,0.05,31,Downward,4833,6342,1645,2110,-0.016457405569157035,0.019770549855521586
200000,0.05,31,Balanced,4833,5031,1645,1768,0.007544000848468291,0.02100604595223368
200000,0.05,31,Nearly balanced,4833,5278,1645,1858,0.007520743677251973,0.02076558502477135
200000,0.05,32,No feedback,4848,5133,1700,1648,-0.05243592030958666,0.02062781765495475
200000,0.05,32,Downward,4848,6421,1700,2202,-0.02503689908679202,0.019792064107169004
200000,0.05,32,Balanced,4848,5114,1700,1902,-0.011525599819665666,0.020935287577611577
200000,0.05,32,Nearly balanced,4848,5357,1700,2002,-0.008097085320112107,0.020718213748160515
200000,0.05,33,No feedback,4949,5158,1694,1616,-0.012689648016009303,0.020425618393997924
200000,0.05,33,Downward,4949,6360,1694,2122,0.004851798265171514,0.01960666659088741
200000,0.05,33,Balanced,4949,5117,1694,1842,0.03352937795934241,0.020852147532158284
200000,0.05,33,Nearly balanced,4949,5372,1694,1923,0.03191199173693515,0.02060840822567024
200000,0.05,34,No feedback,4933,5103,1730,1608,-0.011812759593462119,0.020342710721765748
200000,0.05,34,Downward,4933,6380,1730,2154,0.012747019431569362,0.019446342069960952
200000,0.05,34,Balanced,4933,5036,1730,1832,0.036284777135921986,0.020734612928282662
200000,0.05,34,Nearly balanced,4933,5263,1730,1913,0.03734503950896334,0.020502571777747183
200000,0.05,35,No feedback,4850,4936,1681,1481,-0.08566905517349693,0.02039671461221539
200000,0.05,35,Downward,4850,6150,1681,1982,-0.06216378054963434,0.01965206210707471
200000,0.05,35,Balanced,4850,4869,1681,1715,-0.030960134805320172,0.02111391589691022
200000,0.05,35,Nearly balanced,4850,5108,1681,1804,-0.0362226953431638,0.020867810472708963
200000,0.05,36,No feedback,4829,5205,1707,1656,-0.04860501559365793,0.020582311463112974
200000,0.05,36,Downward,4829,6456,1707,2196,-0.018794764276154785,0.019847954592108884
200000,0.05,36,Balanced,4829,5150,1707,1861,0.014015021765361457,0.021060739072087047
200000,0.05,36,Nearly balanced,4829,5420,1707,1969,0.012277114826442337,0.02078099720289405
200000,0.05,37,No feedback,4857,5200,1674,1584,-0.04418060251635719,0.020569472998377476
200000,0.05,37,Downward,4857,6502,1674,2121,-0.027746097684603344,0.019660134439724353
200000,0.05,37,Balanced,4857,5187,1674,1813,0.0003465268164716262,0.020766618232147756
200000,0.05,37,Nearly balanced,4857,5448,1674,1897,-0.0011713466901157599,0.020544864229784174
200000,0.05,38,No feedback,4927,5199,1720,1565,-0.022347706916961085,0.02059825504730879
200000,0.05,38,Downward,4927,6462,1720,2087,-0.012554574861417478,0.019703656918649802
200000,0.05,38,Balanced,4927,5099,1720,1790,0.020659661358568893,0.02102090904899401
200000,0.05,38,Nearly balanced,4927,5335,1720,1870,0.023552956176909556,0.020785201270581234
200000,0.05,39,No feedback,4857,5041,1673,1656,-0.029162093363221953,0.020384923824502476
200000,0.05,39,Downward,4857,6267,1673,2203,-0.009580670332378138,0.019607559513196537
200000,0.05,39,Balanced,4857,5058,1673,1862,0.015891767956503544,0.020656017363050175
200000,0.05,39,Nearly balanced,4857,5310,1673,1945,0.01303280686572933,0.02041618186846846
200000,0.05,40,No feedback,4888,5306,1650,1666,-0.02822135635331502,0.020330349961605886
200000,0.05,40,Downward,4888,6552,1650,2187,-0.01012768405222303,0.01947009920936211
200000,0.05,40,Balanced,4888,5162,1650,1891,0.027321692874623382,0.020751161730723635
200000,0.05,40,Nearly balanced,4888,5399,1650,1977,0.02759358068254425,0.020541222135763666
200000,0.05,41,No feedback,4842,5190,1595,1590,-0.03884336020494977,0.020414442084505158
200000,0.05,41,Downward,4842,6415,1595,2094,-0.014917252864962705,0.019603375440254207
200000,0.05,41,Balanced,4842,5023,1595,1778,0.009813157619532775,0.02094738571943293
200000,0.05,41,Nearly balanced,4842,5284,1595,1871,0.009142616679610194,0.02067904976404023
200000,0.05,42,No feedback,4784,5140,1628,1669,-0.046093466807501704,0.02091414205898215
200000,0.05,42,Downward,4784,6402,1628,2220,-0.03210970749770131,0.02002138173877167
200000,0.05,42,Balanced,4784,5045,1628,1874,0.018323953240482804,0.021302464988170223
200000,0.05,42,Nearly balanced,4784,5284,1628,1965,0.016558743157741362,0.021062380261389915
200000,0.05,43,No feedback,4956,5028,1687,1623,-0.04186959233689391,0.020404142582860156
200000,0.05,43,Downward,4956,6284,1687,2111,-0.02825408842276589,0.019362680367369257
200000,0.05,43,Balanced,4956,4999,1687,1839,-0.0009757183588416929,0.020580765734700197
200000,0.05,43,Nearly balanced,4956,5244,1687,1914,-0.007951726979670226,0.020322610880639226
200000,0.05,44,No feedback,4915,5169,1668,1604,-0.026530630718299475,0.020493141541447484
200000,0.05,44,Downward,4915,6466,1668,2152,-0.0113202939067516,0.019600790317698465
200000,0.05,44,Balanced,4915,5074,1668,1816,0.025210850645064897,0.02094160764174261
200000,0.05,44,Nearly balanced,4915,5331,1668,1911,0.023453408374467632,0.02068743121029623
200000,0.05,45,No feedback,4843,5149,1667,1643,-0.024043877853745788,0.020492538591479273
200000,0.05,45,Downward,4843,6403,1667,2189,0.004420401815153352,0.019665704942715943
200000,0.05,45,Balanced,4843,5076,1667,1820,0.017722300893995346,0.02088735407671535
200000,0.05,45,Nearly balanced,4843,5293,1667,1903,0.023190241412163637,0.02071283558254566
200000,0.05,46,No feedback,4832,5111,1668,1588,-0.009129388303349584,0.020536420856574988
200000,0.05,46,Downward,4832,6354,1668,2085,0.006092868095629922,0.019596870353012164
200000,0.05,46,Balanced,4832,5066,1668,1827,0.03554302048690289,0.02081091455235126
200000,0.05,46,Nearly balanced,4832,5283,1668,1898,0.029633227500367565,0.0205667982613848
200000,0.05,47,No feedback,4944,5153,1683,1610,-0.006097597395421428,0.02032540183209607
200000,0.05,47,Downward,4944,6393,1683,2151,0.015043486674875373,0.019424588980145974
200000,0.05,47,Balanced,4944,5052,1683,1846,0.032692078809963776,0.02066611826166453
200000,0.05,47,Nearly balanced,4944,5308,1683,1923,0.03572587973806374,0.020460127048586768
200000,0.05,48,No feedback,4821,5142,1636,1652,-0.04140829621789216,0.020537779051776853
200000,0.05,48,Downward,4821,6372,1636,2187,-0.00977364691261462,0.019765028025189098
200000,0.05,48,Balanced,4821,5089,1636,1871,0.003231874303528337,0.021033792260703798
200000,0.05,48,Nearly balanced,4821,5336,1636,1966,0.006193114547272671,0.02075383523765587
200000,0.05,49,No feedback,4925,5044,1704,1635,-0.006188037097888788,0.020936308561687524
200000,0.05,49,Downward,4925,6271,1704,2183,0.0196036082612161,0.019993529706505
200000,0.05,49,Balanced,4925,4967,1704,1824,0.053709722962093254,0.02137563040891195
200000,0.05,49,Nearly balanced,4925,5201,1704,1915,0.0556525582071819,0.021102282626174508
200000,0.05,50,No feedback,4935,4911,1639,1545,-0.027845539276782072,0.020871067985249046
200000,0.05,50,Downward,4935,6114,1639,2026,-0.013638177018366837,0.019957856741956492
200000,0.05,50,Balanced,4935,4922,1639,1766,0.036873284035802534,0.021190585199965223
200000,0.05,50,Nearly balanced,4935,5130,1639,1843,0.032459626026960064,0.0209900309117966
200000,0.05,51,No feedback,4828,5111,1671,1558,-0.03081361497829327,0.021154974987494957
200000,0.05,51,Downward,4828,6317,1671,2047,-0.013330392159159654,0.020253287833789095
200000,0.05,51,Balanced,4828,5109,1671,1784,0.021597853117459653,0.021395383965489803
200000,0.05,51,Nearly balanced,4828,5323,1671,1861,0.020397037473966484,0.021194338590649297
200000,0.05,52,No feedback,4940,5109,1718,1678,-0.022713292247833028,0.020682351774344052
200000,0.05,52,Downward,4940,6433,1718,2221,-0.001483772563053487,0.019758756863168574
200000,0.05,52,Balanced,4940,5050,1718,1855,0.020577262907032767,0.021034452473067473
200000,0.05,52,Nearly balanced,4940,5307,1718,1932,0.0189166180480288,0.02079054034975419
200000,0.05,53,No feedback,4851,5013,1704,1628,-0.02554340733092303,0.02081743357786163
200000,0.05,53,Downward,4851,6301,1704,2154,-0.015917696493201516,0.019830128300370047
200000,0.05,53,Balanced,4851,4930,1704,1799,-0.0007700823603977724,0.02114754493704223
200000,0.05,53,Nearly balanced,4851,5178,1704,1896,0.00310559216366596,0.02089700932762604
200000,0.05,54,No feedback,4932,5110,1742,1568,-0.07526288664185671,0.020487821002230917
200000,0.05,54,Downward,4932,6351,1742,2073,-0.0548140550274796,0.019691030295788683
200000,0.05,54,Balanced,4932,5028,1742,1815,-0.017474305022768755,0.021088172491242067
200000,0.05,54,Nearly balanced,4932,5266,1742,1898,-0.014254629046926592,0.02086969263612452
200000,0.05,55,No feedback,4922,5171,1696,1567,-0.05448731743047158,0.02004955667045482
200000,0.05,55,Downward,4922,6445,1696,2112,-0.02857269129510026,0.019261733583829148
200000,0.05,55,Balanced,4922,5163,1696,1846,0.008997954813674158,0.020513947839497462
200000,0.05,55,Nearly balanced,4922,5378,1696,1914,0.005069618786749719,0.02029447008303046
200000,0.05,56,No feedback,4879,5265,1710,1676,-0.0458209644177861,0.02043972447338569
200000,0.05,56,Downward,4879,6582,1710,2214,-0.03230703852557665,0.019610703508196693
200000,0.05,56,Balanced,4879,5145,1710,1893,0.01454907784877596,0.020997570276488034
200000,0.05,56,Nearly balanced,4879,5406,1710,1985,0.00684785206420413,0.020711955926843145
200000,0.05,57,No feedback,4829,5165,1650,1591,-0.05961800177065485,0.02052254464333439
200000,0.05,57,Downward,4829,6449,1650,2123,-0.028935623203086014,0.019698248976554512
200000,0.05,57,Balanced,4829,5084,1650,1807,-0.0024403685212052717,0.0209789397130465
200000,0.05,57,Nearly balanced,4829,5330,1650,1898,-0.003035184739677177,0.02074023699842534
200000,0.05,58,No feedback,4860,5033,1658,1562,-0.06754212486959865,0.02055173178280547
200000,0.05,58,Downward,4860,6275,1658,2094,-0.046949587561230965,0.019703275240978407
200000,0.05,58,Balanced,4860,5034,1658,1810,-0.004200928627734635,0.02105008738563435
200000,0.05,58,Nearly balanced,4860,5277,1658,1889,-0.003935282881975755,0.02077093388912945
200000,0.05,59,No feedback,4793,5217,1647,1648,-0.03719482451254297,0.020785888167495062
200000,0.05,59,Downward,4793,6429,1647,2161,-0.019795854431131688,0.01999231226295129
200000,0.05,59,Balanced,4793,5079,1647,1805,0.0028021352530673282,0.021170067286863582
200000,0.05,59,Nearly balanced,4793,5338,1647,1901,-0.00327509168450002,0.020912001193993453
200000,0.05,60,No feedback,4811,5187,1660,1603,-0.05278215734057912,0.02081757364334821
200000,0.05,60,Downward,4811,6460,1660,2117,-0.027015253240972092,0.02000340668702907
200000,0.05,60,Balanced,4811,5037,1660,1792,-0.009922053332105163,0.02120998313298569
200000,0.05,60,Nearly balanced,4811,5282,1660,1884,-0.009379496771914964,0.020993868873147463
200000,0.05,61,No feedback,4831,5150,1666,1592,-0.051660122144701615,0.02054286681895654
200000,0.05,61,Downward,4831,6401,1666,2112,-0.03133966399697341,0.01983112920020235
200000,0.05,61,Balanced,4831,5129,1666,1861,0.00515743584791839,0.021064685379338574
200000,0.05,61,Nearly balanced,4831,5385,1666,1955,0.0072962267285084925,0.02081375049113423
200000,0.05,62,No feedback,4830,5186,1652,1689,-0.021904491724214714,0.02068765614282497
200000,0.05,62,Downward,4830,6432,1652,2198,-0.0014208328912154178,0.019782074569630874
200000,0.05,62,Balanced,4830,5009,1652,1830,0.03301987393956546,0.021156870379305966
200000,0.05,62,Nearly balanced,4830,5240,1652,1906,0.03318848435537075,0.020912212661455255
200000,0.05,63,No feedback,4806,5194,1679,1584,-0.05641254651841754,0.020211649207770778
200000,0.05,63,Downward,4806,6431,1679,2121,-0.037059571545952075,0.019404127902031904
200000,0.05,63,Balanced,4806,5155,1679,1818,-0.011547589674848258,0.020624936236427686
200000,0.05,63,Nearly balanced,4806,5405,1679,1898,-0.011838364447347205,0.02036134059198596
200000,0.05,64,No feedback,4833,5114,1675,1611,-0.05199729275173359,0.021069149772887014
200000,0.05,64,Downward,4833,6341,1675,2151,-0.02089438450154102,0.020191079119474136
200000,0.05,64,Balanced,4833,5034,1675,1798,0.0019682415289917765,0.021386295382027017
200000,0.05,64,Nearly balanced,4833,5307,1675,1891,-0.0018693466406253245,0.021106356309243957
200000,0.05,65,No feedback,4841,5070,1709,1640,-0.012610322812599328,0.020817589884882266
200000,0.05,65,Downward,4841,6318,1709,2147,-0.008753610450505322,0.019836605078676624
200000,0.05,65,Balanced,4841,4981,1709,1858,0.02977428924870873,0.021219896993916063
200000,0.05,65,Nearly balanced,4841,5220,1709,1947,0.025411883066013607,0.020951959402829557
200000,0.05,66,No feedback,4981,5021,1797,1588,-0.0183872685135682,0.020654941099847855
200000,0.05,66,Downward,4981,6299,1797,2127,0.0011449693220409451,0.019766063094047992
200000,0.05,66,Balanced,4981,5027,1797,1796,0.0036073949571268638,0.020823152370382642
200000,0.05,66,Nearly balanced,4981,5271,1797,1906,0.009517802860680491,0.020624220327798835
200000,0.05,67,No feedback,4768,5120,1689,1655,-0.0413121588841881,0.021034872338636587
200000,0.05,67,Downward,4768,6402,1689,2212,-0.022074932935935487,0.020123352916005286
200000,0.05,67,Balanced,4768,5105,1689,1856,-0.0019128971921796856,0.021353911963649424
200000,0.05,67,Nearly balanced,4768,5361,1689,1959,-0.0007597244875883757,0.021072742301104074
200000,0.05,68,No feedback,4847,5005,1646,1597,-0.040660863345302445,0.020616761043094196
200000,0.05,68,Downward,4847,6257,1646,2110,-0.018796562538935135,0.01975367899220128
200000,0.05,68,Balanced,4847,4952,1646,1823,0.024272430769719133,0.021203283493402468
200000,0.05,68,Nearly balanced,4847,5178,1646,1893,0.016928305776528152,0.020887696001180185
200000,0.05,69,No feedback,4886,5128,1699,1608,-0.039579994022586495,0.02068448612834806
200000,0.05,69,Downward,4886,6364,1699,2108,-0.018219985948123907,0.019812137453670525
200000,0.05,69,Balanced,4886,4961,1699,1811,0.008891590876088373,0.021266597038033647
200000,0.05,69,Nearly balanced,4886,5221,1699,1905,0.008106135080613697,0.02098910338265669
200000,0.05,70,No feedback,4876,5254,1685,1642,-0.04170490745532901,0.02070631256599086
200000,0.05,70,Downward,4876,6500,1685,2154,-0.025114893946562578,0.019893620421923826
200000,0.05,70,Balanced,4876,5131,1685,1827,-0.005843368169169083,0.02103798174802236
200000,0.05,70,Nearly balanced,4876,5393,1685,1925,-0.002520982818503048,0.020840134899085046
200000,0.05,71,No feedback,4739,5208,1648,1632,-0.03261553092839198,0.020820478546572405
200000,0.05,71,Downward,4739,6416,1648,2165,-0.010969705545663622,0.020023812910376703
200000,0.05,71,Balanced,4739,5058,1648,1849,0.03260068569926472,0.021356137113718986
200000,0.05,71,Nearly balanced,4739,5321,1648,1940,0.02952777002177709,0.02102994748945848
200000,0.05,72,No feedback,4947,5109,1672,1614,-0.030235723109258872,0.02068695739514809
200000,0.05,72,Downward,4947,6403,1672,2136,-0.012106336601136136,0.019818430814869576
200000,0.05,72,Balanced,4947,5015,1672,1790,0.011045338601895993,0.021177768752188464
200000,0.05,72,Nearly balanced,4947,5275,1672,1881,0.006708602052561963,0.020915919184170687
200000,0.05,73,No feedback,4758,5205,1646,1575,-0.04395357144744583,0.020468077152588547
200000,0.05,73,Downward,4758,6463,1646,2118,-0.016346316345062617,0.01967725692261788
200000,0.05,73,Balanced,4758,5089,1646,1774,0.0013153611945825316,0.02093443130262159
200000,0.05,73,Nearly balanced,4758,5341,1646,1873,0.004935447266329607,0.020702243924619706
200000,0.05,74,No feedback,4770,5084,1718,1586,-0.028423697286407423,0.020909875409021547
200000,0.05,74,Downward,4770,6309,1718,2104,-0.008321088763863116,0.020051967382399033
200000,0.05,74,Balanced,4770,5009,1718,1810,0.01859448335664582,0.02129902413695565
200000,0.05,74,Nearly balanced,4770,5249,1718,1895,0.019634901705941232,0.021065527425904864
200000,0.05,75,No feedback,4890,5178,1664,1656,-0.03785308781794122,0.020373438895227095
200000,0.05,75,Downward,4890,6424,1664,2183,-0.0220917058942961,0.0194626397667155
200000,0.05,75,Balanced,4890,5080,1664,1869,0.01816309743069766,0.020828519606087257
200000,0.05,75,Nearly balanced,4890,5306,1664,1953,0.015448693738141284,0.020537212857352802
200000,0.05,76,No feedback,4950,5160,1724,1621,-0.026762659952718426,0.020692780162851632
200000,0.05,76,Downward,4950,6395,1724,2137,-0.012661625451842073,0.01972647531017878
200000,0.05,76,Balanced,4950,5127,1724,1804,0.010296209253400301,0.02089638801258359
200000,0.05,76,Nearly balanced,4950,5387,1724,1884,0.008024447985951366,0.020628124404618888
200000,0.05,77,No feedback,5064,5140,1736,1632,0.0014459517048792114,0.02037352803224427
200000,0.05,77,Downward,5064,6399,1736,2124,0.002026044869559429,0.019324919457398237
200000,0.05,77,Balanced,5064,5118,1736,1873,0.03522685139377263,0.0205936822131922
200000,0.05,77,Nearly balanced,5064,5353,1736,1946,0.030826460330798222,0.020332890826578486
200000,0.05,78,No feedback,4883,5145,1699,1665,-0.03652544889447884,0.020531152977186346
200000,0.05,78,Downward,4883,6369,1699,2135,-0.023081900058649796,0.019600229044562083
200000,0.05,78,Balanced,4883,5063,1699,1868,0.006961498813685185,0.020873231812634875
200000,0.05,78,Nearly balanced,4883,5322,1699,1957,0.004997771914236948,0.020604446221160286
200000,0.05,79,No feedback,4861,5152,1690,1637,-0.04084761602471143,0.020475546896743867
200000,0.05,79,Downward,4861,6410,1690,2139,-0.025736687525221957,0.019657164120517177
200000,0.05,79,Balanced,4861,5056,1690,1824,0.01618342014825702,0.021004921258975576
200000,0.05,79,Nearly balanced,4861,5321,1690,1935,0.013449579692266733,0.020698764221726396
200000,0.05,80,No feedback,4983,5129,1685,1573,-0.03256842405325555,0.020281256978897964
200000,0.05,80,Downward,4983,6386,1685,2087,-0.01271965269107006,0.019346442194828443
200000,0.05,80,Balanced,4983,5054,1685,1772,0.010963284762454728,0.020756472017893303
200000,0.05,80,Nearly balanced,4983,5296,1685,1857,0.009678329677872077,0.02048071550267944
200000,0.05,81,No feedback,4889,5102,1722,1553,-0.05475043867625784,0.02059264014839216
200000,0.05,81,Downward,4889,6380,1722,2072,-0.03464066224748896,0.01965071454211974
200000,0.05,81,Balanced,4889,5113,1722,1726,-0.035609026601265414,0.02082003911943694
200000,0.05,81,Nearly balanced,4889,5356,1722,1816,-0.037502996211474904,0.020568112130317184
200000,0.05,82,No feedback,4863,5277,1683,1648,-0.018734696005124063,0.020698618856104755
200000,0.05,82,Downward,4863,6502,1683,2164,-0.008467345766674905,0.019850708249461186
200000,0.05,82,Balanced,4863,5114,1683,1831,0.02696796558454767,0.02110504766618233
200000,0.05,82,Nearly balanced,4863,5362,1683,1911,0.026516702277901594,0.020877542550976784
200000,0.05,83,No feedback,4911,5193,1674,1596,-0.045569646250523066,0.020289348005062855
200000,0.05,83,Downward,4911,6470,1674,2165,-0.0173636145814674,0.019489648343828325
200000,0.05,83,Balanced,4911,5046,1674,1811,0.0013852172878502378,0.020784581599860047
200000,0.05,83,Nearly balanced,4911,5315,1674,1914,0.004569831335865027,0.02053531475833504
200000,0.05,84,No feedback,4945,5185,1736,1633,-0.04422588339169342,0.02076380247404762
200000,0.05,84,Downward,4945,6438,1736,2175,-0.02180584832108784,0.01987956171205446
200000,0.05,84,Balanced,4945,5058,1736,1840,-0.004644415918073297,0.021188752578360073
200000,0.05,84,Nearly balanced,4945,5296,1736,1923,-0.0015483933848205456,0.020978956461500848
200000,0.05,85,No feedback,4855,5177,1673,1609,-0.001112813459789308,0.020768932658691366
200000,0.05,85,Downward,4855,6444,1673,2158,0.01574173175621274,0.019898673639695656
200000,0.05,85,Balanced,4855,5139,1673,1846,0.04506942638890654,0.021147504541460523
200000,0.05,85,Nearly balanced,4855,5411,1673,1953,0.05300769413395667,0.020887456874361134
200000,0.05,86,No feedback,4839,5137,1640,1634,-0.041891705553097625,0.020661658167746302
200000,0.05,86,Downward,4839,6364,1640,2146,-0.02359436644860019,0.01978965745192009
200000,0.05,86,Balanced,4839,5009,1640,1833,0.007704930707370827,0.0210380364720355
200000,0.05,86,Nearly balanced,4839,5238,1640,1912,0.012604211228362194,0.020858993511281437
200000,0.05,87,No feedback,4838,5022,1662,1594,-0.04019369514585547,0.021110914882824575
200000,0.05,87,Downward,4838,6298,1662,2154,-0.015676957771518896,0.020231547396753338
200000,0.05,87,Balanced,4838,5001,1662,1787,-0.004522239891666169,0.02142219881536069
200000,0.05,87,Nearly balanced,4838,5271,1662,1891,-0.0038028186466931846,0.02114756265543678
200000,0.05,88,No feedback,4767,5350,1572,1686,-0.050650219454997425,0.020609927729434117
200000,0.05,88,Downward,4767,6605,1572,2193,-0.040225103112357774,0.019719855025196516
200000,0.05,88,Balanced,4767,5256,1572,1913,-0.014064269663191575,0.021042070788323267
200000,0.05,88,Nearly balanced,4767,5497,1572,1996,-0.013622200719859867,0.02080865752281642
200000,0.05,89,No feedback,5063,5034,1807,1537,-0.05713963954910928,0.02019206635997092
200000,0.05,89,Downward,5063,6289,1807,2087,-0.028884188065343708,0.01941157952283865
200000,0.05,89,Balanced,5063,4969,1807,1796,-0.008519017407718266,0.020745742270582557
200000,0.05,89,Nearly balanced,5063,5264,1807,1903,-0.003522714909837521,0.02046941524505559
200000,0.05,90,No feedback,4888,5077,1617,1630,0.03039982586819895,0.02059920464770657
200000,0.05,90,Downward,4888,6306,1617,2132,0.0452623564013408,0.01963068795972257
200000,0.05,90,Balanced,4888,5022,1617,1827,0.06957825071536977,0.020885545069590047
200000,0.05,90,Nearly balanced,4888,5259,1617,1910,0.07138956583006695,0.02060329618023
200000,0.05,91,No feedback,4839,5098,1619,1547,-0.031065839447990795,0.020788422252301392
200000,0.05,91,Downward,4839,6385,1619,2062,-0.0169374080766172,0.019839071712633282
200000,0.05,91,Balanced,4839,5026,1619,1728,0.029129693732485584,0.021196804483714735
200000,0.05,91,Nearly balanced,4839,5262,1619,1806,0.02947035648320001,0.02096553978611663
200000,0.05,92,No feedback,4819,5202,1692,1656,-0.025761333699543643,0.02053069445170841
200000,0.05,92,Downward,4819,6403,1692,2176,-0.008727326819751413,0.019698368432920294
200000,0.05,92,Balanced,4819,5054,1692,1836,0.01231598330031547,0.021027286686578897
200000,0.05,92,Nearly balanced,4819,5293,1692,1931,0.014800681283949402,0.020794774950376432
200000,0.05,93,No feedback,4879,5134,1665,1606,-0.03602611851311005,0.020675384633711463
200000,0.05,93,Downward,4879,6344,1665,2128,-0.0031819289388191896,0.01986133417370065
200000,0.05,93,Balanced,4879,5113,1665,1824,0.014834210313642848,0.021061844774270724
200000,0.05,93,Nearly balanced,4879,5358,1665,1912,0.016695393303363504,0.020822886672338045
200000,0.05,94,No feedback,4958,5150,1753,1555,-0.06131496284999649,0.020334642177333613
200000,0.05,94,Downward,4958,6401,1753,2073,-0.05155108565822952,0.019497140949379807
200000,0.05,94,Balanced,4958,5086,1753,1790,-0.016412445590723523,0.020846028113857693
200000,0.05,94,Nearly balanced,4958,5335,1753,1874,-0.021755043007868402,0.020523903963496175
200000,0.05,95,No feedback,4943,5183,1725,1602,-0.05979376103903378,0.02057406767770824
200000,0.05,95,Downward,4943,6494,1725,2123,-0.049455761198720416,0.019596871066309245
200000,0.05,95,Balanced,4943,5099,1725,1807,-0.01641030233422902,0.020906743835769025
200000,0.05,95,Nearly balanced,4943,5339,1725,1893,-0.019765201072257044,0.020659703518449892
200000,0.05,96,No feedback,4912,5153,1687,1599,-0.016319170951222983,0.020400258703553196
200000,0.05,96,Downward,4912,6353,1687,2098,-0.00667216513358454,0.019521220384654776
200000,0.05,96,Balanced,4912,5031,1687,1787,0.03062789304305813,0.02082737816799891
200000,0.05,96,Nearly balanced,4912,5264,1687,1878,0.028682061242474133,0.020598775746865243
200000,0.05,97,No feedback,4972,5054,1729,1528,-0.04455297964831084,0.020400087365050064
200000,0.05,97,Downward,4972,6315,1729,2042,-0.025483144195178165,0.019501355663410932
200000,0.05,97,Balanced,4972,5008,1729,1780,0.009734935465728511,0.02080977386415175
200000,0.05,97,Nearly balanced,4972,5283,1729,1874,0.007273785090650964,0.0205176810373578
200000,0.05,98,No feedback,4818,5049,1629,1541,-0.06699748400283001,0.020382696202717904
200000,0.05,98,Downward,4818,6302,1629,2050,-0.039855583301889874,0.019620400992833433
200000,0.05,98,Balanced,4818,5058,1629,1819,0.004832820112185221,0.02105849413151633
200000,0.05,98,Nearly balanced,4818,5280,1629,1894,0.007228520533210825,0.020818700388160916
200000,0.05,99,No feedback,4785,5186,1654,1651,-0.04431289553067136,0.020629432012864383
200000,0.05,99,Downward,4785,6469,1654,2174,-0.024515795204582358,0.019754728835045463
200000,0.05,99,Balanced,4785,5142,1654,1837,0.019814919485698468,0.021036165500920127
200000,0.05,99,Nearly balanced,4785,5398,1654,1934,0.01833262647687256,0.020777231505600756
200000,0.05,100,No feedback,4916,5188,1675,1686,-0.024093319763327126,0.020408692715146722
200000,0.05,100,Downward,4916,6356,1675,2193,-0.00884256575036435,0.01948332483384548
200000,0.05,100,Balanced,4916,5079,1675,1939,0.02154225603000376,0.02084983863238594
200000,0.05,100,Nearly balanced,4916,5296,1675,2016,0.020089930916532217,0.020624368093066565
200000,0.05,101,No feedback,4858,5096,1634,1672,-0.031139262942259938,0.020566144944260394
200000,0.05,101,Downward,4858,6354,1634,2158,-0.02257240576099817,0.019584511614664697
200000,0.05,101,Balanced,4858,5038,1634,1891,0.02089293129538794,0.02096815451403693
200000,0.05,101,Nearly balanced,4858,5284,1634,1983,0.018025807976869035,0.020708973996853126
200000,0.05,102,No feedback,4862,5170,1665,1646,-0.07381034813227522,0.02048640802613538
200000,0.05,102,Downward,4862,6496,1665,2192,-0.061910580758229306,0.0195805622041954
200000,0.05,102,Balanced,4862,5212,1665,1884,-0.04187751145435642,0.020759751570708
200000,0.05,102,Nearly balanced,4862,5469,1665,1976,-0.04400438051519118,0.02051553117659981
200000,0.05,103,No feedback,4912,5217,1691,1668,-0.060542244272075774,0.020350543052809346
200000,0.05,103,Downward,4912,6538,1691,2240,-0.03449902234707841,0.01946380150808372
200000,0.05,103,Balanced,4912,5143,1691,1890,-0.010551880806387803,0.020673789591166804
200000,0.05,103,Nearly balanced,4912,5389,1691,1973,-0.009980633651200055,0.020482095625683507
200000,0.05,104,No feedback,4945,5171,1761,1619,-0.009872847198771961,0.02055657449197206
200000,0.05,104,Downward,4945,6427,1761,2116,0.010553541680890122,0.01970492255352179
200000,0.05,104,Balanced,4945,5060,1761,1794,0.037256962912799285,0.02095798138463712
200000,0.05,104,Nearly balanced,4945,5291,1761,1883,0.037358404992784366,0.020718471148691665
200000,0.05,105,No feedback,4867,5238,1719,1593,-0.055014955786860886,0.020238921164206294
200000,0.05,105,Downward,4867,6538,1719,2119,-0.03639065578056294,0.01947670806478556
200000,0.05,105,Balanced,4867,5127,1719,1813,0.000504061483030338,0.02087257145652104
200000,0.05,105,Nearly balanced,4867,5387,1719,1911,0.003137465228560954,0.02062497275488007
200000,0.05,106,No feedback,4816,5024,1709,1624,-0.01300096545252366,0.020786156542883877
200000,0.05,106,Downward,4816,6255,1709,2132,0.0034778994894843485,0.019866801303346466
200000,0.05,106,Balanced,4816,5036,1709,1855,0.02972571851235012,0.020979497327309773
200000,0.05,106,Nearly balanced,4816,5226,1709,1930,0.030352691207064852,0.020794687415120333
200000,0.05,107,No feedback,4814,5107,1622,1646,-0.02103751334436499,0.02059663372650743
200000,0.05,107,Downward,4814,6365,1622,2167,0.0020656210297109734,0.019680864506558888
200000,0.05,107,Balanced,4814,5082,1622,1846,0.030163945938106285,0.02089631029085657
200000,0.05,107,Nearly balanced,4814,5335,1622,1934,0.026824606233365744,0.020627463889182508
200000,0.05,108,No feedback,4822,5219,1661,1606,-0.029808588707066597,0.02042682363287265
200000,0.05,108,Downward,4822,6461,1661,2119,-0.010974559910030823,0.019581255032762007
200000,0.05,108,Balanced,4822,5148,1661,1811,0.005757557531484492,0.020730524316528567
200000,0.05,108,Nearly balanced,4822,5395,1661,1901,0.004815326028260458,0.020494220007018175
200000,0.05,109,No feedback,4887,5153,1639,1596,-0.04794288485299486,0.020144997103489482
200000,0.05,109,Downward,4887,6339,1639,2070,-0.036894573963335564,0.019305076600237312
200000,0.05,109,Balanced,4887,5050,1639,1791,0.009628639540740447,0.02083812269258359
200000,0.05,109,Nearly balanced,4887,5304,1639,1885,0.00821407627290871,0.02047804643661253
200000,0.05,110,No feedback,4915,5115,1746,1622,-0.050759345769558706,0.02084840271024288
200000,0.05,110,Downward,4915,6363,1746,2119,-0.02340252400210885,0.019991471958875875
200000,0.05,110,Balanced,4915,5022,1746,1821,0.001257700250351046,0.02129975239057556
200000,0.05,110,Nearly balanced,4915,5260,1746,1908,0.004445164684147851,0.021091207926382898
200000,0.05,111,No feedback,4856,5161,1665,1619,-0.01959364326522184,0.0204592239935135
200000,0.05,111,Downward,4856,6406,1665,2119,-0.0050105360804906796,0.019627854405101442
200000,0.05,111,Balanced,4856,5126,1665,1835,0.03647521522862868,0.02100061281082922
200000,0.05,111,Nearly balanced,4856,5385,1665,1918,0.032434358086367576,0.02074077878156193
200000,0.05,112,No feedback,4852,5176,1677,1663,-0.017655930601768843,0.020595573769639247
200000,0.05,112,Downward,4852,6439,1677,2182,0.0004750247086768855,0.019688685312904602
200000,0.05,112,Balanced,4852,5079,1677,1845,0.03452697928636522,0.020897524889598555
200000,0.05,112,Nearly balanced,4852,5346,1677,1947,0.03345171605890246,0.02064224255715004
200000,0.05,113,No feedback,4918,5057,1730,1574,-0.06161828350269244,0.020480863799269878
200000,0.05,113,Downward,4918,6288,1730,2082,-0.04879761210358208,0.01965470747475925
200000,0.05,113,Balanced,4918,5016,1730,1780,-0.012625370987774887,0.021005566513860326
200000,0.05,113,Nearly balanced,4918,5253,1730,1869,-0.010653800716039441,0.020766333698331238
200000,0.05,114,No feedback,4901,5070,1703,1570,-0.04887975115205201,0.020213194112054876
200000,0.05,114,Downward,4901,6289,1703,2064,-0.023573779232435754,0.01948050661336057
200000,0.05,114,Balanced,4901,4974,1703,1756,0.011484231675603973,0.02080806452760928
200000,0.05,114,Nearly balanced,4901,5219,1703,1840,0.004342048027832723,0.020551400873899867
200000,0.05,115,No feedback,4953,5100,1706,1625,-0.035123960800272414,0.020480558963099915
200000,0.05,115,Downward,4953,6347,1706,2132,-0.02088737185144285,0.019519978050813305
200000,0.05,115,Balanced,4953,5105,1706,1879,0.022338057340690443,0.020813831378108244
200000,0.05,115,Nearly balanced,4953,5322,1706,1954,0.023613310227983353,0.020607184845998733
200000,0.05,116,No feedback,4908,5150,1684,1644,-0.021801735909052655,0.020464182146683267
200000,0.05,116,Downward,4908,6409,1684,2157,-0.006617815744134559,0.019524600106545994
200000,0.05,116,Balanced,4908,5067,1684,1847,0.024373642292592146,0.020755459657343593
200000,0.05,116,Nearly balanced,4908,5317,1684,1932,0.020729111204789707,0.020475243019037706
200000,0.05,117,No feedback,4849,5145,1655,1644,-0.029101674970611002,0.02058514934677945
200000,0.05,117,Downward,4849,6388,1655,2164,-0.011453791995400198,0.01971054061357807
200000,0.05,117,Balanced,4849,5061,1655,1850,0.026956989209745486,0.0211289664431964
200000,0.05,117,Nearly balanced,4849,5287,1655,1937,0.024780629309784752,0.02087332404267464
200000,0.05,118,No feedback,4923,5177,1713,1644,-0.053908708527638294,0.020751227469461776
200000,0.05,118,Downward,4923,6412,1713,2157,-0.029098264661879092,0.01984884453440903
200000,0.05,118,Balanced,4923,5141,1713,1858,-0.0011300726925840832,0.020996491085710712
200000,0.05,118,Nearly balanced,4923,5380,1713,1946,0.0007353485037432939,0.020745023234597138
200000,0.05,119,No feedback,4789,5175,1605,1629,-0.03747423393938931,0.02077164846623032
200000,0.05,119,Downward,4789,6482,1605,2186,-0.018293089886248504,0.019845355387647815
200000,0.05,119,Balanced,4789,5137,1605,1865,0.01062821501603578,0.021154053416513482
200000,0.05,119,Nearly balanced,4789,5359,1605,1950,0.010596652773529613,0.020946825748288024
200000,0.05,120,No feedback,4877,5095,1701,1643,-0.014673012107572603,0.020951070889867134
200000,0.05,120,Downward,4877,6308,1701,2135,-0.0003890182390065,0.02003590284452653
200000,0.05,120,Balanced,4877,5010,1701,1804,0.038356116641698024,0.02128278318696834
200000,0.05,120,Nearly balanced,4877,5262,1701,1899,0.03726776481443861,0.021005999075326742
200000,0.05,121,No feedback,4983,5035,1703,1585,-0.034769869227042005,0.020555950379400084
200000,0.05,121,Downward,4983,6247,1703,2088,-0.013871628364137356,0.019729224405529038
200000,0.05,121,Balanced,4983,5033,1703,1760,0.011854999332528426,0.020850475304583917
200000,0.05,121,Nearly balanced,4983,5242,1703,1834,0.014873807733421451,0.02066449134643492
200000,0.05,122,No feedback,4851,5144,1718,1630,-0.0708399606750002,0.02062267932959982
200000,0.05,122,Downward,4851,6309,1718,2129,-0.04956125454859017,0.019843775498004063
200000,0.05,122,Balanced,4851,5041,1718,1835,-0.011263111211748777,0.021188536398857878
200000,0.05,122,Nearly balanced,4851,5257,1718,1920,-0.010589877555596539,0.020949985871719437
200000,0.05,123,No feedback,4726,5007,1628,1583,-0.05762408443384176,0.021173012143407402
200000,0.05,123,Downward,4726,6208,1628,2110,-0.027249111009375993,0.02033197719562181
200000,0.05,123,Balanced,4726,4927,1628,1808,0.004235402536591326,0.021615495819468224
200000,0.05,123,Nearly balanced,4726,5166,1628,1911,0.010182520930921923,0.02136887021949898
200000,0.05,124,No feedback,4952,5088,1750,1566,-0.048618971388058596,0.020803116712741484
200000,0.05,124,Downward,4952,6313,1750,2066,-0.03326262358173415,0.019831519804805783
200000,0.05,124,Balanced,4952,5039,1750,1782,-0.003162556516607351,0.021104894806038655
200000,0.05,124,Nearly balanced,4952,5281,1750,1878,-0.0005500592254599201,0.020871194029093515
200000,0.05,125,No feedback,4959,5164,1733,1636,-0.03908311874944281,0.020777314827775145
200000,0.05,125,Downward,4959,6402,1733,2178,-0.01883047037001745,0.019837516709628026
200000,0.05,125,Balanced,4959,5082,1733,1883,0.01888797229204542,0.021126007302540554
200000,0.05,125,Nearly balanced,4959,5314,1733,1980,0.021079940719322343,0.02091725279105906
200000,0.05,126,No feedback,4942,5191,1689,1638,-0.022355509390361128,0.020463672622443772
200000,0.05,126,Downward,4942,6387,1689,2161,0.009347352027769706,0.01970309077426193
200000,0.05,126,Balanced,4942,5179,1689,1904,0.03311879226377262,0.020857429277837677
200000,0.05,126,Nearly balanced,4942,5392,1689,1969,0.029842451626457378,0.020616376267959067
200000,0.05,127,No feedback,4850,5056,1722,1545,-0.04017015507413835,0.020930871777858476
200000,0.05,127,Downward,4850,6311,1722,2070,-0.014046710426275255,0.020030188896042897
200000,0.05,127,Balanced,4850,4999,1722,1757,0.02364470098033994,0.021322186823286043
200000,0.05,127,Nearly balanced,4850,5259,1722,1846,0.019697368989226915,0.021045511174149344
200000,0.05,128,No feedback,4938,5145,1686,1638,-0.010122715310939279,0.020551170431506352
200000,0.05,128,Downward,4938,6404,1686,2172,0.004471406766957509,0.019603832635394988
200000,0.05,128,Balanced,4938,5112,1686,1856,0.031788318146584615,0.02085699627812632
200000,0.05,128,Nearly balanced,4938,5348,1686,1948,0.03391008273332119,0.020623360203696327
200000,0.05,129,No feedback,4874,5196,1686,1605,-0.05988939529181503,0.02050753884050975
200000,0.05,129,Downward,4874,6414,1686,2110,-0.03736634380571546,0.01974201757685049
200000,0.05,129,Balanced,4874,5152,1686,1859,-0.0034012501549715024,0.021027585782227055
200000,0.05,129,Nearly balanced,4874,5390,1686,1929,-0.005705887572000967,0.020750726286237888
200000,0.05,130,No feedback,4882,5166,1640,1576,-0.016864314843799244,0.020315322504321907
200000,0.05,130,Downward,4882,6496,1640,2142,0.0034760290871179156,0.01946746812228376
200000,0.05,130,Balanced,4882,5101,1640,1803,0.030761576222850417,0.020706630962905218
200000,0.05,130,Nearly balanced,4882,5356,1640,1902,0.03137234330256844,0.020482493521151914
200000,0.05,131,No feedback,4808,5146,1684,1598,-0.03673292077128426,0.020505683801424705
200000,0.05,131,Downward,4808,6385,1684,2153,-0.009129661502776776,0.01971396287611947
200000,0.05,131,Balanced,4808,5048,1684,1804,0.038997464355043365,0.021111711760072774
200000,0.05,131,Nearly balanced,4808,5297,1684,1882,0.032754694673459095,0.020805238696895673
200000,0.05,132,No feedback,4931,5073,1713,1608,-0.013832649274250597,0.02090599340290997
200000,0.05,132,Downward,4931,6348,1713,2120,0.0016291558718978805,0.01991817851362394
200000,0.05,132,Balanced,4931,4992,1713,1763,0.02138031757971548,0.02119984017459027
200000,0.05,132,Nearly balanced,4931,5258,1713,1870,0.021361402205823277,0.020879703013825888
200000,0.05,133,No feedback,5023,5066,1671,1596,-0.016076396569913276,0.020489602745379972
200000,0.05,133,Downward,5023,6238,1671,2092,-0.004255105348536681,0.019640381116497633
200000,0.05,133,Balanced,5023,4947,1671,1821,0.027437657574538865,0.020894845371966803
200000,0.05,133,Nearly balanced,5023,5213,1671,1909,0.029932924656821125,0.020615419429921764
200000,0.05,134,No feedback,4898,5184,1721,1654,-0.017687991188836627,0.020270314471135992
200000,0.05,134,Downward,4898,6397,1721,2173,-0.010730162865428494,0.01937136487659972
200000,0.05,134,Balanced,4898,5133,1721,1908,0.029696132908012596,0.02076683573292397
200000,0.05,134,Nearly balanced,4898,5364,1721,1994,0.0315020959222333,0.020503100582028085
200000,0.05,135,No feedback,4959,5101,1706,1585,-0.03293392456663541,0.020328945709795807
200000,0.05,135,Downward,4959,6376,1706,2087,-0.022287830012515497,0.01945266066748682
200000,0.05,135,Balanced,4959,5075,1706,1783,0.006988863713826565,0.020761550313350856
200000,0.05,135,Nearly balanced,4959,5310,1706,1872,0.01034479646847164,0.020564477482341543
200000,0.05,136,No feedback,4841,5087,1715,1637,-0.05273560201588379,0.020238762813641346
200000,0.05,136,Downward,4841,6437,1715,2219,-0.027907332252592287,0.01945136229246553
200000,0.05,136,Balanced,4841,5090,1715,1865,-0.0011581585559916618,0.020757998988375242
200000,0.05,136,Nearly balanced,4841,5334,1715,1964,-0.001594788097705746,0.02052261728905351
200000,0.05,137,No feedback,4921,5079,1736,1630,-0.03815574092484669,0.020825405109803016
200000,0.05,137,Downward,4921,6335,1736,2155,-0.006911764103402607,0.01993497443021274
200000,0.05,137,Balanced,4921,5049,1736,1859,0.021747328965871393,0.021158332793266673
200000,0.05,137,Nearly balanced,4921,5288,1736,1950,0.02383156586928825,0.020928270213648056
200000,0.05,138,No feedback,4860,5106,1648,1659,0.008406224393892547,0.020764682493685006
200000,0.05,138,Downward,4860,6362,1648,2216,0.03276359778698501,0.01984133263015749
200000,0.05,138,Balanced,4860,5007,1648,1866,0.052294276791564565,0.021192123316226386
200000,0.05,138,Nearly balanced,4860,5233,1648,1955,0.0539220603450693,0.020930102582820072
200000,0.05,139,No feedback,4942,4975,1662,1542,-0.04592627689172368,0.02062920206011859
200000,0.05,139,Downward,4942,6213,1662,2079,-0.010901728423497736,0.019842018518624133
200000,0.05,139,Balanced,4942,4888,1662,1713,0.0013479774425275148,0.021065329544435938
200000,0.05,139,Nearly balanced,4942,5106,1662,1807,0.008038921966743051,0.0208912885394837
200000,0.05,140,No feedback,4789,5126,1615,1578,-0.048431966371932644,0.020456975197547602
200000,0.05,140,Downward,4789,6342,1615,2068,-0.0368374016997331,0.019558825668371246
200000,0.05,140,Balanced,4789,4969,1615,1785,0.012016715703179415,0.021137483359767135
200000,0.05,140,Nearly balanced,4789,5231,1615,1877,0.012823328585962634,0.020846858991770433
200000,0.05,141,No feedback,4802,5078,1652,1583,-0.01974407530886202,0.020670576260252902
200000,0.05,141,Downward,4802,6396,1652,2140,-0.005790967833881,0.01967690837260337
200000,0.05,141,Balanced,4802,5035,1652,1802,0.026079255472637564,0.020991915662944494
200000,0.05,141,Nearly balanced,4802,5291,1652,1887,0.02372555763208717,0.02070213103279532
200000,0.05,142,No feedback,4903,5084,1685,1644,-0.033534852481827304,0.020831530668472188
200000,0.05,142,Downward,4903,6348,1685,2183,-0.013112287311715654,0.01989480625406777
200000,0.05,142,Balanced,4903,5020,1685,1854,0.02439445063868695,0.021246586899116918
200000,0.05,142,Nearly balanced,4903,5262,1685,1952,0.02191029702549674,0.020992369273838865
200000,0.05,143,No feedback,4909,5103,1702,1629,-0.025504490554547066,0.020862261348797585
200000,0.05,143,Downward,4909,6295,1702,2087,-0.017418003416033334,0.01991535428656458
200000,0.05,143,Balanced,4909,5080,1702,1791,0.008395763222738661,0.021091669641538524
200000,0.05,143,Nearly balanced,4909,5312,1702,1867,0.00890308565451392,0.020860723217719927
200000,0.05,144,No feedback,4918,5036,1726,1556,-0.04215780602508218,0.020837049429001893
200000,0.05,144,Downward,4918,6263,1726,2085,-0.014836606075777303,0.020007758701243075
200000,0.05,144,Balanced,4918,5004,1726,1821,0.019882833418074952,0.02128401740912737
200000,0.05,144,Nearly balanced,4918,5235,1726,1904,0.01705500146413419,0.02106173203651756
200000,0.05,145,No feedback,4850,5017,1696,1543,-0.04218392572492624,0.020949538586764776
200000,0.05,145,Downward,4850,6263,1696,2063,-0.02167255869835727,0.019979823393580745
200000,0.05,145,Balanced,4850,5025,1696,1774,-0.0009337633047914462,0.021203015708868095
200000,0.05,145,Nearly balanced,4850,5274,1696,1870,0.0022888534611971156,0.02093041827831034
200000,0.05,146,No feedback,4862,5175,1638,1576,-0.019754756105750504,0.020691511169337914
200000,0.05,146,Downward,4862,6418,1638,2094,0.0004483735851044113,0.019898455161706637
200000,0.05,146,Balanced,4862,5058,1638,1790,0.029328081990638744,0.02133951202827374
200000,0.05,146,Nearly balanced,4862,5289,1638,1873,0.029295589458742333,0.02107020413463421
200000,0.05,147,No feedback,4917,5128,1653,1575,-0.008318976627126162,0.02030784077261635
200000,0.05,147,Downward,4917,6417,1653,2084,0.004721315381865265,0.019407029838984083
200000,0.05,147,Balanced,4917,5067,1653,1812,0.04159546755589333,0.020809944290472226
200000,0.05,147,Nearly balanced,4917,5325,1653,1902,0.03887719283484181,0.020552594858044913
200000,0.05,148,No feedback,4847,5065,1699,1550,-0.06495840467715103,0.020754921029599194
200000,0.05,148,Downward,4847,6278,1699,2045,-0.04547451267041619,0.019943311339217566
200000,0.05,148,Balanced,4847,4963,1699,1758,-0.01222738004738333,0.021253435450975074
200000,0.05,148,Nearly balanced,4847,5203,1699,1853,-0.011835396439439427,0.021036763915332254
200000,0.05,149,No feedback,4898,5042,1621,1548,-0.01207428688012091,0.020471963995340275
200000,0.05,149,Downward,4898,6316,1621,2095,0.008738830202501269,0.019546530203583636
200000,0.05,149,Balanced,4898,4971,1621,1789,0.047173635738221364,0.020942349460664672
200000,0.05,149,Nearly balanced,4898,5191,1621,1875,0.05151764041655832,0.02076296188017595
200000,0.05,150,No feedback,4779,5194,1663,1603,-0.054269280552673604,0.02051346282344045
200000,0.05,150,Downward,4779,6352,1663,2067,-0.02395704656552461,0.019772534108055073
200000,0.05,150,Balanced,4779,5054,1663,1770,0.010145258588346084,0.021022940656663706
200000,0.05,150,Nearly balanced,4779,5274,1663,1837,0.008649685683160713,0.02079762967037786
200000,0.05,151,No feedback,5006,5030,1695,1572,-0.04437139002927082,0.020597692039204866
200000,0.05,151,Downward,5006,6218,1695,2066,-0.028172989771396983,0.019755949475067303
200000,0.05,151,Balanced,5006,4951,1695,1752,0.010245452072486949,0.02110538241411842
200000,0.05,151,Nearly balanced,5006,5179,1695,1843,0.011702420024736315,0.02089599075238771
200000,0.05,152,No feedback,4818,5091,1682,1585,-0.04503808065061565,0.02089160873722177
200000,0.05,152,Downward,4818,6347,1682,2135,-0.02460000370620402,0.019951316541355364
200000,0.05,152,Balanced,4818,5118,1682,1854,0.01254688405653126,0.021177764449718604
200000,0.05,152,Nearly balanced,4818,5355,1682,1935,0.010711241927853832,0.02092811758748702
200000,0.05,153,No feedback,4909,5172,1740,1660,-0.03910085757919379,0.020607262499235446
200000,0.05,153,Downward,4909,6427,1740,2176,-0.026278538883612312,0.01966116184966283
200000,0.05,153,Balanced,4909,5088,1740,1868,0.0024799994884028287,0.020978961559360222
200000,0.05,153,Nearly balanced,4909,5342,1740,1956,0.0007236605106184513,0.020725844174304908
200000,0.05,154,No feedback,4855,5104,1671,1617,-0.047138970346304765,0.020783779153935807
200000,0.05,154,Downward,4855,6377,1671,2168,-0.02524965686972863,0.01994666221266424
200000,0.05,154,Balanced,4855,5034,1671,1815,0.003765689195315447,0.02123921344329771
200000,0.05,154,Nearly balanced,4855,5282,1671,1910,0.0051016144558331256,0.020999643621103084
200000,0.05,155,No feedback,4786,5154,1630,1643,-0.028518124696300662,0.020994856571045648
200000,0.05,155,Downward,4786,6399,1630,2161,-0.016314322490965982,0.01995880678695469
200000,0.05,155,Balanced,4786,5079,1630,1838,0.018811267178328872,0.021275754251946756
200000,0.05,155,Nearly balanced,4786,5314,1630,1923,0.015304096011713064,0.021043038033897062
200000,0.05,156,No feedback,4831,5129,1642,1611,-0.03701523217000635,0.020720638167592297
200000,0.05,156,Downward,4831,6377,1642,2140,-0.01564803772053508,0.01979393782121295
200000,0.05,156,Balanced,4831,5036,1642,1823,0.02436565349710046,0.02113934308253154
200000,0.05,156,Nearly balanced,4831,5280,1642,1902,0.018789115168643566,0.020839143111910107
200000,0.05,157,No feedback,4792,5189,1658,1602,-0.07897159761466799,0.020446073592652367
200000,0.05,157,Downward,4792,6471,1658,2140,-0.05779970844670107,0.01965805628021683
200000,0.05,157,Balanced,4792,5156,1658,1806,-0.031375786714951226,0.02090022300090121
200000,0.05,157,Nearly balanced,4792,5432,1658,1900,-0.03148861310451351,0.02065306391681746
200000,0.05,158,No feedback,4881,5050,1757,1555,-0.05611024454895053,0.020787479682613696
200000,0.05,158,Downward,4881,6316,1757,2109,-0.02891888414497512,0.019916140499938395
200000,0.05,158,Balanced,4881,4957,1757,1774,0.006185505037477224,0.021213007560802303
200000,0.05,158,Nearly balanced,4881,5198,1757,1862,0.0040378780107439005,0.020937599228111035
200000,0.05,159,No feedback,4963,5182,1719,1601,-0.06696541302204145,0.020264603536446175
200000,0.05,159,Downward,4963,6390,1719,2087,-0.0432782370273368,0.019435732484946344
200000,0.05,159,Balanced,4963,5096,1719,1831,-0.023350866681750848,0.02067934787337162
200000,0.05,159,Nearly balanced,4963,5356,1719,1923,-0.020226028204769486,0.02046745820440255
200000,0.05,160,No feedback,4914,5183,1667,1668,-0.013585112622244266,0.02044717497613352
200000,0.05,160,Downward,4914,6471,1667,2219,-0.001044038119915991,0.019458836657953647
200000,0.05,160,Balanced,4914,5183,1667,1919,0.032673946236326856,0.020702718984151318
200000,0.05,160,Nearly balanced,4914,5404,1667,1993,0.03355667863683065,0.02052358649318771
200000,0.05,161,No feedback,4900,5116,1666,1615,-0.05186808338602422,0.0207693559183922
200000,0.05,161,Downward,4900,6388,1666,2161,-0.031781411266760595,0.019877539106420577
200000,0.05,161,Balanced,4900,5085,1666,1853,-0.01429182266677742,0.020962345229693286
200000,0.05,161,Nearly balanced,4900,5330,1666,1948,-0.013200020464644968,0.02074302360731572
200000,0.05,162,No feedback,4947,5138,1738,1566,-0.07810809941830876,0.020609687859363988
200000,0.05,162,Downward,4947,6372,1738,2109,-0.04776956939334864,0.019792005988171057
200000,0.05,162,Balanced,4947,5116,1738,1829,-0.0048288993689538096,0.020932716248400804
200000,0.05,162,Nearly balanced,4947,5352,1738,1919,-0.0006381576576273695,0.020724416593968956
200000,0.05,163,No feedback,4802,5218,1696,1625,-0.06749962575160962,0.020437013137371642
200000,0.05,163,Downward,4802,6475,1696,2123,-0.0454856413427735,0.019683492782973704
200000,0.05,163,Balanced,4802,5096,1696,1833,-0.0024862501185632935,0.02107090107407162
200000,0.05,163,Nearly balanced,4802,5344,1696,1921,-0.0035298450832484396,0.02079126694472916
200000,0.05,164,No feedback,4750,5185,1672,1584,-0.04663630446189043,0.020389056809515957
200000,0.05,164,Downward,4750,6408,1672,2104,-0.029279306748631828,0.019537419439128935
200000,0.05,164,Balanced,4750,5163,1672,1831,0.014758501367355903,0.0207180345732866
200000,0.05,164,Nearly balanced,4750,5399,1672,1921,0.013060394187046909,0.020493804678340898
200000,0.05,165,No feedback,4816,5172,1602,1661,-0.010629818611457231,0.020932933773818694
200000,0.05,165,Downward,4816,6452,1602,2194,-0.008374500660655093,0.019935951628028484
200000,0.05,165,Balanced,4816,5132,1602,1879,0.01550903676597265,0.02110833709859382
200000,0.05,165,Nearly balanced,4816,5376,1602,1965,0.014059303151383928,0.02086458466222203
200000,0.05,166,No feedback,4928,5206,1684,1664,-0.013238086048807884,0.020303322513804754
200000,0.05,166,Downward,4928,6393,1684,2135,-0.008610617136434018,0.019428446615334265
200000,0.05,166,Balanced,4928,5115,1684,1847,0.009441779359583735,0.020568299940295427
200000,0.05,166,Nearly balanced,4928,5366,1684,1924,0.005043476739607977,0.020295427966878447
200000,0.05,167,No feedback,4862,5084,1680,1619,-0.045349833684842966,0.020700449834198144
200000,0.05,167,Downward,4862,6358,1680,2134,-0.02209794382018143,0.01986257241690161
200000,0.05,167,Balanced,4862,5075,1680,1835,0.024150605711274087,0.021099489995143425
200000,0.05,167,Nearly balanced,4862,5315,1680,1924,0.023696926477831726,0.0208859480426085
200000,0.05,168,No feedback,4876,5231,1649,1620,-0.03941590174017895,0.020690327850585884
200000,0.05,168,Downward,4876,6469,1649,2163,-0.015040792620057086,0.019919645407435932
200000,0.05,168,Balanced,4876,5093,1649,1843,0.010031537631165433,0.02113016503651695
200000,0.05,168,Nearly balanced,4876,5314,1649,1913,0.010931694218160593,0.020910502004948157
200000,0.05,169,No feedback,4948,4976,1719,1564,-0.05121523229449615,0.02067957688784746
200000,0.05,169,Downward,4948,6193,1719,2091,-0.029292477053378674,0.01979232541767188
200000,0.05,169,Balanced,4948,4934,1719,1754,0.0037498024734959334,0.021088021974231343
200000,0.05,169,Nearly balanced,4948,5172,1719,1840,0.004361951558724708,0.020835950558998586
200000,0.05,170,No feedback,4835,5174,1691,1568,-0.09493448500861201,0.02064301224371719
200000,0.05,170,Downward,4835,6393,1691,2070,-0.06866768175643717,0.019954452677841905
200000,0.05,170,Balanced,4835,5027,1691,1775,-0.03404408733891784,0.021209830045302615
200000,0.05,170,Nearly balanced,4835,5269,1691,1872,-0.03305908282338482,0.020948672584762303
200000,0.05,171,No feedback,4972,5227,1720,1612,-0.021307767219894025,0.02027125601179176
200000,0.05,171,Downward,4972,6498,1720,2145,-0.005310632502962154,0.019361828261198526
200000,0.05,171,Balanced,4972,5227,1720,1831,0.020960589021913445,0.020514626378039708
200000,0.05,171,Nearly balanced,4972,5469,1720,1909,0.019486297785687667,0.02028054210336168
200000,0.05,172,No feedback,4784,5099,1664,1632,-0.037145153114620466,0.020498767952638185
200000,0.05,172,Downward,4784,6318,1664,2154,-0.030606939169102954,0.01960576353325342
200000,0.05,172,Balanced,4784,5004,1664,1816,0.0037288988211505725,0.021017477282086916
200000,0.05,172,Nearly balanced,4784,5249,1664,1907,0.003961012333124347,0.020742430429861743
200000,0.05,173,No feedback,4829,5239,1629,1630,-0.04064912317447167,0.020486247019498416
200000,0.05,173,Downward,4829,6431,1629,2119,-0.01659696768276797,0.019736803903766465
200000,0.05,173,Balanced,4829,5123,1629,1815,0.002689315684304583,0.020895421435566115
200000,0.05,173,Nearly balanced,4829,5381,1629,1906,0.0012393348015650174,0.0206439504540198
200000,0.05,174,No feedback,4876,5141,1668,1680,0.002727251403458364,0.02074792144465226
200000,0.05,174,Downward,4876,6360,1668,2203,0.028481942748210864,0.019853324747861757
200000,0.05,174,Balanced,4876,5036,1668,1845,0.056067307587051696,0.021038057730797616
200000,0.05,174,Nearly balanced,4876,5280,1668,1933,0.05507434762778596,0.02077937895890107
200000,0.05,175,No feedback,4949,5025,1690,1625,0.013525949432350415,0.020420907372193146
200000,0.05,175,Downward,4949,6230,1690,2134,0.03071061580465695,0.019476225489927106
200000,0.05,175,Balanced,4949,4962,1690,1814,0.05110769112625546,0.020849408825898374
200000,0.05,175,Nearly balanced,4949,5216,1690,1908,0.050873549817851305,0.020576469353043622
200000,0.05,176,No feedback,4902,5185,1679,1623,-0.02773697388027524,0.02061963883407354
200000,0.05,176,Downward,4902,6450,1679,2178,-0.005728102611752051,0.019713217235417833
200000,0.05,176,Balanced,4902,5114,1679,1840,0.02487055813618061,0.020827061187598032
200000,0.05,176,Nearly balanced,4902,5370,1679,1953,0.02509466237310326,0.020605872492960545
200000,0.05,177,No feedback,4987,5154,1676,1633,-0.010154174695723606,0.020785068570516475
200000,0.05,177,Downward,4987,6391,1676,2159,0.004907256824967565,0.019860962766351725
200000,0.05,177,Balanced,4987,5158,1676,1855,0.044317761953944323,0.021091006032039724
200000,0.05,177,Nearly balanced,4987,5391,1676,1948,0.048054254848009514,0.020886560520247798
200000,0.05,178,No feedback,4756,5146,1649,1595,-0.054885968131216434,0.020722605470219226
200000,0.05,178,Downward,4756,6388,1649,2111,-0.03831402264358952,0.019849052456028107
200000,0.05,178,Balanced,4756,5085,1649,1815,0.002529709710281214,0.021163729094098502
200000,0.05,178,Nearly balanced,4756,5331,1649,1900,0.005715598145723866,0.020915647934191928
200000,0.05,179,No feedback,4914,5088,1733,1544,-0.049349107503518175,0.020396567810931368
200000,0.05,179,Downward,4914,6313,1733,2051,-0.03694677957787901,0.019591093212982278
200000,0.05,179,Balanced,4914,5053,1733,1779,-0.0012641566979717522,0.0207443409930577
200000,0.05,179,Nearly balanced,4914,5282,1733,1864,-0.0018763141695287144,0.020523192460526772
200000,0.05,180,No feedback,4897,5083,1628,1544,-0.041653874248789025,0.020205826385960267
200000,0.05,180,Downward,4897,6352,1628,2097,-0.011691390978734395,0.019421517016704058
200000,0.05,180,Balanced,4897,5140,1628,1837,0.024642632593481262,0.020694951255306304
200000,0.05,180,Nearly balanced,4897,5372,1628,1921,0.02147486508105434,0.020452210470037462
200000,0.05,181,No feedback,4767,5155,1620,1612,-0.01814993804873677,0.020716534362437835
200000,0.05,181,Downward,4767,6362,1620,2113,-0.00046894500393540595,0.019911599796847982
200000,0.05,181,Balanced,4767,5021,1620,1784,0.0284774052080789,0.02126867541990355
200000,0.05,181,Nearly balanced,4767,5264,1620,1885,0.02752331305486505,0.02101089590431567
200000,0.05,182,No feedback,4919,5041,1711,1569,-0.08313948537088212,0.020669948977625387
200000,0.05,182,Downward,4919,6251,1711,2057,-0.06637153439630877,0.019734447544413235
200000,0.05,182,Balanced,4919,4944,1711,1762,-0.024209506979761652,0.021092493406545315
200000,0.05,182,Nearly balanced,4919,5174,1711,1838,-0.02867807323639876,0.02081917575797696
200000,0.05,183,No feedback,5014,5112,1766,1641,-0.007125550593132413,0.020368106670035798
200000,0.05,183,Downward,5014,6341,1766,2157,0.001705371126837274,0.01945335728315536
200000,0.05,183,Balanced,5014,5073,1766,1859,0.03352178343624446,0.02072675358107931
200000,0.05,183,Nearly balanced,5014,5323,1766,1949,0.03267659277223428,0.020457339307601328
200000,0.05,184,No feedback,4797,5061,1626,1550,-0.06386770424235977,0.0207794101139184
200000,0.05,184,Downward,4797,6309,1626,2086,-0.04160663598526815,0.0199259098299647
200000,0.05,184,Balanced,4797,5023,1626,1784,-0.010246214988003155,0.021270381753894896
200000,0.05,184,Nearly balanced,4797,5267,1626,1877,-0.012434715922705064,0.02098902307352666
200000,0.05,185,No feedback,5060,5034,1690,1576,-0.019502599912342766,0.020255227558499924
200000,0.05,185,Downward,5060,6303,1690,2115,0.009137392379040155,0.019417433402385022
200000,0.05,185,Balanced,5060,4973,1690,1786,0.04325829197986497,0.020743357988208956
200000,0.05,185,Nearly balanced,5060,5230,1690,1877,0.037074999553307564,0.020422888693523895
200000,0.05,186,No feedback,4822,5080,1665,1634,-0.032616604103326174,0.02111878882762771
200000,0.05,186,Downward,4822,6269,1665,2149,-0.018172762812315668,0.020298206638914754
200000,0.05,186,Balanced,4822,5108,1665,1914,0.02187996345211851,0.021520421677375418
200000,0.05,186,Nearly balanced,4822,5332,1665,2010,0.0204099019185236,0.0212558500603789
200000,0.05,187,No feedback,4769,5072,1677,1606,-0.02367711867662914,0.020686769257545753
200000,0.05,187,Downward,4769,6383,1677,2177,-0.0005325079459674864,0.01975586904967808
200000,0.05,187,Balanced,4769,5082,1677,1879,0.03054802023213743,0.020988223663236584
200000,0.05,187,Nearly balanced,4769,5345,1677,1967,0.03244422812667053,0.020716698762002463
200000,0.05,188,No feedback,4941,4980,1692,1566,-0.048913812109528054,0.020821798459393602
200000,0.05,188,Downward,4941,6281,1692,2097,-0.02904301832695194,0.01982833102934442
200000,0.05,188,Balanced,4941,4998,1692,1817,0.010616084296287354,0.021182386262568687
200000,0.05,188,Nearly balanced,4941,5263,1692,1908,0.007923689220706853,0.020900984533873734
200000,0.05,189,No feedback,5013,5216,1718,1616,-0.05150731036987666,0.020177654736647795
200000,0.05,189,Downward,5013,6461,1718,2176,-0.019626554423225917,0.01940342271810033
200000,0.05,189,Balanced,5013,5072,1718,1810,-0.00651068498723556,0.020649912298074485
200000,0.05,189,Nearly balanced,5013,5312,1718,1905,-0.0017853236691489638,0.02042578699298059
200000,0.05,190,No feedback,4831,5111,1646,1564,-0.019274517261111346,0.020691808597578226
200000,0.05,190,Downward,4831,6334,1646,2071,-0.006160225632028504,0.019853168248198688
200000,0.05,190,Balanced,4831,5043,1646,1823,0.03865283453381979,0.021157656627686955
200000,0.05,190,Nearly balanced,4831,5277,1646,1909,0.035731621517729184,0.020895848910418843
200000,0.05,191,No feedback,4832,5029,1719,1620,-0.014874019810663941,0.020806457832945217
200000,0.05,191,Downward,4832,6276,1719,2151,0.009928719432747257,0.019924045439192056
200000,0.05,191,Balanced,4832,4900,1719,1781,0.024249349462136638,0.021198551810807972
200000,0.05,191,Nearly balanced,4832,5163,1719,1880,0.024778161540624344,0.020905127071022486
200000,0.05,192,No feedback,4703,5142,1573,1593,-0.010209773212953688,0.02074881218335721
200000,0.05,192,Downward,4703,6362,1573,2110,0.004585943366711809,0.019843702297848875
200000,0.05,192,Balanced,4703,5032,1573,1800,0.031292588374437214,0.021201761985716026
200000,0.05,192,Nearly balanced,4703,5263,1573,1889,0.03142503661929974,0.02096184985725011
200000,0.05,193,No feedback,4793,5058,1744,1565,-0.04723672511001176,0.02041709674499546
200000,0.05,193,Downward,4793,6293,1744,2049,-0.024537350977834438,0.01954928610888355
200000,0.05,193,Balanced,4793,5018,1744,1765,-0.011179764224522326,0.02069305131734226
200000,0.05,193,Nearly balanced,4793,5245,1744,1846,-0.011460599142737948,0.020480640848267048
200000,0.05,194,No feedback,4831,5121,1697,1633,-0.09009315164220927,0.02059783853771359
200000,0.05,194,Downward,4831,6312,1697,2131,-0.07014602311433615,0.019842867749524436
200000,0.05,194,Balanced,4831,5079,1697,1875,-0.021693413801964767,0.021019619401086372
200000,0.05,194,Nearly balanced,4831,5284,1697,1946,-0.02592430697355752,0.020793619572058625
200000,0.05,195,No feedback,4911,5145,1721,1609,-0.06475807273687523,0.02037179820254796
200000,0.05,195,Downward,4911,6409,1721,2156,-0.03594572639627197,0.019631566505911125
200000,0.05,195,Balanced,4911,5141,1721,1858,-0.021093490241384294,0.020693742955555365
200000,0.05,195,Nearly balanced,4911,5373,1721,1942,-0.01769182122193219,0.020518974497038565
200000,0.05,196,No feedback,4875,5199,1709,1623,-0.046124328906851475,0.02040089304877826
200000,0.05,196,Downward,4875,6443,1709,2164,-0.019572121838210332,0.01967828494114249
200000,0.05,196,Balanced,4875,5112,1709,1855,0.007549721185409253,0.020826125949918634
200000,0.05,196,Nearly balanced,4875,5335,1709,1928,0.003847969260695694,0.020599926184071728
200000,0.05,197,No feedback,4802,5229,1716,1609,-0.044031317636295975,0.0207594728138754
200000,0.05,197,Downward,4802,6468,1716,2164,-0.029180947458340767,0.019876154566326847
200000,0.05,197,Balanced,4802,5131,1716,1818,-0.0011828623581996434,0.02118929607923747
200000,0.05,197,Nearly balanced,4802,5370,1716,1907,-0.005369443318038847,0.020917326749922693
200000,0.05,198,No feedback,5013,5171,1734,1665,-0.056740003798443905,0.020315893215812068
200000,0.05,198,Downward,5013,6414,1734,2191,-0.03207370586275804,0.019546014079386616
200000,0.05,198,Balanced,5013,5097,1734,1845,-0.024494768057096217,0.020668950407032306
200000,0.05,198,Nearly balanced,5013,5367,1734,1949,-0.02406022629060539,0.020440899924504815
200000,0.05,199,No feedback,4800,5251,1677,1631,-0.02809271341396341,0.020842516635960234
200000,0.05,199,Downward,4800,6520,1677,2160,-0.00499984897603728,0.019981883176240393
200000,0.05,199,Balanced,4800,5212,1677,1852,0.0117128092251369,0.021028781998028035
200000,0.05,199,Nearly balanced,4800,5462,1677,1944,0.011593458890202413,0.020797086841018306
200000,0.05,200,No feedback,4899,5166,1682,1610,-0.021651105685368044,0.020667129654189605
200000,0.05,200,Downward,4899,6436,1682,2150,-0.012847787188405957,0.019729334652004948
200000,0.05,200,Balanced,4899,5148,1682,1851,0.023847412496561304,0.020982748357491428
200000,0.05,200,Nearly balanced,4899,5409,1682,1938,0.02402065113166796,0.02073628321626329
200000,0.05,201,No feedback,4755,5107,1660,1545,-0.05109671212824951,0.020832306592477045
200000,0.05,201,Downward,4755,6349,1660,2087,-0.03053927439936005,0.019946795014581617
200000,0.05,201,Balanced,4755,5089,1660,1805,0.00870915909560549,0.02116715884465492
200000,0.05,201,Nearly balanced,4755,5343,1660,1903,0.008856338476162573,0.02090095459531078
200000,0.05,202,No feedback,4987,5183,1717,1637,-0.05683508063516596,0.02060857010863051
200000,0.05,202,Downward,4987,6424,1717,2151,-0.037492878701315124,0.01970897545254892
200000,0.05,202,Balanced,4987,5044,1717,1808,-0.01780077312834155,0.02098383486073484
200000,0.05,202,Nearly balanced,4987,5298,1717,1909,-0.012937954737501367,0.020731098917744405
200000,0.05,203,No feedback,4918,5235,1711,1638,-0.03683888947257946,0.020677654083817568
200000,0.05,203,Downward,4918,6502,1711,2173,-0.01926285280469009,0.019796040040657874
200000,0.05,203,Balanced,4918,5141,1711,1826,0.013528233177305393,0.02105167064754519
200000,0.05,203,Nearly balanced,4918,5384,1711,1916,0.012437144403659062,0.020800396212162356
200000,0.05,204,No feedback,4748,5096,1624,1646,-0.010946975200272768,0.020873187111938956
200000,0.05,204,Downward,4748,6310,1624,2146,-0.0014646184935094286,0.020004935500859154
200000,0.05,204,Balanced,4748,5022,1624,1864,0.040185809506828485,0.02136487155719584
200000,0.05,204,Nearly balanced,4748,5235,1624,1937,0.04253444243494575,0.021140208075531748
200000,0.05,205,No feedback,5057,5115,1698,1576,-0.024887927417722056,0.020456678453075354
200000,0.05,205,Downward,5057,6322,1698,2080,-0.012867527184770133,0.019556820793208887
200000,0.05,205,Balanced,5057,5003,1698,1772,0.01601641914996954,0.02098735725350792
200000,0.05,205,Nearly balanced,5057,5243,1698,1856,0.013961028997031721,0.02066739665596012
200000,0.05,206,No feedback,4877,5169,1695,1568,-0.086461793573475,0.02054766166850932
200000,0.05,206,Downward,4877,6460,1695,2072,-0.07456539250470845,0.019629724093163315
200000,0.05,206,Balanced,4877,5076,1695,1811,-0.03820451457140506,0.020967813615591486
200000,0.05,206,Nearly balanced,4877,5329,1695,1893,-0.03868379501037317,0.020715684081137893
200000,0.05,207,No feedback,4856,5119,1604,1631,-0.014946034916527906,0.02057429744358698
200000,0.05,207,Downward,4856,6441,1604,2190,0.009510973984158955,0.019661658245169945
200000,0.05,207,Balanced,4856,5100,1604,1865,0.05613871339016063,0.02100465949217822
200000,0.05,207,Nearly balanced,4856,5355,1604,1956,0.05011340188995511,0.02073228214593448
200000,0.05,208,No feedback,4897,5108,1735,1561,-0.04699881218095625,0.02046359920880191
200000,0.05,208,Downward,4897,6357,1735,2114,-0.022873987284944775,0.019552877830041
200000,0.05,208,Balanced,4897,4960,1735,1781,-0.007574359858774415,0.02092060952402337
200000,0.05,208,Nearly balanced,4897,5216,1735,1862,-0.009493478283621959,0.02063638072792472
200000,0.05,209,No feedback,4900,5131,1724,1583,-0.061220835825885,0.02064825605801458
200000,0.05,209,Downward,4900,6354,1724,2108,-0.03933921297577647,0.01979981656707126
200000,0.05,209,Balanced,4900,4925,1724,1761,-0.024082787897234115,0.02111498351990796
200000,0.05,209,Nearly balanced,4900,5155,1724,1840,-0.016649426548936197,0.02089508764882595
200000,0.05,210,No feedback,4864,5242,1756,1577,-0.0643611260898872,0.02024399574738786
200000,0.05,210,Downward,4864,6461,1756,2102,-0.0468935422504928,0.019512804526685648
200000,0.05,210,Balanced,4864,5163,1756,1811,-0.02563065659960584,0.02062083458914916
200000,0.05,210,Nearly balanced,4864,5384,1756,1876,-0.022104262350852666,0.02039327356839521
200000,0.05,211,No feedback,4839,5003,1628,1468,-0.07340822832054944,0.020524998549952666
200000,0.05,211,Downward,4839,6247,1628,1980,-0.0509991595506154,0.019737663538766007
200000,0.05,211,Balanced,4839,4892,1628,1702,-0.03130746066893786,0.021078027148252215
200000,0.05,211,Nearly balanced,4839,5146,1628,1783,-0.032160891329854,0.020801537541425105
200000,0.05,212,No feedback,4931,4993,1706,1536,-0.04501204322627789,0.02075607797327198
200000,0.05,212,Downward,4931,6300,1706,2066,-0.021872705378847168,0.019876770307983724
200000,0.05,212,Balanced,4931,5024,1706,1777,0.00715423734071563,0.02110872824832624
200000,0.05,212,Nearly balanced,4931,5284,1706,1872,0.009278400835236289,0.02083798769460393
200000,0.05,213,No feedback,5025,5196,1753,1630,-0.08802142969420462,0.020245061928124055
200000,0.05,213,Downward,5025,6433,1753,2156,-0.07490046380502163,0.01952954145457177
200000,0.05,213,Balanced,5025,5144,1753,1856,-0.033939969910155354,0.020808004591291954
200000,0.05,213,Nearly balanced,5025,5395,1753,1936,-0.037565363020967135,0.020559929817134403
200000,0.05,214,No feedback,4873,4970,1697,1572,-0.04858790819970982,0.020789973165582513
200000,0.05,214,Downward,4873,6181,1697,2080,-0.027058700875780772,0.019922905510446735
200000,0.05,214,Balanced,4873,4853,1697,1717,-0.00457598316599428,0.02121453053115333
200000,0.05,214,Nearly balanced,4873,5094,1697,1811,-0.0025562382648252613,0.02097055746898402
200000,0.05,215,No feedback,4959,5056,1732,1563,-0.0402389236673506,0.02050048191533863
200000,0.05,215,Downward,4959,6314,1732,2069,-0.021192232988371418,0.019569032423584824
200000,0.05,215,Balanced,4959,4898,1732,1737,0.02353710180101498,0.021024289288247476
200000,0.05,215,Nearly balanced,4959,5154,1732,1832,0.021362952292927895,0.02068821542812544
200000,0.05,216,No feedback,4845,5208,1681,1616,-0.03409716879618169,0.020326884025791688
200000,0.05,216,Downward,4845,6469,1681,2149,-0.013609971607172644,0.019508782786951832
200000,0.05,216,Balanced,4845,5114,1681,1814,0.00940049030661294,0.020785080751007417
200000,0.05,216,Nearly balanced,4845,5369,1681,1903,0.005627374827040399,0.020513848242678673
200000,0.05,217,No feedback,4894,5167,1667,1655,-0.03607483242700743,0.020292974489857004
200000,0.05,217,Downward,4894,6403,1667,2176,-0.01777045006688155,0.019500585862231308
200000,0.05,217,Balanced,4894,5095,1667,1885,0.014385582220971416,0.0209350560448862
200000,0.05,217,Nearly balanced,4894,5344,1667,1973,0.014765461915392963,0.02066006028617471
200000,0.05,218,No feedback,4940,5123,1719,1638,-0.042102010877305196,0.020471964291020283
200000,0.05,218,Downward,4940,6382,1719,2170,-0.024412324815313358,0.0195340036488944
200000,0.05,218,Balanced,4940,5076,1719,1853,0.00824144942055477,0.020799411058619495
200000,0.05,218,Nearly balanced,4940,5293,1719,1917,0.00654258671533664,0.02058994056547448
200000,0.05,219,No feedback,4931,5075,1761,1580,-0.04362866176490565,0.020663972737653347
200000,0.05,219,Downward,4931,6322,1761,2085,-0.026168650666806348,0.01971556887262546
200000,0.05,219,Balanced,4931,5039,1761,1800,0.017418177176271088,0.02097204427041035
200000,0.05,219,Nearly balanced,4931,5271,1761,1883,0.017180785017530842,0.020735484622858406
200000,0.05,220,No feedback,4908,5151,1685,1672,-0.022983030555460304,0.02056195387744713
200000,0.05,220,Downward,4908,6404,1685,2213,0.0031601238214517546,0.019630466943364924
200000,0.05,220,Balanced,4908,5105,1685,1931,0.032637632649221704,0.020955869996265242
200000,0.05,220,Nearly balanced,4908,5344,1685,2020,0.029585256938801874,0.02071821915611025
200000,0.05,221,No feedback,4900,5125,1673,1595,-0.010465221526104185,0.020532454226821876
200000,0.05,221,Downward,4900,6328,1673,2097,0.01530621034095292,0.019652198461280728
200000,0.05,221,Balanced,4900,5092,1673,1831,0.039803785579705486,0.020878969403707065
200000,0.05,221,Nearly balanced,4900,5346,1673,1917,0.03853003219110657,0.020629758158138806
200000,0.05,222,No feedback,4844,4995,1676,1558,-0.08008747552373402,0.020805081467697287
200000,0.05,222,Downward,4844,6297,1676,2113,-0.05383591554027306,0.019942819015540392
200000,0.05,222,Balanced,4844,4979,1676,1763,-0.02523519717221606,0.02127775734747927
200000,0.05,222,Nearly balanced,4844,5237,1676,1880,-0.02104536210152258,0.021050458038525576
200000,0.05,223,No feedback,4914,5214,1737,1626,-0.06748239867677591,0.02062399390530441
200000,0.05,223,Downward,4914,6405,1737,2122,-0.054305166544230565,0.019745724083224305
200000,0.05,223,Balanced,4914,5057,1737,1804,-0.023022572126202234,0.021050537034093028
200000,0.05,223,Nearly balanced,4914,5317,1737,1895,-0.022328692396328897,0.020801524273919667
200000,0.05,224,No feedback,4856,5115,1666,1596,-0.0380659625075116,0.020699901133970997
200000,0.05,224,Downward,4856,6377,1666,2143,-0.012510727997154747,0.019836571010704466
200000,0.05,224,Balanced,4856,4981,1666,1799,-0.002699794554780588,0.0211639609961541
200000,0.05,224,Nearly balanced,4856,5214,1666,1877,-6.414812518507063e-06,0.020951888438199694
200000,0.05,225,No feedback,4833,5107,1592,1609,-0.039538638077376065,0.020287293493773777
200000,0.05,225,Downward,4833,6317,1592,2138,-0.008183839596358655,0.019483511291304757
200000,0.05,225,Balanced,4833,5038,1592,1844,0.026266368022520414,0.02079195881558868
200000,0.05,225,Nearly balanced,4833,5272,1592,1934,0.025009071985633347,0.020537819655913045
200000,0.05,226,No feedback,4934,5164,1683,1644,-0.010143020701759542,0.020649139281339345
200000,0.05,226,Downward,4934,6408,1683,2161,0.0010184326074895167,0.019624452867017587
200000,0.05,226,Balanced,4934,5090,1683,1838,0.03591523432172644,0.020879115209011038
200000,0.05,226,Nearly balanced,4934,5327,1683,1919,0.028765271551007,0.020569848383736693
200000,0.05,227,No feedback,4972,5063,1721,1628,-0.0278208180088666,0.020716718866502275
200000,0.05,227,Downward,4972,6302,1721,2144,-0.010166885301178707,0.0198335049007921
200000,0.05,227,Balanced,4972,4994,1721,1840,0.02102938939102056,0.021005683965099158
200000,0.05,227,Nearly balanced,4972,5234,1721,1936,0.02128986964991164,0.020752598026137332
200000,0.05,228,No feedback,4788,5223,1629,1623,-0.04031035330295413,0.020355052688671875
200000,0.05,228,Downward,4788,6490,1629,2152,-0.022953212520649913,0.019568425370174187
200000,0.05,228,Balanced,4788,5156,1629,1853,0.017994301112555067,0.02088686952375527
200000,0.05,228,Nearly balanced,4788,5413,1629,1947,0.016681745765111722,0.02063899688491635
200000,0.05,229,No feedback,4892,5202,1719,1590,-0.07226613276509303,0.020799347377872344
200000,0.05,229,Downward,4892,6476,1719,2100,-0.05636327521305562,0.019942282307387572
200000,0.05,229,Balanced,4892,5197,1719,1812,-0.02991884013631274,0.021093238772175234
200000,0.05,229,Nearly balanced,4892,5437,1719,1906,-0.03368657711642614,0.02084501683619667
200000,0.05,230,No feedback,4941,5195,1636,1614,-0.02317082828787026,0.020221262523200514
200000,0.05,230,Downward,4941,6394,1636,2131,0.007921167355972591,0.019398780400515507
200000,0.05,230,Balanced,4941,5074,1636,1817,0.03404241666989344,0.020634990135042938
200000,0.05,230,Nearly balanced,4941,5338,1636,1920,0.03512363417944164,0.02038445572106781
200000,0.05,231,No feedback,4870,5127,1691,1607,-0.0685157083872584,0.020473177580095803
200000,0.05,231,Downward,4870,6343,1691,2135,-0.05205875161009699,0.019662774555539466
200000,0.05,231,Balanced,4870,5044,1691,1836,-0.02753109496336531,0.02089614633119542
200000,0.05,231,Nearly balanced,4870,5290,1691,1927,-0.02517390505209155,0.020650147384634967
200000,0.05,232,No feedback,4837,5098,1662,1589,-0.05670329713256639,0.020492382645511682
200000,0.05,232,Downward,4837,6404,1662,2106,-0.036607667355498086,0.01965691170574979
200000,0.05,232,Balanced,4837,5047,1662,1787,0.0007249668796022735,0.020936941474961286
200000,0.05,232,Nearly balanced,4837,5302,1662,1866,-0.0034724569720422926,0.020692914047257607
200000,0.05,233,No feedback,4835,5117,1690,1573,-0.06230088152997043,0.02060094460378243
200000,0.05,233,Downward,4835,6340,1690,2107,-0.03491006126164481,0.01982629314332357
200000,0.05,233,Balanced,4835,5087,1690,1817,0.003957298838399237,0.021024642049252563
200000,0.05,233,Nearly balanced,4835,5318,1690,1897,0.0030236942172790493,0.020800779110387774
200000,0.05,234,No feedback,5072,5062,1753,1645,-0.004417319647046725,0.02051636903441091
200000,0.05,234,Downward,5072,6327,1753,2185,0.011727795246435413,0.019532697730280588
200000,0.05,234,Balanced,5072,4972,1753,1851,0.050015327378870655,0.021006554485871062
200000,0.05,234,Nearly balanced,5072,5217,1753,1936,0.04680378866124174,0.020681829347213194
200000,0.05,235,No feedback,4935,5240,1711,1650,-0.04938193893409282,0.020114008323039227
200000,0.05,235,Downward,4935,6531,1711,2202,-0.024840177916425343,0.01933608030443799
200000,0.05,235,Balanced,4935,5182,1711,1894,0.02027002716720222,0.020720419001690592
200000,0.05,235,Nearly balanced,4935,5417,1711,1963,0.011100575637140064,0.020401683076287976
200000,0.05,236,No feedback,4860,5044,1775,1607,-0.04063700252064811,0.020953999405041866
200000,0.05,236,Downward,4860,6312,1775,2136,-0.024145829525313856,0.020021048679158344
200000,0.05,236,Balanced,4860,4977,1775,1780,0.011260903546684742,0.021303027378904243
200000,0.05,236,Nearly balanced,4860,5215,1775,1872,0.012221931799434926,0.021043737660093244
200000,0.05,237,No feedback,4853,5029,1633,1587,-0.018024594985802778,0.02068799891354821
200000,0.05,237,Downward,4853,6257,1633,2116,0.010486106765507208,0.019737693228399522
200000,0.05,237,Balanced,4853,4878,1633,1761,0.05004822049733776,0.021228711110240547
200000,0.05,237,Nearly balanced,4853,5136,1633,1867,0.051060153690223875,0.020927851595279413
200000,0.05,238,No feedback,4973,5077,1760,1625,-0.030052854369456816,0.020659356703132768
200000,0.05,238,Downward,4973,6390,1760,2203,-0.012513942364642372,0.019684110686538053
200000,0.05,238,Balanced,4973,5043,1760,1859,0.021355136467174185,0.021000161456719877
200000,0.05,238,Nearly balanced,4973,5302,1760,1963,0.02312706348137772,0.020747119840210736
200000,0.05,239,No feedback,4859,5241,1749,1638,-0.05336873989977037,0.020560666001370173
200000,0.05,239,Downward,4859,6488,1749,2178,-0.027864684549409935,0.019755210675721196
200000,0.05,239,Balanced,4859,5241,1749,1909,0.012628755560659566,0.02090603970541749
200000,0.05,239,Nearly balanced,4859,5453,1749,1986,0.01147188433432933,0.020708333503520027
200000,0.05,240,No feedback,4878,5106,1735,1594,-0.04981323950975158,0.020874033850026834
200000,0.05,240,Downward,4878,6334,1735,2110,-0.026633263268148133,0.019988787062909293
200000,0.05,240,Balanced,4878,5012,1735,1808,0.005455350040528384,0.02140346322139701
200000,0.05,240,Nearly balanced,4878,5270,1735,1899,0.00406343031480022,0.0211059526372644
200000,0.05,241,No feedback,4937,5055,1651,1582,-0.052038981964074194,0.020322898434830185
200000,0.05,241,Downward,4937,6288,1651,2065,-0.04058463105664656,0.019433930653324882
200000,0.05,241,Balanced,4937,4993,1651,1785,-0.009243997064761755,0.020852052774912654
200000,0.05,241,Nearly balanced,4937,5237,1651,1866,-0.00873103833338107,0.020599308892276347
200000,0.05,242,No feedback,4919,5061,1666,1559,-0.07894329798456257,0.020658439426460683
200000,0.05,242,Downward,4919,6335,1666,2086,-0.04406676242826446,0.019965797815082696
200000,0.05,242,Balanced,4919,5135,1666,1832,-0.004802011080348723,0.021250064849459054
200000,0.05,242,Nearly balanced,4919,5381,1666,1929,-0.0011935366609497344,0.021018733397906324
200000,0.05,243,No feedback,4876,5228,1739,1655,-0.06291219269188242,0.02059054918678648
200000,0.05,243,Downward,4876,6503,1739,2201,-0.04786270099848455,0.01976269250929036
200000,0.05,243,Balanced,4876,5258,1739,1889,-0.014184736033503453,0.02090277592291534
200000,0.05,243,Nearly balanced,4876,5533,1739,1996,-0.012596334492883499,0.02065680494923278
200000,0.05,244,No feedback,4820,5176,1637,1534,-0.044269233303890265,0.020348418758046622
200000,0.05,244,Downward,4820,6418,1637,2014,-0.03267745217117707,0.019500382507792756
200000,0.05,244,Balanced,4820,5126,1637,1748,-0.007632234208390376,0.020686446167107415
200000,0.05,244,Nearly balanced,4820,5375,1637,1829,-0.008580319601426745,0.02045000733067373
200000,0.05,245,No feedback,4881,5067,1687,1627,-0.037980215757113855,0.020435360619947673
200000,0.05,245,Downward,4881,6309,1687,2130,-0.014183766563066358,0.019580850175316886
200000,0.05,245,Balanced,4881,4957,1687,1780,0.007367423840457632,0.02097166527829734
200000,0.05,245,Nearly balanced,4881,5177,1687,1861,0.009293373575398334,0.020747278599530888
200000,0.05,246,No feedback,4830,5140,1688,1563,-0.053003282028434406,0.02070009995356874
200000,0.05,246,Downward,4830,6320,1688,2053,-0.03696300305979566,0.019834412601333055
200000,0.05,246,Balanced,4830,5012,1688,1771,9.83313968292987e-05,0.021296511228448597
200000,0.05,246,Nearly balanced,4830,5239,1688,1850,-0.00284571725069499,0.021021300208372444
200000,0.05,247,No feedback,4831,5101,1679,1629,-0.03049023446210053,0.02068406171820221
200000,0.05,247,Downward,4831,6313,1679,2164,-0.008666186362318362,0.019786016001434214
200000,0.05,247,Balanced,4831,5036,1679,1851,0.01831573858699248,0.0210190023129128
200000,0.05,247,Nearly balanced,4831,5294,1679,1945,0.016929504324483313,0.020747365461932815
200000,0.05,248,No feedback,4802,5120,1621,1636,-0.03350348951985205,0.020736784006755486
200000,0.05,248,Downward,4802,6321,1621,2139,-0.01007738597210317,0.01992076496095611
200000,0.05,248,Balanced,4802,5099,1621,1882,0.01728552941035455,0.021112783233200243
200000,0.05,248,Nearly balanced,4802,5345,1621,1975,0.016449483275392418,0.02087087254322451
200000,0.05,249,No feedback,5010,5017,1708,1589,-0.010166546166268886,0.020615437096081355
200000,0.05,249,Downward,5010,6270,1708,2111,0.0037725053623948734,0.019555358302695246
200000,0.05,249,Balanced,5010,4973,1708,1782,0.01677987142346793,0.020763193722144514
200000,0.05,249,Nearly balanced,5010,5227,1708,1876,0.01764054990588132,0.020527681343736462
200000,0.05,250,No feedback,4781,5164,1684,1636,-0.043405612295687346,0.02100386541837973
200000,0.05,250,Downward,4781,6407,1684,2178,-0.02082308118495202,0.02010986458615648
200000,0.05,250,Balanced,4781,5119,1684,1879,0.0132498308301649,0.02146877152738674
200000,0.05,250,Nearly balanced,4781,5358,1684,1964,0.01515654503722752,0.021198443363648185
200000,0.05,251,No feedback,4905,5090,1699,1594,-0.04835358550825719,0.02064164676356599
200000,0.05,251,Downward,4905,6353,1699,2123,-0.023799299194440515,0.019783371427571896
200000,0.05,251,Balanced,4905,5087,1699,1812,-0.025418816431802493,0.02087110349721551
200000,0.05,251,Nearly balanced,4905,5318,1699,1886,-0.02344948672125241,0.020628056324479536
200000,0.05,252,No feedback,4854,5115,1700,1546,-0.053598091048332686,0.020747920972425553
200000,0.05,252,Downward,4854,6390,1700,2037,-0.0331401337606515,0.019864674561469252
200000,0.05,252,Balanced,4854,5042,1700,1753,0.009555698119609324,0.021286145065629127
200000,0.05,252,Nearly balanced,4854,5302,1700,1837,0.006457230494124611,0.021003783893496712
200000,0.05,253,No feedback,4957,5045,1754,1543,-0.041760796617689555,0.02064269013555973
200000,0.05,253,Downward,4957,6319,1754,2062,-0.022476265950857388,0.01975527394791099
200000,0.05,253,Balanced,4957,4955,1754,1771,0.018535172381035303,0.021185692947057917
200000,0.05,253,Nearly balanced,4957,5199,1754,1857,0.019473631656772017,0.020928135499422636
200000,0.05,254,No feedback,4819,5096,1696,1595,-0.03283865884730336,0.020429623877264283
200000,0.05,254,Downward,4819,6333,1696,2126,-0.0010767582427653744,0.01960430354318191
200000,0.05,254,Balanced,4819,4997,1696,1811,0.022211588226430212,0.020859808667166642
200000,0.05,254,Nearly balanced,4819,5224,1696,1896,0.025261121753436755,0.020656356545118458
200000,0.05,255,No feedback,4863,5132,1634,1635,-0.031199677311278595,0.02069045241866201
200000,0.05,255,Downward,4863,6433,1634,2161,-0.020294871172013618,0.019676194037113827
200000,0.05,255,Balanced,4863,5153,1634,1870,0.009956896728820275,0.02102061266759945
200000,0.05,255,Nearly balanced,4863,5412,1634,1973,0.012532839138160168,0.02073238092880474
200000,0.05,256,No feedback,4864,5083,1676,1634,-0.044022950323950316,0.02054738901395832
200000,0.05,256,Downward,4864,6368,1676,2198,-0.018728828224407745,0.019683418379896536
200000,0.05,256,Balanced,4864,5082,1676,1876,0.016882892586698006,0.020941268462541757
200000,0.05,256,Nearly balanced,4864,5302,1676,1957,0.015943269551560835,0.020710927894694354
200000,0.05,257,No feedback,4937,5130,1694,1611,-0.001848992617177636,0.02009272390684787
200000,0.05,257,Downward,4937,6370,1694,2112,0.015333636246459448,0.019226293629582496
200000,0.05,257,Balanced,4937,5039,1694,1799,0.046733796866374966,0.020596115488131308
200000,0.05,257,Nearly balanced,4937,5294,1694,1894,0.048408536554550685,0.0203211569976097
200000,0.05,258,No feedback,4872,5114,1696,1558,-0.022819745386834678,0.020937308783855017
200000,0.05,258,Downward,4872,6402,1696,2104,-0.003946657140891652,0.01994105123826712
200000,0.05,258,Balanced,4872,5084,1696,1812,0.03147118843045327,0.02120749865409417
200000,0.05,258,Nearly balanced,4872,5335,1696,1894,0.032224405927862576,0.020995844615701274
200000,0.05,259,No feedback,4865,5130,1637,1652,-0.014908171815647075,0.020750453865632127
200000,0.05,259,Downward,4865,6361,1637,2158,0.0005348619078625605,0.01973404808253086
200000,0.05,259,Balanced,4865,5015,1637,1816,0.013279695226658395,0.021022575006566502
200000,0.05,259,Nearly balanced,4865,5278,1637,1924,0.014896971195047182,0.020752458544901608
200000,0.05,260,No feedback,4862,5078,1705,1565,-0.0762731875241458,0.02075297966020702
200000,0.05,260,Downward,4862,6298,1705,2080,-0.05502074755786818,0.020015559246195472
200000,0.05,260,Balanced,4862,5008,1705,1769,-0.028226038672771625,0.021273821190292565
200000,0.05,260,Nearly balanced,4862,5251,1705,1842,-0.028641811792809557,0.02103727006940901
200000,0.05,261,No feedback,4814,5128,1681,1578,-0.04230258862030012,0.02074405976533866
200000,0.05,261,Downward,4814,6347,1681,2081,-0.03430763705343559,0.019925854999807716
200000,0.05,261,Balanced,4814,5067,1681,1828,0.013227879623409489,0.02117901258355048
200000,0.05,261,Nearly balanced,4814,5331,1681,1923,0.010108240850618178,0.0208951216594273
200000,0.05,262,No feedback,4872,5149,1665,1605,-0.04537860506062191,0.020372132068040578
200000,0.05,262,Downward,4872,6475,1665,2161,-0.016173119466626695,0.01954551092812559
200000,0.05,262,Balanced,4872,5117,1665,1833,0.020507761379768286,0.020928120979828244
200000,0.05,262,Nearly balanced,4872,5356,1665,1930,0.019406392770437098,0.020700326700366558
200000,0.05,263,No feedback,4859,5174,1635,1616,-0.04771194003682161,0.02027562013872208
200000,0.05,263,Downward,4859,6466,1635,2168,-0.025633599506332927,0.019527971262006803
200000,0.05,263,Balanced,4859,5126,1635,1842,-0.0031150715808642704,0.020702348044245155
200000,0.05,263,Nearly balanced,4859,5378,1635,1933,-0.002817856349333625,0.02047482049297956
200000,0.05,264,No feedback,4775,5186,1635,1600,-0.06169939081423059,0.02067791873655624
200000,0.05,264,Downward,4775,6425,1635,2111,-0.04617087191197189,0.019861118582002107
200000,0.05,264,Balanced,4775,5132,1635,1816,-0.0020560833704775794,0.021129253535361103
200000,0.05,264,Nearly balanced,4775,5370,1635,1891,-0.0066540017729335155,0.020833781167762248
200000,0.05,265,No feedback,4848,5076,1677,1580,-0.04179139792817571,0.020716489168174965
200000,0.05,265,Downward,4848,6314,1677,2095,-0.027198590875703865,0.01981757223753755
200000,0.05,265,Balanced,4848,5037,1677,1814,-0.00509119378610956,0.021138850864004126
200000,0.05,265,Nearly balanced,4848,5252,1677,1881,-0.006383774949107968,0.020901263354259625
200000,0.05,266,No feedback,4931,5121,1757,1589,-0.0613768123299363,0.020710729861396136
200000,0.05,266,Downward,4931,6370,1757,2122,-0.044100782265273974,0.0199069201633314
200000,0.05,266,Balanced,4931,5003,1757,1780,-0.01688351538135785,0.021199997737915966
200000,0.05,266,Nearly balanced,4931,5227,1757,1849,-0.01686173208689634,0.0210042726326418
200000,0.05,267,No feedback,4808,5111,1653,1580,-0.05704161834788268,0.020668138641977
200000,0.05,267,Downward,4808,6350,1653,2066,-0.04066882443504244,0.019812533776366437
200000,0.05,267,Balanced,4808,4995,1653,1769,-0.0003944527985092483,0.021248155315381958
200000,0.05,267,Nearly balanced,4808,5293,1653,1881,-0.0002240782711241951,0.020976629273808948
200000,0.05,268,No feedback,4721,5202,1618,1675,-0.03348503581797602,0.02077731956073487
200000,0.05,268,Downward,4721,6491,1618,2227,-0.017080113697722943,0.019888746655272255
200000,0.05,268,Balanced,4721,5124,1618,1918,0.017066361969378774,0.02113917690076437
200000,0.05,268,Nearly balanced,4721,5354,1618,2004,0.016174896796723848,0.020904928781121334
200000,0.05,269,No feedback,4870,5101,1688,1602,-0.06373146231350385,0.020081034702575905
200000,0.05,269,Downward,4870,6304,1688,2131,-0.037328535367231186,0.019383988696148095
200000,0.05,269,Balanced,4870,5037,1688,1862,-0.0022135182978827994,0.0206174225442199
200000,0.05,269,Nearly balanced,4870,5302,1688,1961,-0.004736504805083364,0.020361191167871696
200000,0.05,270,No feedback,4914,5137,1693,1638,-0.01712684554329702,0.020385695315939725
200000,0.05,270,Downward,4914,6344,1693,2167,0.0009838638961974788,0.01952797221959174
200000,0.05,270,Balanced,4914,5066,1693,1890,0.035188611227935984,0.020814903314934106
200000,0.05,270,Nearly balanced,4914,5295,1693,1969,0.033499876656449656,0.0205579363567066
200000,0.05,271,No feedback,4810,5145,1656,1575,-0.035467824611382315,0.02043045666617883
200000,0.05,271,Downward,4810,6366,1656,2093,-0.006775809717397774,0.019664111176317806
200000,0.05,271,Balanced,4810,5080,1656,1804,0.030078114084317653,0.020924611896730158
200000,0.05,271,Nearly balanced,4810,5320,1656,1885,0.033167731216716956,0.020673202269572855
200000,0.05,272,No feedback,4873,5222,1697,1679,-0.03296465981753721,0.020516006909946007
200000,0.05,272,Downward,4873,6489,1697,2200,-0.004695174336933117,0.019679290581869284
200000,0.05,272,Balanced,4873,5121,1697,1871,0.027750046350648483,0.02100431711482766
200000,0.05,272,Nearly balanced,4873,5372,1697,1963,0.02881101836170702,0.020760437970022184
200000,0.05,273,No feedback,4843,4975,1709,1572,-0.052981171387394055,0.020788247779672055
200000,0.05,273,Downward,4843,6248,1709,2112,-0.022520056331745697,0.019917118706028577
200000,0.05,273,Balanced,4843,5014,1709,1833,0.021978776230943797,0.021225330189298074
200000,0.05,273,Nearly balanced,4843,5245,1709,1910,0.017586010351315573,0.021001234681927418
200000,0.05,274,No feedback,4898,5090,1685,1595,-0.05363930452330201,0.020778413345924375
200000,0.05,274,Downward,4898,6306,1685,2107,-0.038238381303464464,0.019887381801559245
200000,0.05,274,Balanced,4898,5000,1685,1808,-0.0017318833631247976,0.021168009419218523
200000,0.05,274,Nearly balanced,4898,5238,1685,1898,-0.001705782688036006,0.020903114605295453
200000,0.05,275,No feedback,4880,5190,1663,1615,-0.03723723508284854,0.020342012766669797
200000,0.05,275,Downward,4880,6466,1663,2167,-0.012118014285207312,0.01959041588081781
200000,0.05,275,Balanced,4880,5188,1663,1877,0.018754356920315962,0.020862197782387563
200000,0.05,275,Nearly balanced,4880,5436,1663,1967,0.022353656878492112,0.020630440603260684
200000,0.05,276,No feedback,4871,5031,1726,1535,-0.02601971510228185,0.02090609543613356
200000,0.05,276,Downward,4871,6237,1726,2039,-0.002300743149353024,0.019966696245376954
200000,0.05,276,Balanced,4871,4968,1726,1755,0.016630939460047345,0.02118113094001717
200000,0.05,276,Nearly balanced,4871,5214,1726,1838,0.019795026535337934,0.020922730152177722
200000,0.05,277,No feedback,4842,5086,1711,1601,-0.049701083646460587,0.020516751819046275
200000,0.05,277,Downward,4842,6359,1711,2129,-0.03880428266215663,0.019607780406841642
200000,0.05,277,Balanced,4842,5044,1711,1822,0.006932291252787159,0.020933367910082
200000,0.05,277,Nearly balanced,4842,5296,1711,1920,0.008456519953338792,0.020692292222206032
200000,0.05,278,No feedback,4847,5086,1748,1641,-0.05561906179961967,0.020585099258422355
200000,0.05,278,Downward,4847,6343,1748,2156,-0.0375263055717146,0.01971611741937303
200000,0.05,278,Balanced,4847,5110,1748,1852,-0.020027171979753622,0.020852932903982668
200000,0.05,278,Nearly balanced,4847,5337,1748,1936,-0.018016417499168713,0.020655428134677033
200000,0.05,279,No feedback,4837,5235,1652,1638,0.01808678163080607,0.020527634110502208
200000,0.05,279,Downward,4837,6494,1652,2156,0.025600352036505236,0.019553522715050745
200000,0.05,279,Balanced,4837,5170,1652,1857,0.06251382018763957,0.020821654136242814
200000,0.05,279,Nearly balanced,4837,5433,1652,1952,0.06021210438122343,0.02057109614982933
200000,0.05,280,No feedback,4827,5211,1699,1683,-0.006581053236309142,0.020789180970968525
200000,0.05,280,Downward,4827,6463,1699,2224,0.0017176599037293516,0.019845686519880508
200000,0.05,280,Balanced,4827,5076,1699,1902,0.03418993425621736,0.021109910342291854
200000,0.05,280,Nearly balanced,4827,5327,1699,1981,0.03539553839946019,0.020868819229411285
200000,0.05,281,No feedback,5020,5187,1730,1593,-0.05107525450141159,0.020157142494903888
200000,0.05,281,Downward,5020,6429,1730,2130,-0.01594217770304962,0.019420690903923798
200000,0.05,281,Balanced,5020,5083,1730,1798,0.02588284266418811,0.020799887603846618
200000,0.05,281,Nearly balanced,5020,5335,1730,1886,0.02922465215789527,0.020551481127046727
200000,0.05,282,No feedback,4856,5112,1717,1607,-0.015496094458257226,0.020522433327262734
200000,0.05,282,Downward,4856,6412,1717,2142,-0.004841079892112299,0.01957412019385816
200000,0.05,282,Balanced,4856,5194,1717,1861,0.03986220713284849,0.020747246729784608
200000,0.05,282,Nearly balanced,4856,5416,1717,1946,0.03598539148290131,0.020519809401265913
200000,0.05,283,No feedback,4779,5251,1671,1636,-0.02840631892609724,0.020451902878974804
200000,0.05,283,Downward,4779,6497,1671,2150,-0.011836187133952958,0.019620736404535682
200000,0.05,283,Balanced,4779,5135,1671,1823,0.02440693072643413,0.020939929683993115
200000,0.05,283,Nearly balanced,4779,5356,1671,1901,0.022838672088177525,0.02071756888260074
200000,0.05,284,No feedback,4846,5105,1659,1612,-0.033131060805975776,0.021004055916612634
200000,0.05,284,Downward,4846,6408,1659,2170,-0.0034676132252400294,0.020067349262322846
200000,0.05,284,Balanced,4846,5054,1659,1810,-0.012507142841510388,0.021140769329603286
200000,0.05,284,Nearly balanced,4846,5294,1659,1908,-0.008700069254321985,0.02093109287520952
200000,0.05,285,No feedback,4892,5083,1694,1563,-0.04480015749619609,0.020580917969425645
200000,0.05,285,Downward,4892,6360,1694,2059,-0.029630260348396997,0.019688840390873583
200000,0.05,285,Balanced,4892,5080,1694,1802,0.015836014735431447,0.021006207033271166
200000,0.05,285,Nearly balanced,4892,5319,1694,1895,0.017191187671830477,0.020797015931268717
200000,0.05,286,No feedback,4804,5024,1651,1540,-0.024543536151794387,0.0207586963221652
200000,0.05,286,Downward,4804,6201,1651,2018,-0.01707177926641934,0.019857507730673785
200000,0.05,286,Balanced,4804,4946,1651,1709,0.011942525609245913,0.02111777604312812
200000,0.05,286,Nearly balanced,4804,5191,1651,1805,0.01537899867361775,0.02090018888039862
200000,0.05,287,No feedback,4817,5209,1691,1666,-0.058240426584164506,0.02074501669503689
200000,0.05,287,Downward,4817,6391,1691,2161,-0.04456872436493409,0.01986351424440935
200000,0.05,287,Balanced,4817,5050,1691,1861,0.0025230578040066343,0.021236606409090843
200000,0.05,287,Nearly balanced,4817,5283,1691,1941,0.003890776908606175,0.020963758117624142
200000,0.05,288,No feedback,4843,5147,1660,1580,-0.05449032964288952,0.02039196397132927
200000,0.05,288,Downward,4843,6404,1660,2092,-0.03849698271151292,0.01952921694756298
200000,0.05,288,Balanced,4843,5063,1660,1794,-0.023683495303520652,0.020754100589432424
200000,0.05,288,Nearly balanced,4843,5289,1660,1871,-0.02427193252835519,0.02051026044756196
200000,0.05,289,No feedback,4803,5002,1671,1560,-0.01535311716675164,0.0204672557294914
200000,0.05,289,Downward,4803,6269,1671,2109,0.005722410456327931,0.019594896895340233
200000,0.05,289,Balanced,4803,5001,1671,1808,0.03483272786152486,0.020907320757689307
200000,0.05,289,Nearly balanced,4803,5220,1671,1892,0.03421240764294253,0.020693431461554748
200000,0.05,290,No feedback,4920,5093,1685,1642,-0.05764560392995771,0.020671778601933956
200000,0.05,290,Downward,4920,6338,1685,2126,-0.031456309043516595,0.019743387815567653
200000,0.05,290,Balanced,4920,5048,1685,1871,-0.008222573225934893,0.02099456099848598
200000,0.05,290,Nearly balanced,4920,5264,1685,1939,-0.007273242464672813,0.020771799533344702
200000,0.05,291,No feedback,4976,5090,1676,1657,-0.030390204539771093,0.02075276511870703
200000,0.05,291,Downward,4976,6361,1676,2200,-0.005624612587095623,0.019874736806828695
200000,0.05,291,Balanced,4976,5057,1676,1897,0.02507329777872891,0.021105813668494913
200000,0.05,291,Nearly balanced,4976,5299,1676,1986,0.02371656795978694,0.020822367723094905
200000,0.05,292,No feedback,4819,5088,1721,1596,-0.05129568905578402,0.020667043081409108
200000,0.05,292,Downward,4819,6381,1721,2120,-0.03472493508625163,0.019770217510772386
200000,0.05,292,Balanced,4819,5088,1721,1839,-0.00919287012260711,0.020957536660254936
200000,0.05,292,Nearly balanced,4819,5342,1721,1933,-0.008118823360595051,0.02073651052412524
200000,0.05,293,No feedback,4865,5234,1713,1663,-0.03175056165699203,0.02075936804353959
200000,0.05,293,Downward,4865,6455,1713,2159,-0.026310382301269475,0.019795915781964185
200000,0.05,293,Balanced,4865,5134,1713,1840,0.005881594338902674,0.02097216449357682
200000,0.05,293,Nearly balanced,4865,5370,1713,1927,0.00841216939949141,0.02073565018538732
200000,0.05,294,No feedback,4794,5102,1654,1604,-0.05932344823573332,0.02069567019004063
200000,0.05,294,Downward,4794,6352,1654,2113,-0.054119113784969086,0.019751557989388043
200000,0.05,294,Balanced,4794,5070,1654,1838,-0.002903045153410777,0.021119485948559953
200000,0.05,294,Nearly balanced,4794,5286,1654,1917,-0.005018786145819298,0.020881487888299795
200000,0.05,295,No feedback,4885,5196,1681,1611,-0.0369439461433424,0.020573795234217616
200000,0.05,295,Downward,4885,6477,1681,2154,-0.010272191465784286,0.019710960427701343
200000,0.05,295,Balanced,4885,5213,1681,1857,0.021073775873376888,0.020921468562715033
200000,0.05,295,Nearly balanced,4885,5471,1681,1956,0.023390893819531633,0.020650000102250075
200000,0.05,296,No feedback,4944,5188,1709,1580,-0.05610072060036464,0.02023694991968145
200000,0.05,296,Downward,4944,6404,1709,2121,-0.02772441344912291,0.019439370893993103
200000,0.05,296,Balanced,4944,5124,1709,1800,-0.01929771252645962,0.020569646400751766
200000,0.05,296,Nearly balanced,4944,5367,1709,1885,-0.017001217721354933,0.020364124705817586
200000,0.05,297,No feedback,4963,5119,1722,1611,-0.03254462285333454,0.02071779669616346
200000,0.05,297,Downward,4963,6348,1722,2112,-0.022026520374555547,0.01974354802328773
200000,0.05,297,Balanced,4963,5085,1722,1829,0.014359180091242318,0.020968871408138398
200000,0.05,297,Nearly balanced,4963,5318,1722,1903,0.011072817322893558,0.020730674633998313
200000,0.05,298,No feedback,4822,5248,1624,1662,-0.027818097348281945,0.020924800561727058
200000,0.05,298,Downward,4822,6506,1624,2172,0.00043826510335986946,0.020056410472429183
200000,0.05,298,Balanced,4822,5198,1624,1839,0.017434870707663697,0.021239520498380012
200000,0.05,298,Nearly balanced,4822,5420,1624,1925,0.019020372638675176,0.02104440661199514
200000,0.05,299,No feedback,4828,5203,1609,1658,-0.03911879839900034,0.020502935269408273
200000,0.05,299,Downward,4828,6398,1609,2168,-0.002895251879572569,0.01973107922898433
200000,0.05,299,Balanced,4828,5124,1609,1872,0.03380831927904171,0.021143966424055537
200000,0.05,299,Nearly balanced,4828,5354,1609,1946,0.03148158570064824,0.020827805249889062
200000,0.05,300,No feedback,4834,5177,1609,1682,-0.02440745938155653,0.020803252214932035
200000,0.05,300,Downward,4834,6441,1609,2221,0.004080551309457947,0.01990314826482532
200000,0.05,300,Balanced,4834,5097,1609,1889,0.05397940106584748,0.021365646255954638
200000,0.05,300,Nearly balanced,4834,5352,1609,1981,0.052996942764429344,0.021098931276706076
200000,0.05,301,No feedback,4865,5037,1654,1552,-0.04660025331428452,0.020943930507429966
200000,0.05,301,Downward,4865,6250,1654,2092,-0.009707599615549845,0.02007947919929273
200000,0.05,301,Balanced,4865,4993,1654,1759,0.002436319030640177,0.02126893250859506
200000,0.05,301,Nearly balanced,4865,5205,1654,1826,0.00015737994687858858,0.021037106780831098
200000,0.05,302,No feedback,4911,5006,1654,1640,-0.02224409876201655,0.020726095987951006
200000,0.05,302,Downward,4911,6253,1654,2172,0.002801037640817794,0.0197987624366069
200000,0.05,302,Balanced,4911,4995,1654,1852,0.04826609086598982,0.02107575639723016
200000,0.05,302,Nearly balanced,4911,5219,1654,1933,0.04327018323833226,0.020794042689942963
200000,0.05,303,No feedback,4873,4978,1666,1561,-0.02222150942663703,0.020834916598819215
200000,0.05,303,Downward,4873,6343,1666,2131,-0.012605011495487262,0.019821438284040573
200000,0.05,303,Balanced,4873,5046,1666,1823,0.026651936383754682,0.02106586608585649
200000,0.05,303,Nearly balanced,4873,5266,1666,1913,0.030478199139604978,0.020896616792301176
200000,0.05,304,No feedback,4798,5049,1654,1608,-0.03269134057224182,0.02059310416814015
200000,0.05,304,Downward,4798,6276,1654,2136,-0.014412946064265741,0.01975902834733179
200000,0.05,304,Balanced,4798,4987,1654,1806,0.010162465349716321,0.020914496444689266
200000,0.05,304,Nearly balanced,4798,5243,1654,1896,0.004289787960979896,0.020632128111346675
200000,0.05,305,No feedback,4953,5166,1674,1600,-0.05009110279133072,0.01993380458581675
200000,0.05,305,Downward,4953,6448,1674,2127,-0.021718928002003313,0.019153730847572575
200000,0.05,305,Balanced,4953,5103,1674,1806,0.0165223074769299,0.02060843955129045
200000,0.05,305,Nearly balanced,4953,5345,1674,1893,0.015163828565622262,0.020302039661612745
200000,0.05,306,No feedback,4894,5018,1714,1614,0.007876802638610236,0.020512779382674314
200000,0.05,306,Downward,4894,6195,1714,2099,0.028299169098648047,0.019575176616018822
200000,0.05,306,Balanced,4894,4939,1714,1801,0.051880335462400895,0.020794946248147494
200000,0.05,306,Nearly balanced,4894,5161,1714,1887,0.05515634400008451,0.020586931085253946
200000,0.05,307,No feedback,4862,5046,1681,1566,-0.06946448030300767,0.020907993140518343
200000,0.05,307,Downward,4862,6286,1681,2093,-0.044117478299571355,0.02004471550163679
200000,0.05,307,Balanced,4862,4966,1681,1834,0.003699748080419285,0.02144426198104623
200000,0.05,307,Nearly balanced,4862,5215,1681,1922,0.0017437675955292997,0.021186266010176164
200000,0.05,308,No feedback,4843,5125,1678,1613,-0.0009757451055018018,0.020608494924750444
200000,0.05,308,Downward,4843,6392,1678,2160,0.005673925465053686,0.01964967710868825
200000,0.05,308,Balanced,4843,5044,1678,1830,0.033434099935558736,0.020853024879272077
200000,0.05,308,Nearly balanced,4843,5294,1678,1918,0.03373148634573603,0.020590192282721992
200000,0.05,309,No feedback,4913,5160,1704,1601,-0.03649333024942797,0.020681808534695083
200000,0.05,309,Downward,4913,6386,1704,2119,-0.018739344842150785,0.01980070228650574
200000,0.05,309,Balanced,4913,5102,1704,1827,0.009534734450106275,0.020942124279224168
200000,0.05,309,Nearly balanced,4913,5331,1704,1908,0.013003308914346312,0.02074484503596934
200000,0.05,310,No feedback,4901,5092,1739,1585,-0.0517821485067011,0.020723697043450506
200000,0.05,310,Downward,4901,6382,1739,2127,-0.03925393643827635,0.01980826041268827
200000,0.05,310,Balanced,4901,5005,1739,1779,-0.020441046652728223,0.021007030028113816
200000,0.05,310,Nearly balanced,4901,5237,1739,1857,-0.01841686534065856,0.020812190571621238
200000,0.05,311,No feedback,4972,5066,1767,1569,-0.027135269773528647,0.020943325201233473
200000,0.05,311,Downward,4972,6282,1767,2108,-0.010013752750995086,0.02003932859908286
200000,0.05,311,Balanced,4972,5034,1767,1817,0.028291036111322887,0.021298467164776617
200000,0.05,311,Nearly balanced,4972,5284,1767,1901,0.02622605458010424,0.02102845945558346
200000,0.05,312,No feedback,4829,5079,1663,1612,0.007822806607044819,0.020618248987793943
200000,0.05,312,Downward,4829,6290,1663,2070,0.02117080336285193,0.0196265471578767
200000,0.05,312,Balanced,4829,5022,1663,1774,0.05169880662100518,0.020942327620189143
200000,0.05,312,Nearly balanced,4829,5268,1663,1865,0.05378669051234919,0.020680251840425247
200000,0.05,313,No feedback,4796,5151,1628,1642,-0.043608513005829797,0.02067726315780407
200000,0.05,313,Downward,4796,6392,1628,2162,-0.019207329203373313,0.01977130331851175
200000,0.05,313,Balanced,4796,5082,1628,1806,-0.002046663564721829,0.02090808750639632
200000,0.05,313,Nearly balanced,4796,5310,1628,1900,0.0029061623126820924,0.02071118411758173
200000,0.05,314,No feedback,4940,5134,1723,1605,-0.05184669354594357,0.02056381124249912
200000,0.05,314,Downward,4940,6387,1723,2124,-0.03280624554954448,0.01971238722974522
200000,0.05,314,Balanced,4940,5037,1723,1815,0.008088467220404238,0.02114927147149495
200000,0.05,314,Nearly balanced,4940,5278,1723,1897,0.007022356813145503,0.020854264117830944
200000,0.05,315,No feedback,4859,5200,1714,1583,-0.055781136070924775,0.020321136185941484
200000,0.05,315,Downward,4859,6387,1714,2095,-0.03217061620651607,0.019581345011135065
200000,0.05,315,Balanced,4859,5039,1714,1755,-0.007447261809435335,0.020871898435242675
200000,0.05,315,Nearly balanced,4859,5287,1714,1851,-0.009065533759421818,0.020643136685217688
200000,0.05,316,No feedback,4921,5118,1677,1618,-0.05121264732303543,0.020527608857739618
200000,0.05,316,Downward,4921,6340,1677,2103,-0.035476649069825006,0.01967393974013297
200000,0.05,316,Balanced,4921,4951,1677,1779,-0.008461040830932576,0.021033733612107832
200000,0.05,316,Nearly balanced,4921,5200,1677,1884,-0.0070090070514500225,0.020801038243643162
200000,0.05,317,No feedback,4850,5145,1643,1642,-0.04816743265716039,0.02046041343612205
200000,0.05,317,Downward,4850,6397,1643,2172,-0.028854146861163832,0.019573742675034998
200000,0.05,317,Balanced,4850,5044,1643,1842,0.00035198177576084566,0.020972877654377494
200000,0.05,317,Nearly balanced,4850,5301,1643,1951,0.0029282700233809744,0.0207144077041726
200000,0.05,318,No feedback,4874,5135,1675,1642,-0.04969611070630242,0.020588499930014017
200000,0.05,318,Downward,4874,6335,1675,2156,-0.03058213586566766,0.019722441993309203
200000,0.05,318,Balanced,4874,5030,1675,1839,0.01348299465849967,0.02107019017539551
200000,0.05,318,Nearly balanced,4874,5247,1675,1916,0.016235715786861393,0.020869122075050237
200000,0.05,319,No feedback,4908,5144,1764,1568,-0.051299656935495985,0.020327390945560422
200000,0.05,319,Downward,4908,6415,1764,2083,-0.02784922620688718,0.019571759249313966
200000,0.05,319,Balanced,4908,5069,1764,1808,0.007167669373883523,0.020816087744491053
200000,0.05,319,Nearly balanced,4908,5309,1764,1889,0.0074761610453586425,0.020631201996290222
200000,0.05,320,No feedback,4794,5136,1614,1595,-0.021744162761097252,0.02074787812260981
200000,0.05,320,Downward,4794,6359,1614,2122,-0.005227515841127073,0.01990451846071579
200000,0.05,320,Balanced,4794,5030,1614,1837,0.01486734714631699,0.021099733660022907
200000,0.05,320,Nearly balanced,4794,5266,1614,1916,0.016261518429394384,0.02087235699269578
200000,0.05,321,No feedback,4921,5088,1676,1581,-0.041880592202872824,0.020429584086599326
200000,0.05,321,Downward,4921,6311,1676,2100,-0.019786083495853424,0.019638292706060573
200000,0.05,321,Balanced,4921,5015,1676,1820,0.00239508938907651,0.02090664668929948
200000,0.05,321,Nearly balanced,4921,5273,1676,1901,0.00441261277122007,0.020655520446039376
200000,0.05,322,No feedback,4835,5282,1681,1598,-0.07157000248461198,0.020765849859069416
200000,0.05,322,Downward,4835,6533,1681,2119,-0.05605140581948265,0.019870314765510284
200000,0.05,322,Balanced,4835,5170,1681,1814,-0.028116644022747384,0.021101660591694816
200000,0.05,322,Nearly balanced,4835,5415,1681,1886,-0.03269434836662405,0.02084901133129294
200000,0.05,323,No feedback,4839,5187,1708,1551,-0.03625549385649146,0.02039746811641342
200000,0.05,323,Downward,4839,6422,1708,2062,-0.02009617603552899,0.019605540387612086
200000,0.05,323,Balanced,4839,5026,1708,1770,0.024797358604541297,0.02104102307958334
200000,0.05,323,Nearly balanced,4839,5246,1708,1832,0.020987982838514163,0.020752354018242172
200000,0.05,324,No feedback,4953,5155,1700,1599,-0.023062491689997855,0.020210562602238222
200000,0.05,324,Downward,4953,6419,1700,2154,-0.006924776518602849,0.019348990256102164
200000,0.05,324,Balanced,4953,5072,1700,1809,0.03463541342609133,0.020729429915641594
200000,0.05,324,Nearly balanced,4953,5326,1700,1900,0.030824551795022193,0.020465659490356836
200000,0.05,325,No feedback,4914,5162,1679,1576,-0.017564199679721726,0.020514253018861603
200000,0.05,325,Downward,4914,6451,1679,2095,-0.008913563919997702,0.019545343925444575
200000,0.05,325,Balanced,4914,5151,1679,1807,0.031530624133289775,0.02082603040721003
200000,0.05,325,Nearly balanced,4914,5414,1679,1906,0.02792189627035646,0.02054108179417884
200000,0.05,326,No feedback,4886,5204,1735,1698,0.011152860627166805,0.020934795235885578
200000,0.05,326,Downward,4886,6493,1735,2241,0.02167495295756605,0.019985918523064205
200000,0.05,326,Balanced,4886,5046,1735,1892,0.04178419918616516,0.021327759074117707
200000,0.05,326,Nearly balanced,4886,5278,1735,1987,0.046840423710117096,0.02108610677562392
200000,0.05,327,No feedback,4766,5211,1643,1640,-0.04067573604492597,0.020705430715977306
200000,0.05,327,Downward,4766,6455,1643,2183,-0.032523768029508016,0.019761684059910516
200000,0.05,327,Balanced,4766,5119,1643,1861,-0.003889899645245054,0.021062753651527554
200000,0.05,327,Nearly balanced,4766,5383,1643,1955,-0.006005184801174734,0.02073411582194277
200000,0.05,328,No feedback,4959,5179,1664,1554,-0.05902670810045463,0.020619762913237343
200000,0.05,328,Downward,4959,6384,1664,2080,-0.035777865237608675,0.019874121644939017
200000,0.05,328,Balanced,4959,5018,1664,1742,-0.0046274321373892535,0.021160551950375354
200000,0.05,328,Nearly balanced,4959,5265,1664,1841,-0.00279254323634498,0.020914850585611575
200000,0.05,329,No feedback,4856,5087,1717,1638,-0.029853908013363517,0.020682589575292235
200000,0.05,329,Downward,4856,6370,1717,2195,-0.014381772251027436,0.019759498665459625
200000,0.05,329,Balanced,4856,4970,1717,1826,0.014496407084019725,0.021077037904582364
200000,0.05,329,Nearly balanced,4856,5224,1717,1929,0.012120611341367715,0.02081942138162119
200000,0.05,330,No feedback,4824,5101,1670,1604,-0.034609754163225204,0.020704514326537245
200000,0.05,330,Downward,4824,6262,1670,2073,-0.02533072358122429,0.019838640106481523
200000,0.05,330,Balanced,4824,4982,1670,1793,0.002407281617143875,0.02108790521873269
200000,0.05,330,Nearly balanced,4824,5219,1670,1869,-0.0021700323577381053,0.020807789972315905
200000,0.05,331,No feedback,4790,5054,1638,1590,-0.0596465986741021,0.02029933309088933
200000,0.05,331,Downward,4790,6393,1638,2129,-0.025229942417286988,0.019539130435714987
200000,0.05,331,Balanced,4790,5127,1638,1823,0.008638907668063023,0.02076853628980932
200000,0.05,331,Nearly balanced,4790,5349,1638,1905,0.009830670185111634,0.02054418287772476
200000,0.05,332,No feedback,4886,5160,1634,1584,-0.046317673179213203,0.020584835623507845
200000,0.05,332,Downward,4886,6422,1634,2112,-0.03331965644008883,0.019629953969176606
200000,0.05,332,Balanced,4886,5100,1634,1812,0.017553108020195662,0.02099667860039682
200000,0.05,332,Nearly balanced,4886,5346,1634,1903,0.012097205783722531,0.020718988156917563
200000,0.05,333,No feedback,4886,5130,1671,1657,-0.021005319141950307,0.020748725850570384
200000,0.05,333,Downward,4886,6419,1671,2189,-0.008531518318836806,0.019789244698522186
200000,0.05,333,Balanced,4886,5014,1671,1808,0.026758511199490298,0.021128300043215337
200000,0.05,333,Nearly balanced,4886,5264,1671,1907,0.025351908672747836,0.020876862356865297
200000,0.05,334,No feedback,5022,5036,1742,1501,-0.06100028153569442,0.020751594261774087
200000,0.05,334,Downward,5022,6283,1742,2031,-0.033736581081439954,0.019877732650214253
200000,0.05,334,Balanced,5022,4968,1742,1748,-0.0023771475158479993,0.021249262483422657
200000,0.05,334,Nearly balanced,5022,5230,1742,1838,-0.0023253382005740675,0.020941680712853326
200000,0.05,335,No feedback,4884,5027,1685,1562,-0.056582520952159265,0.020638579134554098
200000,0.05,335,Downward,4884,6222,1685,2078,-0.04081293458480284,0.019828264709625888
200000,0.05,335,Balanced,4884,4958,1685,1759,-0.01696825854231304,0.021001685591725452
200000,0.05,335,Nearly balanced,4884,5207,1685,1860,-0.012442712156586155,0.02077343933067671
200000,0.05,336,No feedback,4867,5205,1714,1597,-0.049930564764449736,0.020706297064943285
200000,0.05,336,Downward,4867,6467,1714,2140,-0.029132349033840987,0.019871697976930017
200000,0.05,336,Balanced,4867,5109,1714,1790,-0.007537640866586037,0.021090979352593724
200000,0.05,336,Nearly balanced,4867,5362,1714,1885,-0.0016380701292084687,0.02085988613454763
200000,0.05,337,No feedback,4989,5008,1722,1531,-0.04257954007953724,0.02041211823217932
200000,0.05,337,Downward,4989,6324,1722,2105,-0.019359820200432865,0.01952617989972774
200000,0.05,337,Balanced,4989,5011,1722,1747,0.009428240418149492,0.02084522628142059
200000,0.05,337,Nearly balanced,4989,5265,1722,1836,0.010988773861331236,0.02059410582037651
200000,0.05,338,No feedback,4917,5135,1734,1577,-0.07540721791465965,0.02059788531783064
200000,0.05,338,Downward,4917,6421,1734,2122,-0.05168050858214701,0.019777067977194283
200000,0.05,338,Balanced,4917,5082,1734,1802,-0.022935665886249457,0.021073080857554986
200000,0.05,338,Nearly balanced,4917,5311,1734,1881,-0.020464081991517946,0.020865027325204052
200000,0.05,339,No feedback,4873,5065,1722,1579,-0.054680657242902386,0.02071603256433493
200000,0.05,339,Downward,4873,6318,1722,2105,-0.030005198740204908,0.019840345320825917
200000,0.05,339,Balanced,4873,4973,1722,1784,0.02553362444642987,0.021184957513816858
200000,0.05,339,Nearly balanced,4873,5207,1722,1864,0.025337622189067766,0.020941918493133302
200000,0.05,340,No feedback,4883,5068,1762,1621,-0.004006423834940209,0.020777826109625763
200000,0.05,340,Downward,4883,6299,1762,2132,0.009167226731438771,0.01983442740944177
200000,0.05,340,Balanced,4883,5021,1762,1828,0.03254410329903118,0.021013678750064824
200000,0.05,340,Nearly balanced,4883,5262,1762,1921,0.033395446333451095,0.020763919131624477
200000,0.05,341,No feedback,4875,5154,1669,1620,0.009519596514193429,0.020589110908855766
200000,0.05,341,Downward,4875,6457,1669,2176,0.024821675786996233,0.019606750652920463
200000,0.05,341,Balanced,4875,5118,1669,1826,0.044757003970555986,0.020860617704199527
200000,0.05,341,Nearly balanced,4875,5358,1669,1932,0.051382957962065656,0.02065059002349523
200000,0.05,342,No feedback,4888,5114,1692,1655,-0.004983706316413372,0.02063439868402418
200000,0.05,342,Downward,4888,6382,1692,2201,0.008705980390559753,0.019688515194315203
200000,0.05,342,Balanced,4888,5113,1692,1894,0.056233472086408,0.020918543571032986
200000,0.05,342,Nearly balanced,4888,5335,1692,1972,0.05629617081137611,0.020689714798217445
200000,0.05,343,No feedback,5041,5174,1733,1623,-0.0357568572769969,0.02019159890953824
200000,0.05,343,Downward,5041,6412,1733,2142,-0.008180649275021379,0.019382468504085804
200000,0.05,343,Balanced,5041,5123,1733,1804,0.01649322119529656,0.020622713020628982
200000,0.05,343,Nearly balanced,5041,5380,1733,1893,0.021041536950246686,0.020380908164269077
200000,0.05,344,No feedback,4877,5085,1649,1593,-0.03478970603461368,0.02048658293158382
200000,0.05,344,Downward,4877,6369,1649,2160,-0.010064417957336425,0.019619263850072365
200000,0.05,344,Balanced,4877,5058,1649,1826,0.018985692306411117,0.02092536583827686
200000,0.05,344,Nearly balanced,4877,5281,1649,1903,0.023982101908248676,0.02069185720513514
200000,0.05,345,No feedback,4893,5154,1713,1608,-0.06688654137694117,0.020550605287048294
200000,0.05,345,Downward,4893,6466,1713,2170,-0.03954318430314041,0.019707401483596957
200000,0.05,345,Balanced,4893,5038,1713,1813,-0.012628920651246767,0.02115437077161177
200000,0.05,345,Nearly balanced,4893,5281,1713,1900,-0.012120330514767352,0.02090796901852739
200000,0.05,346,No feedback,4926,5266,1713,1671,-0.07665162540428999,0.020423831138474176
200000,0.05,346,Downward,4926,6508,1713,2183,-0.06331660246736764,0.01958562764638031
200000,0.05,346,Balanced,4926,5265,1713,1895,-0.033202705264119836,0.020725493276980794
200000,0.05,346,Nearly balanced,4926,5528,1713,1995,-0.03340423016520522,0.02052605367714916
200000,0.05,347,No feedback,4818,5096,1637,1665,0.003426826265758298,0.02069685971980621
200000,0.05,347,Downward,4818,6305,1637,2188,0.026582159497689495,0.019829705994615858
200000,0.05,347,Balanced,4818,4956,1637,1845,0.042540231933755446,0.021114947065320182
200000,0.05,347,Nearly balanced,4818,5210,1637,1935,0.037807580851039524,0.020815044999096213
200000,0.05,348,No feedback,4853,5089,1743,1567,-0.03771419939039572,0.020595609470283025
200000,0.05,348,Downward,4853,6380,1743,2112,-0.019189385361041866,0.019670495114033803
200000,0.05,348,Balanced,4853,5070,1743,1833,0.023795544341559893,0.021020689454890166
200000,0.05,348,Nearly balanced,4853,5316,1743,1923,0.02150286110634403,0.020748864491961554
200000,0.05,349,No feedback,4857,5141,1656,1610,-0.027649064520833322,0.020855251012450084
200000,0.05,349,Downward,4857,6425,1656,2155,-0.011120225494538394,0.0199087578121032
200000,0.05,349,Balanced,4857,5136,1656,1896,0.038514445900781236,0.02129018646681514
200000,0.05,349,Nearly balanced,4857,5385,1656,1979,0.032343863341570744,0.0209987771485427
200000,0.05,350,No feedback,4874,5010,1619,1634,-0.05289421859709925,0.020815461249045084
200000,0.05,350,Downward,4874,6218,1619,2154,-0.027716238628780476,0.019932498298854587
200000,0.05,350,Balanced,4874,4999,1619,1859,-0.005259058281490592,0.021117369222870663
200000,0.05,350,Nearly balanced,4874,5219,1619,1927,-0.00527843294148711,0.020886185423422684
200000,0.05,351,No feedback,4875,5312,1700,1647,-0.02862991691244615,0.02063450284720904
200000,0.05,351,Downward,4875,6502,1700,2162,-0.016830734474997222,0.019821839105519656
200000,0.05,351,Balanced,4875,5129,1700,1820,0.015184995272329915,0.021062164912144868
200000,0.05,351,Nearly balanced,4875,5394,1700,1924,0.018497810749139088,0.020815370612229416
200000,0.05,352,No feedback,4775,5224,1633,1610,-0.051023898266724876,0.020296268492120725
200000,0.05,352,Downward,4775,6358,1633,2078,-0.027248434412455724,0.019621122052036654
200000,0.05,352,Balanced,4775,5141,1633,1857,0.014076779300696673,0.02086647802436874
200000,0.05,352,Nearly balanced,4775,5366,1633,1936,0.015263590116776138,0.02064231151440855
200000,0.05,353,No feedback,4880,5158,1706,1639,-0.053755187331976706,0.020772523593758307
200000,0.05,353,Downward,4880,6344,1706,2160,-0.02733997119235787,0.020015975971892624
200000,0.05,353,Balanced,4880,5143,1706,1916,0.01822454804560425,0.021273594856125625
200000,0.05,353,Nearly balanced,4880,5393,1706,2008,0.01810513581476353,0.021040371712341414
200000,0.05,354,No feedback,4883,5079,1731,1647,-0.03877076436368093,0.02072681092577353
200000,0.05,354,Downward,4883,6296,1731,2168,-0.00783313082879572,0.02001248130608282
200000,0.05,354,Balanced,4883,5015,1731,1821,0.011932591120367653,0.02115392813509235
200000,0.05,354,Nearly balanced,4883,5237,1731,1893,0.007274560478206293,0.020902971172546685
200000,0.05,355,No feedback,4754,5256,1626,1664,-0.006367023774364489,0.020957468699133487
200000,0.05,355,Downward,4754,6503,1626,2201,0.006727122223351534,0.02002848774969834
200000,0.05,355,Balanced,4754,5166,1626,1890,0.042043551456540096,0.021267999421891615
200000,0.05,355,Nearly balanced,4754,5426,1626,1968,0.03762506443783359,0.020971766377655184
200000,0.05,356,No feedback,4920,5171,1719,1656,-0.04896495334649387,0.020430816424098403
200000,0.05,356,Downward,4920,6392,1719,2196,-0.025508257964965586,0.01963273922111814
200000,0.05,356,Balanced,4920,5099,1719,1882,0.011726626480108915,0.020908774028877856
200000,0.05,356,Nearly balanced,4920,5358,1719,1994,0.01182980842476028,0.02066724489528015
200000,0.05,357,No feedback,4933,5135,1673,1545,-0.029950149074644772,0.02026907695570935
200000,0.05,357,Downward,4933,6400,1673,2115,-0.003240737407150085,0.019447769331271042
200000,0.05,357,Balanced,4933,5037,1673,1816,0.01983856000804013,0.020716030985030137
200000,0.05,357,Nearly balanced,4933,5282,1673,1906,0.02194581284242686,0.020482951738159588
200000,0.05,358,No feedback,4826,5044,1704,1594,-0.028469000961068303,0.021069262778534197
200000,0.05,358,Downward,4826,6268,1704,2129,-0.014562730029532345,0.02012346932481708
200000,0.05,358,Balanced,4826,5032,1704,1875,0.033403810593849725,0.021333619031658365
200000,0.05,358,Nearly balanced,4826,5271,1704,1953,0.03211602554085152,0.02109949457186364
200000,0.05,359,No feedback,4843,5151,1746,1644,-0.025888031914802878,0.020690896470027958
200000,0.05,359,Downward,4843,6444,1746,2192,-0.010601217069264979,0.019747085704212314
200000,0.05,359,Balanced,4843,5131,1746,1869,0.022432822692747267,0.020937612361659155
200000,0.05,359,Nearly balanced,4843,5398,1746,1973,0.024503058363261,0.02072185713837159
200000,0.05,360,No feedback,4935,5120,1671,1556,-0.029707019413933555,0.02064196732850017
200000,0.05,360,Downward,4935,6377,1671,2060,-0.017405093395123417,0.019671909087830047
200000,0.05,360,Balanced,4935,5048,1671,1774,0.028161185089679575,0.021098980152050483
200000,0.05,360,Nearly balanced,4935,5275,1671,1847,0.027603356307480564,0.020862933898584384
200000,0.05,361,No feedback,4970,5086,1739,1633,-0.06483631176365012,0.02092686705343208
200000,0.05,361,Downward,4970,6267,1739,2155,-0.05381298452206568,0.020003012974616114
200000,0.05,361,Balanced,4970,4966,1739,1815,-0.024456277831324813,0.021281512325944017
200000,0.05,361,Nearly balanced,4970,5211,1739,1901,-0.021241392426174566,0.021020146505590497
200000,0.05,362,No feedback,4838,4994,1689,1593,-0.05365179175462881,0.021131609066338392
200000,0.05,362,Downward,4838,6277,1689,2135,-0.03321079545992417,0.020181621120817568
200000,0.05,362,Balanced,4838,4974,1689,1827,0.0020280903889809965,0.021632235944178117
200000,0.05,362,Nearly balanced,4838,5219,1689,1923,-0.0019550262630247395,0.021366178703836555
200000,0.05,363,No feedback,4903,5175,1710,1617,-0.03939364753639235,0.02043556987805504
200000,0.05,363,Downward,4903,6419,1710,2169,-0.009022730194041095,0.019685765599734017
200000,0.05,363,Balanced,4903,5132,1710,1869,0.022926811952472592,0.02092305597728283
200000,0.05,363,Nearly balanced,4903,5384,1710,1963,0.023055684381489028,0.020637652607222622
200000,0.05,364,No feedback,4947,5153,1709,1608,-0.03371162414424289,0.02051844215643193
200000,0.05,364,Downward,4947,6346,1709,2099,-0.018586198615004434,0.019767590728396234
200000,0.05,364,Balanced,4947,5094,1709,1835,0.02417110431983821,0.02101839534574415
200000,0.05,364,Nearly balanced,4947,5332,1709,1917,0.02177435447962439,0.020791539821643355
200000,0.05,365,No feedback,4898,5049,1716,1559,-0.04866722404677226,0.02079732716007548
200000,0.05,365,Downward,4898,6310,1716,2088,-0.04179693236465665,0.01982835235478781
200000,0.05,365,Balanced,4898,4975,1716,1764,-0.0095321761979823,0.02118995410203773
200000,0.05,365,Nearly balanced,4898,5207,1716,1852,-0.00973240429369332,0.020950413759146098
200000,0.05,366,No feedback,4886,5225,1786,1599,-0.05978966293522642,0.02041066529071307
200000,0.05,366,Downward,4886,6466,1786,2111,-0.03794109704291393,0.019672303570048625
200000,0.05,366,Balanced,4886,5126,1786,1814,-0.0017714359973997063,0.020959650424676284
200000,0.05,366,Nearly balanced,4886,5351,1786,1892,-0.0014916531133069566,0.020756249120989334
200000,0.05,367,No feedback,4907,5061,1663,1609,-0.01946513279473122,0.02065425979553109
200000,0.05,367,Downward,4907,6292,1663,2086,-0.00897038964699487,0.019703800902684112
200000,0.05,367,Balanced,4907,5099,1663,1846,0.018954311626011022,0.020897151098951714
200000,0.05,367,Nearly balanced,4907,5305,1663,1920,0.02067093347482435,0.020679493125803357
200000,0.05,368,No feedback,4845,5169,1695,1657,-0.04402458752378635,0.020438009653234588
200000,0.05,368,Downward,4845,6411,1695,2199,-0.014416954230484169,0.019650326900078945
200000,0.05,368,Balanced,4845,5059,1695,1851,0.03841688122137982,0.02108551177224007
200000,0.05,368,Nearly balanced,4845,5296,1695,1940,0.03370253816158897,0.020842850200465782
200000,0.05,369,No feedback,4923,5150,1675,1682,-0.017602624711991255,0.0205041801106954
200000,0.05,369,Downward,4923,6431,1675,2235,-0.004037664383629624,0.019572342796209705
200000,0.05,369,Balanced,4923,5080,1675,1867,0.024504257068962865,0.02085997905205052
200000,0.05,369,Nearly balanced,4923,5320,1675,1958,0.02595512291161972,0.020653663299521535
200000,0.05,370,No feedback,4925,5172,1724,1555,-0.07863160374940675,0.02028998081497475
200000,0.05,370,Downward,4925,6383,1724,2066,-0.04121923276687056,0.01965140460512749
200000,0.05,370,Balanced,4925,5148,1724,1795,-0.03391544443420513,0.020710563121221822
200000,0.05,370,Nearly balanced,4925,5381,1724,1882,-0.031133576499441984,0.020486152621966496
200000,0.05,371,No feedback,4796,5062,1694,1536,-0.03936390704435222,0.020909932535953794
200000,0.05,371,Downward,4796,6254,1694,2030,-0.020130777074475636,0.02002014870638883
200000,0.05,371,Balanced,4796,5051,1694,1772,0.007363540834397331,0.021186147574199937
200000,0.05,371,Nearly balanced,4796,5305,1694,1860,0.007764296678029414,0.020910230507366904
200000,0.05,372,No feedback,4929,5111,1717,1576,-0.028316815570715637,0.020577913478535263
200000,0.05,372,Downward,4929,6375,1717,2134,-0.0029776090316714354,0.01969023769382666
200000,0.05,372,Balanced,4929,5141,1717,1835,0.014824131385219264,0.020832953527703042
200000,0.05,372,Nearly balanced,4929,5395,1717,1924,0.022191659861662993,0.02055871809314071
200000,0.05,373,No feedback,5003,5051,1777,1646,-0.04779960431114516,0.02069650066394734
200000,0.05,373,Downward,5003,6295,1777,2166,-0.030648781805785397,0.019779179692861273
200000,0.05,373,Balanced,5003,5008,1777,1848,-0.003993163180449066,0.02119455634696505
200000,0.05,373,Nearly balanced,5003,5225,1777,1935,-0.0024222962397820735,0.020974425547952306
200000,0.05,374,No feedback,4921,5146,1721,1558,-0.06551219627910732,0.020345293843902032
200000,0.05,374,Downward,4921,6402,1721,2079,-0.03294468472440132,0.019560220490631733
200000,0.05,374,Balanced,4921,5156,1721,1824,0.00835771293810067,0.02074379104321626
200000,0.05,374,Nearly balanced,4921,5379,1721,1915,0.008825551488288508,0.020539694559151153
200000,0.05,375,No feedback,4875,5075,1634,1607,-0.028160276711555188,0.0203565641841854
200000,0.05,375,Downward,4875,6359,1634,2145,-0.01182786442246092,0.019415022599397407
200000,0.05,375,Balanced,4875,5035,1634,1855,0.023363043014104967,0.020688243137030993
200000,0.05,375,Nearly balanced,4875,5272,1634,1932,0.019358568123864217,0.020432269648024966
200000,0.05,376,No feedback,4955,5118,1741,1587,-0.038658303395131766,0.021002249750372265
200000,0.05,376,Downward,4955,6355,1741,2125,-0.02293357401691415,0.020089915458944115
200000,0.05,376,Balanced,4955,5099,1741,1863,0.027916295103080913,0.0214777751943535
200000,0.05,376,Nearly balanced,4955,5327,1741,1944,0.0210156728393876,0.021196753234564387
200000,0.05,377,No feedback,4945,5155,1683,1581,-0.039236989092876706,0.020109501071365655
200000,0.05,377,Downward,4945,6394,1683,2093,-0.00916563224869582,0.019318909417687845
200000,0.05,377,Balanced,4945,5006,1683,1731,0.002202652536517302,0.020621811667028565
200000,0.05,377,Nearly balanced,4945,5252,1683,1819,0.005834933163013922,0.020395993372960327
200000,0.05,378,No feedback,5066,5066,1705,1626,-0.04020983906036346,0.020332079787551565
200000,0.05,378,Downward,5066,6353,1705,2172,-0.027586684440662756,0.019370858261371228
200000,0.05,378,Balanced,5066,4882,1705,1766,0.006813654259873403,0.020990860347018803
200000,0.05,378,Nearly balanced,5066,5116,1705,1839,0.002845255542898495,0.020717111348258807
200000,0.05,379,No feedback,4878,5101,1633,1579,-0.05210345520141657,0.020353063151563103
200000,0.05,379,Downward,4878,6369,1633,2113,-0.01819767225932145,0.01959460254807548
200000,0.05,379,Balanced,4878,4959,1633,1781,0.01071719018917483,0.020992092317774425
200000,0.05,379,Nearly balanced,4878,5183,1633,1852,0.013057295347965736,0.020775531986694976
200000,0.05,380,No feedback,4799,5068,1674,1522,-0.047543651269571,0.020777183195523564
200000,0.05,380,Downward,4799,6341,1674,2039,-0.02425552815482418,0.019879274618252656
200000,0.05,380,Balanced,4799,5036,1674,1753,0.01605087205998912,0.02116617595470824
200000,0.05,380,Nearly balanced,4799,5255,1674,1827,0.01497982576324397,0.020930531615744586
200000,0.05,381,No feedback,4890,5018,1677,1555,-0.07363350738287405,0.020191072512735653
200000,0.05,381,Downward,4890,6242,1677,2054,-0.04885313127995361,0.019414899987214553
200000,0.05,381,Balanced,4890,4849,1677,1756,-0.007114411079878924,0.020856100525442137
200000,0.05,381,Nearly balanced,4890,5101,1677,1856,-0.008041114334843114,0.02063383865663232
200000,0.05,382,No feedback,4995,5105,1710,1646,0.006362652323587292,0.020605137032339123
200000,0.05,382,Downward,4995,6346,1710,2174,0.027106942834849768,0.019570269815812325
200000,0.05,382,Balanced,4995,5067,1710,1870,0.03799704922603886,0.020746397779301172
200000,0.05,382,Nearly balanced,4995,5310,1710,1955,0.04058324419323628,0.020512215816584765
200000,0.05,383,No feedback,4866,5091,1651,1607,-0.028941195645895312,0.020427480689386702
200000,0.05,383,Downward,4866,6327,1651,2140,-0.0010816651078285333,0.019595340830795602
200000,0.05,383,Balanced,4866,5012,1651,1829,0.00967707600080947,0.02085591534686715
200000,0.05,383,Nearly balanced,4866,5229,1651,1918,0.015359242600953837,0.020659901160204077
200000,0.05,384,No feedback,4904,5080,1742,1622,-0.03848907356724163,0.02060026140766148
200000,0.05,384,Downward,4904,6305,1742,2127,-0.03341579813712253,0.01965511309846841
200000,0.05,384,Balanced,4904,5028,1742,1824,-0.011519131156705997,0.020911120074595568
200000,0.05,384,Nearly balanced,4904,5253,1742,1903,-0.01209732920536738,0.020657663554013043
200000,0.05,385,No feedback,4831,5095,1729,1587,-0.05284322025931859,0.02066525236342739
200000,0.05,385,Downward,4831,6310,1729,2107,-0.023601321923451102,0.019835838462875618
200000,0.05,385,Balanced,4831,5017,1729,1809,0.00856066759097085,0.021089976000847038
200000,0.05,385,Nearly balanced,4831,5276,1729,1889,0.0037089203105329926,0.020782618021041525
200000,0.05,386,No feedback,4880,5209,1708,1666,-0.04796476492036733,0.020539547550186686
200000,0.05,386,Downward,4880,6440,1708,2178,-0.028465287010712825,0.01970935515760894
200000,0.05,386,Balanced,4880,5108,1708,1867,0.007611150188852167,0.02109144689632768
200000,0.05,386,Nearly balanced,4880,5367,1708,1955,0.0040662342737951,0.02079943059225267
200000,0.05,387,No feedback,4938,5072,1641,1579,-0.041543347704505684,0.02044526902122693
200000,0.05,387,Downward,4938,6364,1641,2099,-0.017525285343833297,0.019547585764788118
200000,0.05,387,Balanced,4938,5015,1641,1774,0.00400198749637104,0.02082981231185722
200000,0.05,387,Nearly balanced,4938,5234,1641,1845,9.25539046257029e-05,0.02057338758650958
200000,0.05,388,No feedback,4875,5207,1660,1675,-0.02912630050186099,0.020752616742146637
200000,0.05,388,Downward,4875,6396,1660,2153,-0.012042900731958184,0.01993244728611737
200000,0.05,388,Balanced,4875,5158,1660,1885,0.03264069427277999,0.021080943455908666
200000,0.05,388,Nearly balanced,4875,5377,1660,1956,0.03338617907137231,0.020856103028800414
200000,0.05,389,No feedback,4894,5040,1687,1592,-0.018283959116766835,0.020497119672428725
200000,0.05,389,Downward,4894,6268,1687,2078,0.00772415161595591,0.019604460487611667
200000,0.05,389,Balanced,4894,4988,1687,1836,0.05061151519744744,0.021006970047332083
200000,0.05,389,Nearly balanced,4894,5217,1687,1913,0.050931463286418066,0.02073695226322137
200000,0.05,390,No feedback,4919,5156,1746,1589,-0.06252145736001313,0.020722017231664884
200000,0.05,390,Downward,4919,6380,1746,2112,-0.04776896122802471,0.01986455878436836
200000,0.05,390,Balanced,4919,5029,1746,1794,-0.01777563411367017,0.021061994817065787
200000,0.05,390,Nearly balanced,4919,5266,1746,1873,-0.024233299438933653,0.02080618210628261
200000,0.05,391,No feedback,4847,5232,1675,1607,-0.037515227067224655,0.02028388765699751
200000,0.05,391,Downward,4847,6443,1675,2113,-0.014549671488932991,0.019436243410260692
200000,0.05,391,Balanced,4847,5135,1675,1816,0.02548664706491932,0.0208983303730935
200000,0.05,391,Nearly balanced,4847,5365,1675,1905,0.026370475281424444,0.020636247313600174
200000,0.05,392,No feedback,4854,5089,1711,1620,-0.056308047534860406,0.020576663967129327
200000,0.05,392,Downward,4854,6420,1711,2187,-0.028365452292742344,0.01972957606300037
200000,0.05,392,Balanced,4854,5076,1711,1860,-0.006443643492646589,0.02098253786167478
200000,0.05,392,Nearly balanced,4854,5353,1711,1962,-0.0007110293972129589,0.02071545152429901
200000,0.05,393,No feedback,4964,5114,1731,1604,-0.06534879311746167,0.020689273591699215
200000,0.05,393,Downward,4964,6337,1731,2102,-0.05104107077725806,0.019786560358743762
200000,0.05,393,Balanced,4964,5045,1731,1826,-0.01722792738935558,0.02111260167593007
200000,0.05,393,Nearly balanced,4964,5298,1731,1917,-0.01891213372432482,0.020848793243265617
200000,0.05,394,No feedback,4925,5211,1769,1663,-0.024989730780056674,0.0206201170699355
200000,0.05,394,Downward,4925,6410,1769,2199,-0.004915473539184645,0.0198345144094694
200000,0.05,394,Balanced,4925,5130,1769,1908,0.03183045313580668,0.02106947753522875
200000,0.05,394,Nearly balanced,4925,5384,1769,2001,0.03417583950530112,0.020785740312691207
200000,0.05,395,No feedback,4796,5144,1645,1581,-0.03782136319889717,0.020435454912128573
200000,0.05,395,Downward,4796,6412,1645,2115,-0.017679912738310932,0.01956255681456981
200000,0.05,395,Balanced,4796,5127,1645,1812,0.017564356927350033,0.02076395846519192
200000,0.05,395,Nearly balanced,4796,5362,1645,1892,0.0164434731953077,0.02052658178958818
200000,0.05,396,No feedback,4930,5143,1728,1599,-0.022867454791997754,0.020734208158698537
200000,0.05,396,Downward,4930,6452,1728,2159,-0.0007287325442846826,0.01975768176991803
200000,0.05,396,Balanced,4930,5094,1728,1845,0.047900596978261045,0.021087913340399236
200000,0.05,396,Nearly balanced,4930,5350,1728,1928,0.04522145889632129,0.02077526156095328
200000,0.05,397,No feedback,4764,5149,1602,1642,-0.026233495566018505,0.02069200195635253
200000,0.05,397,Downward,4764,6363,1602,2155,-0.01043722495639221,0.01985236361205875
200000,0.05,397,Balanced,4764,5071,1602,1827,0.010088499251862337,0.02098352303685375
200000,0.05,397,Nearly balanced,4764,5324,1602,1930,0.009889335103616947,0.020730824621082153
200000,0.05,398,No feedback,4908,5221,1766,1645,-0.046725612341036116,0.020766808876632546
200000,0.05,398,Downward,4908,6473,1766,2183,-0.017689654700049406,0.019852147405718352
200000,0.05,398,Balanced,4908,5156,1766,1847,0.0015643019514816059,0.02095695025226564
200000,0.05,398,Nearly balanced,4908,5414,1766,1943,0.0016645989289336693,0.020696075197276145
200000,0.05,399,No feedback,4931,5043,1674,1582,0.00016637166041660878,0.020548498346520557
200000,0.05,399,Downward,4931,6338,1674,2126,0.012825669080533897,0.0195440296038895
200000,0.05,399,Balanced,4931,5053,1674,1804,0.04227906868548209,0.020837897519996162
200000,0.05,399,Nearly balanced,4931,5290,1674,1889,0.04055662162808249,0.020578671178861817
200000,0.05,400,No feedback,4854,5221,1693,1637,-0.029508347145260128,0.020261248700316876
200000,0.05,400,Downward,4854,6471,1693,2192,-0.003918672036429316,0.019500791034617358
200000,0.05,400,Balanced,4854,5086,1693,1864,0.04040433404792437,0.020891868720730258
200000,0.05,400,Nearly balanced,4854,5357,1693,1962,0.04021598071254234,0.020601371369016554
200000,0.05,401,No feedback,4912,5053,1712,1564,-0.034614959623791464,0.020781842734834004
200000,0.05,401,Downward,4912,6355,1712,2105,-0.026002113625705814,0.01978268778719717
200000,0.05,401,Balanced,4912,5083,1712,1806,0.012167915848189603,0.02103149147143406
200000,0.05,401,Nearly balanced,4912,5304,1712,1896,0.014535045363212318,0.020827853378937687
200000,0.05,402,No feedback,4867,5157,1651,1588,-0.001790667895586573,0.02027251021262146
200000,0.05,402,Downward,4867,6409,1651,2143,0.02286893089515246,0.019490088682352323
200000,0.05,402,Balanced,4867,5157,1651,1853,0.040076622867992684,0.02049410934240521
200000,0.05,402,Nearly balanced,4867,5379,1651,1924,0.04040813160406287,0.020294536711898837
200000,0.05,403,No feedback,4907,5135,1668,1553,-0.051999972795763294,0.02061464610660678
200000,0.05,403,Downward,4907,6372,1668,2074,-0.01836214696949795,0.01985303726577206
200000,0.05,403,Balanced,4907,5007,1668,1768,0.015917059865651895,0.02123510201294961
200000,0.05,403,Nearly balanced,4907,5241,1668,1852,0.015599537029603872,0.020961389390231407
200000,0.05,404,No feedback,4824,5083,1634,1645,0.0005264049971706597,0.02090436358068626
200000,0.05,404,Downward,4824,6348,1634,2179,0.019332760292138595,0.019981661178598162
200000,0.05,404,Balanced,4824,5046,1634,1851,0.026592242985120418,0.021158814222065045
200000,0.05,404,Nearly balanced,4824,5292,1634,1946,0.02894006949758371,0.020918654521848913
200000,0.05,405,No feedback,4933,5104,1678,1629,-0.026990167078014604,0.020934603008814258
200000,0.05,405,Downward,4933,6294,1678,2119,-0.005952939433433391,0.01998332407928455
200000,0.05,405,Balanced,4933,4992,1678,1798,0.01680869079652869,0.02127208023502321
200000,0.05,405,Nearly balanced,4933,5243,1678,1880,0.01731987094050569,0.02098881946159787
200000,0.05,406,No feedback,4873,5169,1661,1600,-0.032660040770818355,0.020178783705693894
200000,0.05,406,Downward,4873,6457,1661,2155,-0.003960724002725846,0.019371418590284874
200000,0.05,406,Balanced,4873,5137,1661,1862,0.02010231637859078,0.02071063791322856
200000,0.05,406,Nearly balanced,4873,5391,1661,1955,0.024814712058375044,0.02047013679252154
200000,0.05,407,No feedback,4975,5119,1756,1612,-0.05514760219068593,0.020650284674128046
200000,0.05,407,Downward,4975,6449,1756,2194,-0.029646052670727008,0.019726498891334574
200000,0.05,407,Balanced,4975,5165,1756,1897,0.006071689719825024,0.020936643328881645
200000,0.05,407,Nearly balanced,4975,5404,1756,1983,0.0029203638247404795,0.02066316329991057
200000,0.05,408,No feedback,4915,5192,1687,1634,-0.06582379007608335,0.02064312401154567
200000,0.05,408,Downward,4915,6448,1687,2182,-0.04779366545428765,0.01984082044457169
200000,0.05,408,Balanced,4915,5127,1687,1897,0.0032541324920052905,0.021116312199049102
200000,0.05,408,Nearly balanced,4915,5394,1687,2002,0.002598988312593531,0.02088414595646221
200000,0.05,409,No feedback,4966,5082,1691,1580,-0.08533914557889793,0.02060282949885636
200000,0.05,409,Downward,4966,6423,1691,2151,-0.06161639216107673,0.019649987622829258
200000,0.05,409,Balanced,4966,5083,1691,1788,-0.05872387498092513,0.020858241702485153
200000,0.05,409,Nearly balanced,4966,5356,1691,1895,-0.05190468511685853,0.020617950410254063
200000,0.05,410,No feedback,4982,5122,1783,1610,-0.03328905406504956,0.020494840111149278
200000,0.05,410,Downward,4982,6343,1783,2164,0.0009938755854827508,0.01979616155096257
200000,0.05,410,Balanced,4982,5038,1783,1848,0.02948873659543083,0.020912978767168487
200000,0.05,410,Nearly balanced,4982,5294,1783,1949,0.03386847346910771,0.02066123867744857
200000,0.05,411,No feedback,4958,5075,1713,1644,-0.03952683219121311,0.020690561491437692
200000,0.05,411,Downward,4958,6300,1713,2169,-0.02698810046476663,0.01978400224099021
200000,0.05,411,Balanced,4958,4969,1713,1833,0.01448528691161105,0.021149632733684264
200000,0.05,411,Nearly balanced,4958,5233,1713,1937,0.011912550422958357,0.020885384361413812
200000,0.05,412,No feedback,4928,5080,1728,1573,-0.03411339008428904,0.020325494188508916
200000,0.05,412,Downward,4928,6352,1728,2103,-0.027805225975502335,0.019414315727636425
200000,0.05,412,Balanced,4928,4975,1728,1781,0.011352195906109253,0.020894882661373577
200000,0.05,412,Nearly balanced,4928,5217,1728,1872,0.007658375243585369,0.020595457545202922
200000,0.05,413,No feedback,4907,5131,1703,1594,-0.05067759967185398,0.020383200282397984
200000,0.05,413,Downward,4907,6354,1703,2137,-0.021557089539898378,0.01965563524046455
200000,0.05,413,Balanced,4907,5107,1703,1872,0.01155719648138509,0.0208547031723382
200000,0.05,413,Nearly balanced,4907,5339,1703,1961,0.012550901105597423,0.020640083580077666
200000,0.05,414,No feedback,4971,5025,1714,1613,-0.03335030548001938,0.020758903530009094
200000,0.05,414,Downward,4971,6203,1714,2118,-0.015824328062409576,0.019873467762476903
200000,0.05,414,Balanced,4971,4943,1714,1788,0.02776024130925364,0.021184831025223425
200000,0.05,414,Nearly balanced,4971,5177,1714,1874,0.024894843156197055,0.020920614290433657
200000,0.05,415,No feedback,4855,5214,1687,1659,-0.03213466936486753,0.02055142874433628
200000,0.05,415,Downward,4855,6440,1687,2185,-0.018903711285148173,0.019659904612254912
200000,0.05,415,Balanced,4855,5124,1687,1868,0.004174840490752563,0.02088127870477402
200000,0.05,415,Nearly balanced,4855,5387,1687,1982,0.004624427744370607,0.020627707125374015
200000,0.05,416,No feedback,4803,5140,1650,1599,-0.008316061669671304,0.020769314249711818
200000,0.05,416,Downward,4803,6350,1650,2117,0.008790790155339345,0.01990565548861751
200000,0.05,416,Balanced,4803,4993,1650,1796,0.04190021770289587,0.021320265600423036
200000,0.05,416,Nearly balanced,4803,5262,1650,1893,0.043892947656896,0.021007830782180433
200000,0.05,417,No feedback,4909,5081,1705,1607,-0.06105061610364143,0.020926700177095126
200000,0.05,417,Downward,4909,6303,1705,2124,-0.04241390328875427,0.020095226541703554
200000,0.05,417,Balanced,4909,5026,1705,1839,-0.0038703816325328377,0.021384253067992486
200000,0.05,417,Nearly balanced,4909,5254,1705,1923,-0.006513718335153851,0.02111915218230029
200000,0.05,418,No feedback,4910,4966,1737,1569,-0.036400259851378014,0.021057415137834393
200000,0.05,418,Downward,4910,6150,1737,2054,-0.012601877917537918,0.02016336928684204
200000,0.05,418,Balanced,4910,4971,1737,1827,0.024680477343274665,0.021293332862894757
200000,0.05,418,Nearly balanced,4910,5200,1737,1906,0.022948266529525863,0.0210504954026606
200000,0.05,419,No feedback,4957,5009,1721,1563,-0.06594385449281515,0.020455228607309764
200000,0.05,419,Downward,4957,6247,1721,2087,-0.03215297594756089,0.019668109529615948
200000,0.05,419,Balanced,4957,4914,1721,1721,-0.015382813982683985,0.0210573151260896
200000,0.05,419,Nearly balanced,4957,5159,1721,1824,-0.008631599532565037,0.02084023143852526
200000,0.05,420,No feedback,4872,5221,1726,1609,-0.03237730655193094,0.020510616979697194
200000,0.05,420,Downward,4872,6435,1726,2130,-0.008278610052004531,0.01976289426832307
200000,0.05,420,Balanced,4872,5171,1726,1875,0.014850573147568547,0.020931183252270984
200000,0.05,420,Nearly balanced,4872,5397,1726,1958,0.012044139233234108,0.02070457763454105
200000,0.05,421,No feedback,4898,5135,1757,1602,-0.03011729706858801,0.020743649011154906
200000,0.05,421,Downward,4898,6335,1757,2123,-0.016493358946189363,0.01987477657663786
200000,0.05,421,Balanced,4898,5032,1757,1797,0.013317877383434262,0.021151910142945828
200000,0.05,421,Nearly balanced,4898,5265,1757,1897,0.01513133389681559,0.02089500587182962
200000,0.05,422,No feedback,4830,5329,1666,1664,-0.03197528386020654,0.02068423599754489
200000,0.05,422,Downward,4830,6573,1666,2183,-0.00927119164374568,0.019893708271634808
200000,0.05,422,Balanced,4830,5260,1666,1893,0.02651129555189291,0.021120066669910564
200000,0.05,422,Nearly balanced,4830,5521,1666,1972,0.023640427506166295,0.020863818534347482
200000,0.05,423,No feedback,4844,5186,1746,1570,-0.07861165090578731,0.02057100449724848
200000,0.05,423,Downward,4844,6490,1746,2103,-0.057125290986529964,0.01979523649025775
200000,0.05,423,Balanced,4844,5122,1746,1805,-0.028552382534389353,0.020951554855163406
200000,0.05,423,Nearly balanced,4844,5352,1746,1879,-0.029591340968059654,0.02073412438665276
200000,0.05,424,No feedback,4884,5147,1671,1616,-0.01712090563077895,0.02032186848761699
200000,0.05,424,Downward,4884,6373,1671,2127,-0.0009638261493663536,0.01949277445953144
200000,0.05,424,Balanced,4884,5094,1671,1844,0.013615606350402154,0.020651994653725084
200000,0.05,424,Nearly balanced,4884,5345,1671,1951,0.02137293552436509,0.020462653478516203
200000,0.05,425,No feedback,4924,5151,1698,1642,0.0029172990537071897,0.02031454196603019
200000,0.05,425,Downward,4924,6342,1698,2114,0.01209422783905495,0.019422803250669165
200000,0.05,425,Balanced,4924,5001,1698,1809,0.05004170911088712,0.020889270473406003
200000,0.05,425,Nearly balanced,4924,5230,1698,1873,0.04323282183606908,0.020572025804999665
200000,0.05,426,No feedback,4867,4986,1718,1566,-0.038005354844520556,0.021147043154039615
200000,0.05,426,Downward,4867,6238,1718,2110,-0.013090045744739376,0.020133341357899223
200000,0.05,426,Balanced,4867,4992,1718,1829,0.033251024962857645,0.021495632731317726
200000,0.05,426,Nearly balanced,4867,5268,1718,1927,0.030292436373828335,0.021167956929329625
200000,0.05,427,No feedback,4830,5110,1682,1606,-0.033250499850534576,0.020814828374789672
200000,0.05,427,Downward,4830,6382,1682,2143,-0.018483031564425267,0.01984351657066494
200000,0.05,427,Balanced,4830,5028,1682,1820,0.01782217691424154,0.021138182899670368
200000,0.05,427,Nearly balanced,4830,5272,1682,1911,0.014878214287039893,0.020896765435323632
200000,0.05,428,No feedback,4913,5222,1694,1631,-0.046241248321944706,0.02018622426206218
200000,0.05,428,Downward,4913,6488,1694,2175,-0.007613335198643267,0.0195005438839623
200000,0.05,428,Balanced,4913,5113,1694,1877,0.018670731438652666,0.020727993343192554
200000,0.05,428,Nearly balanced,4913,5351,1694,1968,0.023483236490940695,0.020527113297366825
200000,0.05,429,No feedback,4842,5177,1650,1608,-0.04327111862277766,0.020321191207111334
200000,0.05,429,Downward,4842,6442,1650,2155,-0.016488354106647618,0.019481778016790827
200000,0.05,429,Balanced,4842,5020,1650,1816,0.02470265498089469,0.020993112342913612
200000,0.05,429,Nearly balanced,4842,5258,1650,1894,0.022428836780495787,0.020698116759971567
200000,0.05,430,No feedback,4861,4982,1718,1563,-0.09275944484313314,0.020575251138316056
200000,0.05,430,Downward,4861,6201,1718,2077,-0.06911145294958837,0.019779874914804825
200000,0.05,430,Balanced,4861,4936,1718,1736,-0.05341849020590461,0.02085351063455903
200000,0.05,430,Nearly balanced,4861,5168,1718,1827,-0.04896618131405833,0.02062437469454702
200000,0.05,431,No feedback,4866,5007,1778,1599,-0.06147216823040064,0.020976103648710605
200000,0.05,431,Downward,4866,6249,1778,2118,-0.05249099700321258,0.02000889507312354
200000,0.05,431,Balanced,4866,4961,1778,1799,-0.023369932126309445,0.021208440924392304
200000,0.05,431,Nearly balanced,4866,5180,1778,1882,-0.02188566837690925,0.02100719350925184
200000,0.05,432,No feedback,4802,5135,1679,1599,-0.03907864978540643,0.020720649062869384
200000,0.05,432,Downward,4802,6384,1679,2112,-0.013570355582598725,0.019870446949195035
200000,0.05,432,Balanced,4802,5061,1679,1810,0.026312649966087398,0.02116197913026799
200000,0.05,432,Nearly balanced,4802,5322,1679,1904,0.0210452233049937,0.020874146954917416
200000,0.05,433,No feedback,4852,5073,1717,1614,-0.041654400209439724,0.020693048949383158
200000,0.05,433,Downward,4852,6314,1717,2113,-0.030271242724004,0.01978007100088691
200000,0.05,433,Balanced,4852,5042,1717,1826,0.006310419163009895,0.02099137492751477
200000,0.05,433,Nearly balanced,4852,5288,1717,1910,0.006762059484490768,0.020771054355897482
200000,0.05,434,No feedback,4866,5090,1648,1610,-0.01587600295367836,0.020591454276954795
200000,0.05,434,Downward,4866,6301,1648,2108,0.0027662821311240093,0.019751978856872358
200000,0.05,434,Balanced,4866,4920,1648,1787,0.015831207541675774,0.02111611586792215
200000,0.05,434,Nearly balanced,4866,5158,1648,1877,0.01798267498682604,0.02084346504178465
200000,0.05,435,No feedback,4717,5158,1597,1570,-0.07324900057218242,0.020488831620118903
200000,0.05,435,Downward,4717,6378,1597,2122,-0.04654415884747559,0.019796211723225658
200000,0.05,435,Balanced,4717,5034,1597,1821,-0.0051458572035469885,0.021225699032008122
200000,0.05,435,Nearly balanced,4717,5267,1597,1912,-0.006193387000288264,0.020967553420934936
200000,0.05,436,No feedback,4808,5163,1680,1621,-0.06020664308582557,0.02089813297774887
200000,0.05,436,Downward,4808,6386,1680,2114,-0.03697069485379895,0.02003217178161265
200000,0.05,436,Balanced,4808,5082,1680,1823,-0.011030204558211243,0.021311671691378587
200000,0.05,436,Nearly balanced,4808,5339,1680,1918,-0.011510039609560263,0.02100882323692608
200000,0.05,437,No feedback,4849,5207,1690,1667,-0.028762541156404753,0.020452295810504
200000,0.05,437,Downward,4849,6494,1690,2187,-0.01357496212747078,0.019599530967207845
200000,0.05,437,Balanced,4849,5179,1690,1888,0.01783560245916238,0.02075368277289556
200000,0.05,437,Nearly balanced,4849,5433,1690,1977,0.0229073811369801,0.020540588316723278
200000,0.05,438,No feedback,4907,5096,1737,1516,-0.04960180689863802,0.020495912660124804
200000,0.05,438,Downward,4907,6286,1737,1989,-0.03358355138161678,0.01967897943668803
200000,0.05,438,Balanced,4907,5040,1737,1731,0.0014830724396115436,0.020891638077658568
200000,0.05,438,Nearly balanced,4907,5283,1737,1811,-0.0032322364384377855,0.02058757818562617
200000,0.05,439,No feedback,4863,5053,1637,1622,-0.027391380985389346,0.020947435296891213
200000,0.05,439,Downward,4863,6341,1637,2174,-0.0059838078732453726,0.01998287476666618
200000,0.05,439,Balanced,4863,5070,1637,1877,0.03398809758928767,0.021266802909911814
200000,0.05,439,Nearly balanced,4863,5312,1637,1967,0.03580917224483088,0.021012789028381544
200000,0.05,440,No feedback,4943,5085,1751,1580,-0.038577817330834985,0.020466460282152984
200000,0.05,440,Downward,4943,6301,1751,2112,-0.026796467393110368,0.01956629872053875
200000,0.05,440,Balanced,4943,5049,1751,1823,0.021103080027601306,0.020851958943194204
200000,0.05,440,Nearly balanced,4943,5296,1751,1914,0.023242111949188016,0.02060221947103248
200000,0.05,441,No feedback,4898,5107,1706,1577,-0.03757269021903059,0.0205931784029589
200000,0.05,441,Downward,4898,6366,1706,2113,-0.025238975771563532,0.01970852835490983
200000,0.05,441,Balanced,4898,5057,1706,1797,0.008646774722101624,0.02084470454664606
200000,0.05,441,Nearly balanced,4898,5292,1706,1881,0.007621508534427224,0.020628264670273105
200000,0.05,442,No feedback,4918,5101,1723,1590,-0.034697670511427525,0.02082477597489833
200000,0.05,442,Downward,4918,6354,1723,2110,-0.01446506567122452,0.019950679871161725
200000,0.05,442,Balanced,4918,5087,1723,1802,0.009222601000577313,0.021070758949445715
200000,0.05,442,Nearly balanced,4918,5338,1723,1891,0.007684392893431258,0.0208683160561181
200000,0.05,443,No feedback,4779,5042,1619,1527,-0.05071438197947087,0.02039467202806392
200000,0.05,443,Downward,4779,6292,1619,2057,-0.02219367966213448,0.019616031384988093
200000,0.05,443,Balanced,4779,5034,1619,1813,0.007693306867670391,0.020887736516937722
200000,0.05,443,Nearly balanced,4779,5276,1619,1901,0.010708730822926116,0.020611369870343784
200000,0.05,444,No feedback,4822,5034,1770,1562,-0.033954896894013264,0.02083730493316289
200000,0.05,444,Downward,4822,6319,1770,2124,-0.007551289690320873,0.01990700221871093
200000,0.05,444,Balanced,4822,5108,1770,1843,0.027885628699309384,0.021115164573706623
200000,0.05,444,Nearly balanced,4822,5361,1770,1944,0.031908575867091116,0.02086338797041071
200000,0.05,445,No feedback,4980,5198,1779,1623,-0.07729014277608193,0.020711019384199066
200000,0.05,445,Downward,4980,6432,1779,2147,-0.057161729290256036,0.019830196543096708
200000,0.05,445,Balanced,4980,5165,1779,1901,-0.02553767710772642,0.021090112236578067
200000,0.05,445,Nearly balanced,4980,5407,1779,1976,-0.02177584465587684,0.020882514739501597
200000,0.05,446,No feedback,4942,5058,1729,1610,-0.018949956585503913,0.020711912597684838
200000,0.05,446,Downward,4942,6329,1729,2160,-0.005020075954515146,0.019756995859999446
200000,0.05,446,Balanced,4942,4940,1729,1805,0.03142197712072475,0.02100736936130139
200000,0.05,446,Nearly balanced,4942,5175,1729,1882,0.029075927716881167,0.02078035994498682
200000,0.05,447,No feedback,4931,5144,1709,1658,-0.02576251974399385,0.020901735148629863
200000,0.05,447,Downward,4931,6340,1709,2150,-0.013278005735302023,0.0199897356960636
200000,0.05,447,Balanced,4931,5086,1709,1845,0.02882362765280938,0.021147446657136405
200000,0.05,447,Nearly balanced,4931,5358,1709,1967,0.031144629134119306,0.020889107387765112
200000,0.05,448,No feedback,4939,5249,1697,1616,-0.01766304927673845,0.02016840234094577
200000,0.05,448,Downward,4939,6478,1697,2134,0.0063793067134160775,0.01939693458005255
200000,0.05,448,Balanced,4939,5163,1697,1804,0.034521831613718246,0.020549850917320138
200000,0.05,448,Nearly balanced,4939,5433,1697,1917,0.037727223006090105,0.020318575300564436
200000,0.05,449,No feedback,4824,5102,1642,1630,-0.04295888410384191,0.02062999062409493
200000,0.05,449,Downward,4824,6341,1642,2157,-0.015896176318333233,0.019812795472607527
200000,0.05,449,Balanced,4824,5014,1642,1862,0.01608332882119201,0.021182828474806962
200000,0.05,449,Nearly balanced,4824,5253,1642,1948,0.016789249308934884,0.020934745610079075
200000,0.05,450,No feedback,4882,5203,1693,1642,-0.052221437067707877,0.020533751032114824
200000,0.05,450,Downward,4882,6415,1693,2156,-0.024574347544743025,0.019736944185010742
200000,0.05,450,Balanced,4882,5177,1693,1900,0.009114095798514965,0.020985925488298952
200000,0.05,450,Nearly balanced,4882,5414,1693,1985,0.00627008566063586,0.0207524876715207
200000,0.05,451,No feedback,4945,5125,1684,1618,-0.017635862522936308,0.020521831358618618
200000,0.05,451,Downward,4945,6339,1684,2142,-0.0003590392394275388,0.01961663243482907
200000,0.05,451,Balanced,4945,5094,1684,1891,0.04433903717510673,0.020882303238799155
200000,0.05,451,Nearly balanced,4945,5351,1684,1988,0.04292128872231782,0.020620103423975064
200000,0.05,452,No feedback,4860,5083,1655,1620,-0.07137403122375313,0.020863679670162172
200000,0.05,452,Downward,4860,6310,1655,2108,-0.05390719723041204,0.019955689547217163
200000,0.05,452,Balanced,4860,5039,1655,1811,-0.03668083192243954,0.021135186041873887
200000,0.05,452,Nearly balanced,4860,5284,1655,1902,-0.03356007882420253,0.020921772827198763
200000,0.05,453,No feedback,4814,5202,1666,1664,-0.058682352282053096,0.020462068497769034
200000,0.05,453,Downward,4814,6529,1666,2213,-0.034994792230770566,0.01959644638190001
200000,0.05,453,Balanced,4814,5160,1666,1850,-0.010328227979477689,0.020812694643486424
200000,0.05,453,Nearly balanced,4814,5430,1666,1951,-0.005468853427587128,0.02059210630362415
200000,0.05,454,No feedback,4924,5110,1674,1622,-0.047666985349177515,0.020431255005436744
200000,0.05,454,Downward,4924,6381,1674,2159,-0.02329735227910884,0.019613006812278476
200000,0.05,454,Balanced,4924,5087,1674,1818,-0.002921704093199251,0.02081980227742954
200000,0.05,454,Nearly balanced,4924,5343,1674,1914,-0.001671730435520602,0.02055793866235179
200000,0.05,455,No feedback,4801,5191,1617,1686,-0.0351474975685343,0.02056160592000071
200000,0.05,455,Downward,4801,6500,1617,2221,-0.02606520044930516,0.019576395525335875
200000,0.05,455,Balanced,4801,5121,1617,1871,0.004108417110159968,0.02093694737332146
200000,0.05,455,Nearly balanced,4801,5374,1617,1969,0.003054168057578799,0.020689038769993562
200000,0.05,456,No feedback,4799,5069,1615,1526,-0.04067977654391164,0.020793677293717727
200000,0.05,456,Downward,4799,6367,1615,2059,-0.028183135728237385,0.01985779352014983
200000,0.05,456,Balanced,4799,4976,1615,1738,-9.017486476781134e-05,0.021219751142572966
200000,0.05,456,Nearly balanced,4799,5216,1615,1823,-0.0002017835797834544,0.02097247424599138
200000,0.05,457,No feedback,4898,5145,1671,1630,-0.07805318863063698,0.02051229568068185
200000,0.05,457,Downward,4898,6443,1671,2176,-0.05259354550278983,0.019698731967011992
200000,0.05,457,Balanced,4898,5054,1671,1836,-0.02276050371188848,0.020965825721852096
200000,0.05,457,Nearly balanced,4898,5317,1671,1941,-0.020456493136063347,0.02074957193503792
200000,0.05,458,No feedback,4956,5168,1728,1648,-0.013468711956329926,0.020735085549654787
200000,0.05,458,Downward,4956,6361,1728,2140,-0.0058764620579032645,0.019746782621229152
200000,0.05,458,Balanced,4956,5066,1728,1856,0.02624897562536127,0.020942077243652366
200000,0.05,458,Nearly balanced,4956,5338,1728,1956,0.024705056354472676,0.02065533647969114
200000,0.05,459,No feedback,4794,5145,1705,1643,-0.04278141596068358,0.021002216056907327
200000,0.05,459,Downward,4794,6356,1705,2175,-0.0387050461561636,0.020048779915328847
200000,0.05,459,Balanced,4794,5116,1705,1871,0.0046226538364649294,0.02118798767407381
200000,0.05,459,Nearly balanced,4794,5350,1705,1954,0.0029951810825173397,0.02094589778287673
200000,0.05,460,No feedback,4889,5035,1669,1572,-0.0542467683848421,0.02025831330209722
200000,0.05,460,Downward,4889,6230,1669,2090,-0.02438122863019282,0.019557650873980502
200000,0.05,460,Balanced,4889,4973,1669,1791,0.000688642213300561,0.020878774480400118
200000,0.05,460,Nearly balanced,4889,5205,1669,1874,-0.0007554450421513592,0.02061688378515907
200000,0.05,461,No feedback,4862,5111,1720,1588,-0.015566606228447077,0.020476188320809812
200000,0.05,461,Downward,4862,6401,1720,2135,0.0011410030436670437,0.019522083739844615
200000,0.05,461,Balanced,4862,5054,1720,1782,0.010780052253647532,0.02063570828543441
200000,0.05,461,Nearly balanced,4862,5287,1720,1871,0.016859950125333534,0.020455509860770615
200000,0.05,462,No feedback,4893,5164,1640,1582,-0.04351440372659271,0.02045398264439717
200000,0.05,462,Downward,4893,6403,1640,2114,-0.03732245973784881,0.019615209416298254
200000,0.05,462,Balanced,4893,5065,1640,1784,-0.00018348005028617775,0.020954290070454736
200000,0.05,462,Nearly balanced,4893,5333,1640,1876,-0.0021475032382829995,0.020679778859800553
200000,0.05,463,No feedback,4937,5004,1713,1577,-0.04500494905820285,0.020741727244025496
200000,0.05,463,Downward,4937,6265,1713,2111,-0.021293690073388383,0.019779900143952273
200000,0.05,463,Balanced,4937,5022,1713,1835,0.021783737587430407,0.021049351993465356
200000,0.05,463,Nearly balanced,4937,5244,1713,1914,0.021262012448353573,0.020832146504751858
200000,0.05,464,No feedback,4757,5146,1597,1668,-0.019016509268897364,0.02038356630577492
200000,0.05,464,Downward,4757,6383,1597,2197,0.0030457965231636686,0.019495612634276495
200000,0.05,464,Balanced,4757,5087,1597,1861,0.02153036792872387,0.0207176061611044
200000,0.05,464,Nearly balanced,4757,5339,1597,1957,0.02464589548894608,0.020485552042024825
200000,0.05,465,No feedback,4851,5189,1668,1644,-0.008562686146851572,0.020704215367919485
200000,0.05,465,Downward,4851,6459,1668,2209,0.012320485190190744,0.019749932428187292
200000,0.05,465,Balanced,4851,5164,1668,1880,0.034174633989331016,0.020995505883173695
200000,0.05,465,Nearly balanced,4851,5418,1668,1971,0.02607610142359429,0.020652658946049795
200000,0.05,466,No feedback,4967,5231,1675,1650,-0.060780124919261214,0.02024456894946016
200000,0.05,466,Downward,4967,6423,1675,2154,-0.04582926666870413,0.019393587937958753
200000,0.05,466,Balanced,4967,5054,1675,1806,-0.010117482703765057,0.02073445575643156
200000,0.05,466,Nearly balanced,4967,5294,1675,1895,-0.011795799402649743,0.020482788514886534
200000,0.05,467,No feedback,4949,5091,1726,1588,-0.028392458913761576,0.02068939516287446
200000,0.05,467,Downward,4949,6314,1726,2077,-0.017252678704967273,0.019763960570730356
200000,0.05,467,Balanced,4949,4975,1726,1762,0.011925113923321351,0.02103782601607082
200000,0.05,467,Nearly balanced,4949,5223,1726,1851,0.014130849098594467,0.020781059277388797
200000,0.05,468,No feedback,4813,5215,1697,1672,-0.03701232794917264,0.02081327698214413
200000,0.05,468,Downward,4813,6423,1697,2194,-0.012768839397890752,0.01997754727503462
200000,0.05,468,Balanced,4813,5154,1697,1933,0.027578652263355985,0.02131937681819101
200000,0.05,468,Nearly balanced,4813,5372,1697,2004,0.023374904688780895,0.021074237726300706
200000,0.05,469,No feedback,4914,5038,1730,1573,-0.049416313266909484,0.020953093225164098
200000,0.05,469,Downward,4914,6301,1730,2117,-0.02850042946263609,0.020016984543917777
200000,0.05,469,Balanced,4914,5000,1730,1790,0.002277014015733103,0.021252562447524145
200000,0.05,469,Nearly balanced,4914,5238,1730,1873,-0.0046117225068166845,0.020983288120814125
200000,0.05,470,No feedback,4858,5104,1677,1625,-0.040779065985179164,0.02065592067152912
200000,0.05,470,Downward,4858,6354,1677,2133,-0.015900137071014342,0.019717023852486398
200000,0.05,470,Balanced,4858,5037,1677,1817,0.012895279320447484,0.02089661692428263
200000,0.05,470,Nearly balanced,4858,5292,1677,1902,0.010345609116901744,0.020619909368377196
200000,0.05,471,No feedback,4971,5215,1700,1621,-0.0028700148625510624,0.02069668624798321
200000,0.05,471,Downward,4971,6526,1700,2155,0.018046376664493824,0.01967743705286268
200000,0.05,471,Balanced,4971,5175,1700,1870,0.05611201513249353,0.0209243788645856
200000,0.05,471,Nearly balanced,4971,5418,1700,1950,0.0503222236545241,0.020665464798898074
200000,0.05,472,No feedback,4799,5236,1628,1677,0.005187746402903426,0.020614108583604063
200000,0.05,472,Downward,4799,6440,1628,2173,0.021538535162222594,0.019807352868089143
200000,0.05,472,Balanced,4799,5138,1628,1856,0.04301136837101699,0.020969983077909957
200000,0.05,472,Nearly balanced,4799,5368,1628,1940,0.03908708106839254,0.020724666583332996
200000,0.05,473,No feedback,4742,5049,1592,1568,-0.029182772514398325,0.02059869872277385
200000,0.05,473,Downward,4742,6295,1592,2067,-0.005140087221963685,0.019659807514486503
200000,0.05,473,Balanced,4742,5038,1592,1778,0.014821785331635196,0.02087589079037108
200000,0.05,473,Nearly balanced,4742,5270,1592,1873,0.01622424702487857,0.020637856627951427
200000,0.05,474,No feedback,4809,5078,1656,1615,-0.030323763378579005,0.02087685600753642
200000,0.05,474,Downward,4809,6320,1656,2139,-0.013561488870852623,0.020020326657976376
200000,0.05,474,Balanced,4809,5053,1656,1856,0.010924353620025251,0.021325143520464093
200000,0.05,474,Nearly balanced,4809,5278,1656,1942,0.013671712310683093,0.021109433177738886
200000,0.05,475,No feedback,4840,5084,1677,1566,-0.07590050462684367,0.020612100322329907
200000,0.05,475,Downward,4840,6315,1677,2074,-0.04014568169801502,0.019872610048321797
200000,0.05,475,Balanced,4840,4974,1677,1769,-0.011648654807530467,0.02114252974750093
200000,0.05,475,Nearly balanced,4840,5195,1677,1859,-0.010845805663761698,0.020898263797115818
200000,0.05,476,No feedback,4985,5183,1728,1591,-0.045847930569701933,0.02037849424329264
200000,0.05,476,Downward,4985,6400,1728,2118,-0.023913325479173186,0.019592446787072344
200000,0.05,476,Balanced,4985,5113,1728,1830,0.0012019272196646114,0.02080743602667853
200000,0.05,476,Nearly balanced,4985,5348,1728,1911,-0.0007049268059207692,0.020558120656914997
200000,0.05,477,No feedback,4949,5138,1787,1602,-0.05956750717478143,0.020336116064219572
200000,0.05,477,Downward,4949,6391,1787,2130,-0.04101877969181872,0.01947749130740669
200000,0.05,477,Balanced,4949,5159,1787,1832,-0.02160829077564541,0.020616537244828047
200000,0.05,477,Nearly balanced,4949,5381,1787,1915,-0.022707527623642976,0.020403851943987437
200000,0.05,478,No feedback,4872,5073,1715,1590,-0.04919974491471263,0.020672281576307235
200000,0.05,478,Downward,4872,6285,1715,2109,-0.027045473686345856,0.01984246527809504
200000,0.05,478,Balanced,4872,4942,1715,1774,-0.007578963872538369,0.02106806319127687
200000,0.05,478,Nearly balanced,4872,5198,1715,1863,-0.00820215796952628,0.02079335235209086
200000,0.05,479,No feedback,4927,5085,1749,1581,-0.045943241695215076,0.02046808353639124
200000,0.05,479,Downward,4927,6307,1749,2102,-0.024450174328482344,0.01962909113146599
200000,0.05,479,Balanced,4927,5026,1749,1783,-0.012521327026735807,0.02072690225284437
200000,0.05,479,Nearly balanced,4927,5278,1749,1870,-0.008363550798208552,0.020515122810948826
200000,0.05,480,No feedback,4984,5222,1717,1635,-0.03851600480548739,0.020420048988342706
200000,0.05,480,Downward,4984,6481,1717,2149,-0.025276959280937594,0.01955599269075108
200000,0.05,480,Balanced,4984,5193,1717,1834,-0.006809909734165731,0.020718207845218304
200000,0.05,480,Nearly balanced,4984,5448,1717,1940,-0.007163738856442947,0.02046629742998016
200000,0.05,481,No feedback,4821,5031,1659,1559,-0.05675438607894684,0.020584002360450052
200000,0.05,481,Downward,4821,6225,1659,2059,-0.0192974511236777,0.019894246525094094
200000,0.05,481,Balanced,4821,4911,1659,1745,-0.005621625184999923,0.02118851662351124
200000,0.05,481,Nearly balanced,4821,5168,1659,1831,-0.008081750203346616,0.02089148876464529
200000,0.05,482,No feedback,4728,5141,1603,1633,0.02396815059715851,0.020634822806562966
200000,0.05,482,Downward,4728,6442,1603,2159,0.0289851366151192,0.019548430762500877
200000,0.05,482,Balanced,4728,5086,1603,1826,0.06802493909782731,0.020885339930510477
200000,0.05,482,Nearly balanced,4728,5350,1603,1923,0.06469686741112934,0.020610583131786642
200000,0.05,483,No feedback,4881,5075,1679,1628,-0.033103225057821484,0.020525966182311346
200000,0.05,483,Downward,4881,6301,1679,2165,-0.006835908404473512,0.01965547384176927
200000,0.05,483,Balanced,4881,5002,1679,1847,0.01301602912828781,0.020870850741231142
200000,0.05,483,Nearly balanced,4881,5222,1679,1934,0.01392388785915083,0.020643643405117956
200000,0.05,484,No feedback,4926,5150,1677,1615,-0.04366783134084429,0.020551700328018837
200000,0.05,484,Downward,4926,6410,1677,2156,-0.01699588152191911,0.019718157280672777
200000,0.05,484,Balanced,4926,5064,1677,1839,0.016001152349531422,0.02102127157446143
200000,0.05,484,Nearly balanced,4926,5316,1677,1921,0.014522139092404851,0.020747211599150356
200000,0.05,485,No feedback,4857,5283,1703,1629,-0.058314490342776415,0.02051102806272654
200000,0.05,485,Downward,4857,6507,1703,2142,-0.037276050178559506,0.01979892013757128
200000,0.05,485,Balanced,4857,5144,1703,1836,0.0007474638831423408,0.02118155286126442
200000,0.05,485,Nearly balanced,4857,5386,1703,1912,-0.005270933326053884,0.020925566788938563
200000,0.05,486,No feedback,4860,5212,1632,1613,-0.01840088583684779,0.020213903518874667
200000,0.05,486,Downward,4860,6426,1632,2127,-0.0015494106543519903,0.01942159178308228
200000,0.05,486,Balanced,4860,5115,1632,1842,0.034018377113289755,0.020685056675837383
200000,0.05,486,Nearly balanced,4860,5346,1632,1916,0.03203342197718573,0.02042647852436221
200000,0.05,487,No feedback,4796,5125,1676,1631,-0.03931921837573771,0.020737174012491092
200000,0.05,487,Downward,4796,6399,1676,2161,-0.023814431165008476,0.01983920173925996
200000,0.05,487,Balanced,4796,5081,1676,1810,0.012725012559197835,0.02105871095364838
200000,0.05,487,Nearly balanced,4796,5319,1676,1902,0.011595200166283404,0.02083777850759409
200000,0.05,488,No feedback,4936,5071,1697,1551,-0.05902621548556625,0.020823243738277285
200000,0.05,488,Downward,4936,6372,1697,2062,-0.04579482301858889,0.019828460926200102
200000,0.05,488,Balanced,4936,5014,1697,1766,-0.015725141090644823,0.021181171256797603
200000,0.05,488,Nearly balanced,4936,5256,1697,1850,-0.01924249276635226,0.020920354501095355
200000,0.05,489,No feedback,4980,5121,1693,1598,-0.030152836689586238,0.020060868849183334
200000,0.05,489,Downward,4980,6410,1693,2144,-0.0100168650640714,0.019238821710436827
200000,0.05,489,Balanced,4980,5078,1693,1839,0.022629362905336237,0.020457472222029757
200000,0.05,489,Nearly balanced,4980,5315,1693,1923,0.019981884693063834,0.02020045985773592
200000,0.05,490,No feedback,4907,5157,1694,1640,-0.0700054277187705,0.02040522796935989
200000,0.05,490,Downward,4907,6451,1694,2162,-0.06014649162171909,0.019507140421719752
200000,0.05,490,Balanced,4907,4998,1694,1753,-0.03857927890175006,0.020840743716289866
200000,0.05,490,Nearly balanced,4907,5240,1694,1844,-0.03671734519768427,0.020603601254808614
200000,0.05,491,No feedback,4838,5128,1663,1633,-0.0459869981884386,0.020834587220276844
200000,0.05,491,Downward,4838,6346,1663,2146,-0.026791796874802765,0.01994448134994713
200000,0.05,491,Balanced,4838,5090,1663,1862,0.00634546673497044,0.02109719309562933
200000,0.05,491,Nearly balanced,4838,5359,1663,1937,0.0016933650201640393,0.02076777929571541
200000,0.05,492,No feedback,4883,5084,1694,1585,-0.0631291545012252,0.020466836776556873
200000,0.05,492,Downward,4883,6366,1694,2128,-0.040190542949353425,0.019671340602767748
200000,0.05,492,Balanced,4883,5053,1694,1821,-0.012039413450165348,0.020820472909965144
200000,0.05,492,Nearly balanced,4883,5263,1694,1902,-0.009069193196113212,0.020628858133746118
200000,0.05,493,No feedback,4843,5113,1640,1617,-0.020905975284962686,0.020703400985257577
200000,0.05,493,Downward,4843,6380,1640,2164,0.003353389377558136,0.019841226252250262
200000,0.05,493,Balanced,4843,5041,1640,1840,0.02868069503169207,0.021202628282047123
200000,0.05,493,Nearly balanced,4843,5289,1640,1926,0.02706529003369612,0.02090633863933141
200000,0.05,494,No feedback,4820,5133,1618,1669,0.013674873535079735,0.02036747924875502
200000,0.05,494,Downward,4820,6390,1618,2175,0.025443481608294627,0.019430611054267646
200000,0.05,494,Balanced,4820,5101,1618,1867,0.06798111871117668,0.020683632598663633
200000,0.05,494,Nearly balanced,4820,5338,1618,1961,0.06545822529796297,0.020448989877200396
200000,0.05,495,No feedback,4954,5197,1688,1565,-0.025890146674087844,0.019933576991240792
200000,0.05,495,Downward,4954,6421,1688,2074,0.005630760011400615,0.019162985126048214
200000,0.05,495,Balanced,4954,5065,1688,1736,0.03230381267586935,0.02048470820925906
200000,0.05,495,Nearly balanced,4954,5313,1688,1834,0.034152166739072676,0.020244741557406822
200000,0.05,496,No feedback,4823,5108,1552,1584,-0.012339072483174951,0.020438491881515353
200000,0.05,496,Downward,4823,6350,1552,2088,0.004374695547355145,0.01957900436493919
200000,0.05,496,Balanced,4823,5058,1552,1803,0.027168557840994256,0.020730136539690115
200000,0.05,496,Nearly balanced,4823,5301,1552,1907,0.03348982346223356,0.02057619986561295
200000,0.05,497,No feedback,4899,5059,1646,1556,-0.042045010224867896,0.020363484449301715
200000,0.05,497,Downward,4899,6358,1646,2111,-0.006890939137038643,0.01958005980945769
200000,0.05,497,Balanced,4899,5015,1646,1778,0.010002459579629697,0.02074466979096793
200000,0.05,497,Nearly balanced,4899,5266,1646,1874,0.007259132403654112,0.02050895084222955
200000,0.05,498,No feedback,4860,5144,1665,1654,-0.0557942682733048,0.02041865378148648
200000,0.05,498,Downward,4860,6379,1665,2196,-0.03053395177508994,0.019625850074008463
200000,0.05,498,Balanced,4860,5110,1665,1897,0.009304685784214284,0.020944431247008496
200000,0.05,498,Nearly balanced,4860,5338,1665,1969,0.009557157927572335,0.020711541538707103
200000,0.05,499,No feedback,5018,5134,1726,1548,-0.07266077509134367,0.020327778068624708
200000,0.05,499,Downward,5018,6322,1726,2056,-0.03658869735542081,0.019670032264310713
200000,0.05,499,Balanced,5018,5072,1726,1814,0.004778533117595407,0.02091797172151421
200000,0.05,499,Nearly balanced,5018,5294,1726,1898,0.007706902568645535,0.02071782893021494
200000,0.05,500,No feedback,5022,5233,1736,1557,-0.04018668045837076,0.0203663090294046
200000,0.05,500,Downward,5022,6436,1736,2065,-0.02479579011194477,0.019582621145836792
200000,0.05,500,Balanced,5022,5120,1736,1795,0.02512189370801199,0.020988175949561542
200000,0.05,500,Nearly balanced,5022,5376,1736,1876,0.017657716991576533,0.020690464686811287
200000,0.05,501,No feedback,4986,5198,1757,1619,-0.04248858664851196,0.020185516979669627
200000,0.05,501,Downward,4986,6390,1757,2119,-0.01646382049159878,0.019428571551905378
200000,0.05,501,Balanced,4986,5033,1757,1787,-0.00269921850195326,0.020612577760900697
200000,0.05,501,Nearly balanced,4986,5284,1757,1873,-0.0009509218781925677,0.020374766198839142
200000,0.05,502,No feedback,4869,5266,1695,1644,-0.027204757445170036,0.0205601882263878
200000,0.05,502,Downward,4869,6540,1695,2185,-0.006765560836038298,0.01969809925662072
200000,0.05,502,Balanced,4869,5202,1695,1874,0.02538033762804215,0.020929778362582564
200000,0.05,502,Nearly balanced,4869,5458,1695,1972,0.026755950199017553,0.02073061032270496
200000,0.05,503,No feedback,4850,5046,1597,1644,-0.013651573206325096,0.020734872532632384
200000,0.05,503,Downward,4850,6328,1597,2206,0.009018626594517853,0.01969852308495153
200000,0.05,503,Balanced,4850,5012,1597,1888,0.05402258223601153,0.021052422246676757
200000,0.05,503,Nearly balanced,4850,5244,1597,1966,0.05122677424649186,0.020792933980156605
200000,0.05,504,No feedback,5014,4993,1758,1528,-0.06651824419739283,0.020381382091002574
200000,0.05,504,Downward,5014,6260,1758,2037,-0.04467849694469367,0.019558000483512594
200000,0.05,504,Balanced,5014,4925,1758,1747,-0.016170184309706737,0.021038847516314747
200000,0.05,504,Nearly balanced,5014,5168,1758,1832,-0.014076092156407927,0.020765471856903975
200000,0.05,505,No feedback,4796,5196,1688,1589,-0.06307707719541034,0.020603513944860236
200000,0.05,505,Downward,4796,6468,1688,2094,-0.05004844623833554,0.0197080761453096
200000,0.05,505,Balanced,4796,5172,1688,1797,-0.00795357752542969,0.020970931135388372
200000,0.05,505,Nearly balanced,4796,5401,1688,1878,-0.006626806483623571,0.0207454692236345
200000,0.05,506,No feedback,5040,5104,1723,1613,-0.018313049576616725,0.020491741405967368
200000,0.05,506,Downward,5040,6329,1723,2109,0.0037415470054908972,0.01962082938893255
200000,0.05,506,Balanced,5040,5075,1723,1802,0.03071738766655724,0.020788836925982185
200000,0.05,506,Nearly balanced,5040,5309,1723,1894,0.03296764056904561,0.020547957191248165
200000,0.05,507,No feedback,4909,5115,1677,1603,-0.0458162791770797,0.020610390096721918
200000,0.05,507,Downward,4909,6444,1677,2169,-0.03211306781755019,0.019671267309267326
200000,0.05,507,Balanced,4909,5092,1677,1832,0.012993645113204999,0.02102927140015997
200000,0.05,507,Nearly balanced,4909,5324,1677,1917,0.011798527932751879,0.020795409576206333
200000,0.05,508,No feedback,4734,4983,1633,1526,-0.046414064262011834,0.02053210873425211
200000,0.05,508,Downward,4734,6267,1633,2028,-0.01972581897316794,0.019635052220597377
200000,0.05,508,Balanced,4734,4943,1633,1713,0.011089873059370592,0.021007846239426663
200000,0.05,508,Nearly balanced,4734,5194,1633,1810,0.01439992610313745,0.02076696193342557
200000,0.05,509,No feedback,4828,5095,1680,1543,-0.08326314186072248,0.020486308639054977
200000,0.05,509,Downward,4828,6308,1680,2091,-0.048106926507047676,0.019849555142205724
200000,0.05,509,Balanced,4828,5044,1680,1812,-0.010483325836349533,0.021083829307924053
200000,0.05,509,Nearly balanced,4828,5279,1680,1889,-0.013543268759189098,0.020834468973505025
200000,0.05,510,No feedback,4908,5067,1689,1626,-0.012520903797589578,0.020620043546679595
200000,0.05,510,Downward,4908,6305,1689,2131,-0.002826033574034603,0.019609858533082808
200000,0.05,510,Balanced,4908,5031,1689,1866,0.034897015096189976,0.020873431904694015
200000,0.05,510,Nearly balanced,4908,5296,1689,1952,0.031749781428081436,0.020582170864653335
200000,0.05,511,No feedback,4926,5125,1720,1618,-0.03512775630528464,0.02073521621329331
200000,0.05,511,Downward,4926,6336,1720,2099,-0.01494144098158895,0.01984932148432766
200000,0.05,511,Balanced,4926,4992,1720,1754,0.024959652339113847,0.021137362280979878
200000,0.05,511,Nearly balanced,4926,5262,1720,1850,0.02245243044940609,0.020842429627158033
200000,0.05,512,No feedback,5024,5111,1775,1628,-0.045687402147594924,0.020432141230613036
200000,0.05,512,Downward,5024,6351,1775,2149,-0.022328219964260376,0.019616218103465345
200000,0.05,512,Balanced,5024,5049,1775,1837,0.014035378123401221,0.020918074497410087
200000,0.05,512,Nearly balanced,5024,5318,1775,1949,0.012519252999633246,0.020662391389790882
200000,0.05,513,No feedback,4940,5145,1667,1649,-0.034091167131062805,0.02031888730191314
200000,0.05,513,Downward,4940,6387,1667,2189,-0.010011185353090368,0.0195283490442563
200000,0.05,513,Balanced,4940,5080,1667,1900,0.006551605060907961,0.020786588050746808
200000,0.05,513,Nearly balanced,4940,5329,1667,1983,0.003958144436094269,0.0204957281051
200000,0.05,514,No feedback,4831,5039,1682,1563,-0.034094300919849774,0.02080229707187305
200000,0.05,514,Downward,4831,6295,1682,2082,-0.0210654800683025,0.019797074030858248
200000,0.05,514,Balanced,4831,5014,1682,1803,0.023348618568131307,0.02111556800815485
200000,0.05,514,Nearly balanced,4831,5256,1682,1891,0.018614568629680306,0.020846208512068455
200000,0.05,515,No feedback,4856,5096,1666,1602,-0.02656246684573932,0.02062154941020315
200000,0.05,515,Downward,4856,6426,1666,2172,0.0018383694575394016,0.019751050162750586
200000,0.05,515,Balanced,4856,5100,1666,1826,0.021209719518492154,0.020929095600125108
200000,0.05,515,Nearly balanced,4856,5345,1666,1919,0.025467525540314506,0.020680512995388103
200000,0.05,516,No feedback,4820,5094,1661,1648,-0.014257274723439961,0.020841311306514274
200000,0.05,516,Downward,4820,6336,1661,2151,0.005053985366999747,0.019932377676574856
200000,0.05,516,Balanced,4820,4981,1661,1832,0.03137753287584,0.02118336127323299
200000,0.05,516,Nearly balanced,4820,5219,1661,1917,0.027870425032920365,0.020913398880810747
200000,0.05,517,No feedback,4815,5097,1691,1572,-0.02348206706013961,0.02034746340710876
200000,0.05,517,Downward,4815,6324,1691,2057,-0.005454120016425423,0.019494446538094214
200000,0.05,517,Balanced,4815,4989,1691,1766,0.030224136789161582,0.02089699891983586
200000,0.05,517,Nearly balanced,4815,5225,1691,1849,0.027093364052629187,0.020607220434017495
200000,0.05,518,No feedback,4837,5008,1660,1564,-0.022842840370694006,0.02061801069057275
200000,0.05,518,Downward,4837,6264,1660,2098,0.003365023367050912,0.01974161943638065
200000,0.05,518,Balanced,4837,4939,1660,1790,0.037280181501291476,0.02111712471065543
200000,0.05,518,Nearly balanced,4837,5209,1660,1887,0.037625427469118955,0.020796830821356388
200000,0.05,519,No feedback,4948,5176,1720,1609,-0.0579979096178696,0.020270146496624643
200000,0.05,519,Downward,4948,6406,1720,2107,-0.04200962476527642,0.01947411108648352
200000,0.05,519,Balanced,4948,5101,1720,1810,-0.015127049034568574,0.020821944147352604
200000,0.05,519,Nearly balanced,4948,5337,1720,1900,-0.015043546345076098,0.02058098403191553
200000,0.05,520,No feedback,4867,5086,1690,1533,-0.05601919896851193,0.020566795050814265
200000,0.05,520,Downward,4867,6377,1690,2083,-0.03148098222801765,0.0196935277559456
200000,0.05,520,Balanced,4867,5037,1690,1792,0.0020148088158780664,0.021058879832050167
200000,0.05,520,Nearly balanced,4867,5285,1690,1882,-0.0005774654616627628,0.020793393711404953
200000,0.05,521,No feedback,4881,5013,1701,1611,-0.012132911886055253,0.020937266732038495
200000,0.05,521,Downward,4881,6311,1701,2169,-0.00119745414386363,0.01994518631025104
200000,0.05,521,Balanced,4881,5008,1701,1844,0.023733881179174965,0.021204520221793786
200000,0.05,521,Nearly balanced,4881,5226,1701,1935,0.027684925477093503,0.020991212598863437
200000,0.05,522,No feedback,4879,5181,1710,1655,-0.03812599402780914,0.02056267144494695
200000,0.05,522,Downward,4879,6406,1710,2202,-0.013446100757882273,0.019712749011943292
200000,0.05,522,Balanced,4879,5097,1710,1866,0.026193334146382474,0.020984029845263687
200000,0.05,522,Nearly balanced,4879,5335,1710,1958,0.028071477976340853,0.02075538091244205
200000,0.05,523,No feedback,4890,5182,1666,1643,-0.05610542009285707,0.020747746318798846
200000,0.05,523,Downward,4890,6432,1666,2146,-0.04824339695638047,0.019818846430264457
200000,0.05,523,Balanced,4890,5030,1666,1823,-0.019499403223222633,0.02108104117068315
200000,0.05,523,Nearly balanced,4890,5248,1666,1889,-0.02144701735397425,0.020846159540931754
200000,0.05,524,No feedback,4979,5202,1779,1639,-0.07284272613273585,0.020375702935295264
200000,0.05,524,Downward,4979,6437,1779,2182,-0.04103124183789475,0.01966086883516202
200000,0.05,524,Balanced,4979,5064,1779,1834,0.0024652157033321354,0.02112329955049344
200000,0.05,524,Nearly balanced,4979,5313,1779,1934,0.005148450431612828,0.020877354150168514
200000,0.05,525,No feedback,4894,5032,1712,1615,-0.041947699707655495,0.02103351468510726
200000,0.05,525,Downward,4894,6266,1712,2131,-0.028583482226375412,0.020121513877825188
200000,0.05,525,Balanced,4894,4955,1712,1801,0.00895179733136825,0.021393387070316572
200000,0.05,525,Nearly balanced,4894,5205,1712,1894,0.012640173300151825,0.021121997422728495
200000,0.05,526,No feedback,4919,4990,1694,1532,-0.05725195190030091,0.021003728780507346
200000,0.05,526,Downward,4919,6304,1694,2087,-0.03140875451898323,0.020052455835680508
200000,0.05,526,Balanced,4919,5028,1694,1771,-0.002279657533216184,0.021264536430991014
200000,0.05,526,Nearly balanced,4919,5275,1694,1843,-0.003995437059995444,0.02097981098090455
200000,0.05,527,No feedback,5026,5079,1734,1647,-0.04073555738009915,0.020418305058047426
200000,0.05,527,Downward,5026,6342,1734,2180,-0.013838756776608174,0.01956966824415889
200000,0.05,527,Balanced,5026,5038,1734,1863,0.013721752472045046,0.020737382470540727
200000,0.05,527,Nearly balanced,5026,5278,1734,1952,0.013682313559181924,0.020508150601356787
200000,0.05,528,No feedback,4811,5341,1622,1711,-0.010405350101992505,0.020349919652206106
200000,0.05,528,Downward,4811,6559,1622,2226,-0.0021786305621829816,0.019492016376866886
200000,0.05,528,Balanced,4811,5235,1622,1919,0.015983467480785274,0.02068161679557321
200000,0.05,528,Nearly balanced,4811,5494,1622,2009,0.014459018628782627,0.020449280240359326
200000,0.05,529,No feedback,4996,5122,1699,1590,-0.01650756835461764,0.020519289171076472
200000,0.05,529,Downward,4996,6329,1699,2080,0.0032205861941829173,0.019586683363698256
200000,0.05,529,Balanced,4996,5103,1699,1801,0.013529638022014567,0.020590930101362984
200000,0.05,529,Nearly balanced,4996,5357,1699,1888,0.013521072387587763,0.020317469173670215
200000,0.05,530,No feedback,5002,5235,1714,1661,-0.04387749288905296,0.020409857685738504
200000,0.05,530,Downward,5002,6475,1714,2189,-0.020335710138239593,0.019685431997735498
200000,0.05,530,Balanced,5002,5172,1714,1891,0.015527113248532898,0.02088930331847098
200000,0.05,530,Nearly balanced,5002,5429,1714,1978,0.00927079272700193,0.020637909336612217
200000,0.05,531,No feedback,4887,5117,1697,1647,-0.052410789445999584,0.02072980294708585
200000,0.05,531,Downward,4887,6389,1697,2181,-0.026998058337060038,0.01991362448018701
200000,0.05,531,Balanced,4887,5007,1697,1856,0.004657981056420457,0.02119513907583798
200000,0.05,531,Nearly balanced,4887,5248,1697,1945,0.0007900471150391053,0.02093009713387954
200000,0.05,532,No feedback,4860,5016,1684,1518,-0.03521110217784651,0.020861804254586377
200000,0.05,532,Downward,4860,6290,1684,2021,-0.023177259097818925,0.01989319226803572
200000,0.05,532,Balanced,4860,4997,1684,1691,0.010566368261371084,0.021255689509226433
200000,0.05,532,Nearly balanced,4860,5236,1684,1778,0.01270393856807639,0.021028953409864076
200000,0.05,533,No feedback,4945,5010,1677,1574,-0.014583498255380245,0.020690228579028826
200000,0.05,533,Downward,4945,6234,1677,2061,-0.003548932999709209,0.01973888849313698
200000,0.05,533,Balanced,4945,5075,1677,1821,0.03040721522191009,0.02087372039655388
200000,0.05,533,Nearly balanced,4945,5300,1677,1910,0.032397997237429366,0.020662166544587073
200000,0.05,534,No feedback,4828,5170,1637,1624,-0.014065670824625898,0.020525963427541392
200000,0.05,534,Downward,4828,6383,1637,2142,-0.005637675884462845,0.019611784848043073
200000,0.05,534,Balanced,4828,5038,1637,1823,0.02871538031845633,0.02090017451199737
200000,0.05,534,Nearly balanced,4828,5282,1637,1924,0.027457971069649256,0.020600987201184525
200000,0.05,535,No feedback,4804,5108,1660,1596,-0.05199969022221268,0.020610846543976196
200000,0.05,535,Downward,4804,6426,1660,2157,-0.026344790431574394,0.019686101805403918
200000,0.05,535,Balanced,4804,5060,1660,1799,-0.0051474821025471185,0.021079523013003223
200000,0.05,535,Nearly balanced,4804,5290,1660,1882,-0.004688654086385302,0.02085371157352315
200000,0.05,536,No feedback,4976,5060,1697,1581,-0.060092013187337534,0.020750527184427783
200000,0.05,536,Downward,4976,6300,1697,2104,-0.033626428992586666,0.019862929400592578
200000,0.05,536,Balanced,4976,5032,1697,1805,-0.013675605229661603,0.021154474558113964
200000,0.05,536,Nearly balanced,4976,5264,1697,1884,-0.01531794187211466,0.020858537317011153
200000,0.05,537,No feedback,5011,4967,1740,1515,-0.0357464935169185,0.02057730556069866
200000,0.05,537,Downward,5011,6224,1740,2029,-0.02785163584872452,0.019547049297131497
200000,0.05,537,Balanced,5011,4976,1740,1753,-0.004031028981916762,0.020878425669739038
200000,0.05,537,Nearly balanced,5011,5208,1740,1827,-0.004061507831910338,0.02062723304015898
200000,0.05,538,No feedback,4906,4996,1691,1528,-0.08917136841181905,0.02054928730061811
200000,0.05,538,Downward,4906,6202,1691,2030,-0.07120871816065821,0.01973187375311368
200000,0.05,538,Balanced,4906,4936,1691,1768,-0.028905404206900964,0.02109040167956485
200000,0.05,538,Nearly balanced,4906,5167,1691,1848,-0.030478947154444436,0.020824557639335568
200000,0.05,539,No feedback,4883,5142,1718,1584,-0.035709177535710124,0.02056397324583609
200000,0.05,539,Downward,4883,6393,1718,2104,-0.01331772244655438,0.01964415533655459
200000,0.05,539,Balanced,4883,5071,1718,1806,0.02666222590446332,0.021019118989053374
200000,0.05,539,Nearly balanced,4883,5329,1718,1897,0.025311681412597875,0.0207458194260239
200000,0.05,540,No feedback,4844,5169,1711,1642,-0.0596475939061753,0.02078883152495173
200000,0.05,540,Downward,4844,6463,1711,2168,-0.03130234605110899,0.0199335825267448
200000,0.05,540,Balanced,4844,5150,1711,1857,-0.0031648637406819224,0.02114730208333501
200000,0.05,540,Nearly balanced,4844,5384,1711,1954,0.001973823065609781,0.020944909418626628
200000,0.05,541,No feedback,4945,5198,1686,1651,-0.019512530654733518,0.020090400339022433
200000,0.05,541,Downward,4945,6455,1686,2166,-0.007605548881034985,0.019235277191214758
200000,0.05,541,Balanced,4945,5177,1686,1884,0.03419723108360945,0.020507134603776796
200000,0.05,541,Nearly balanced,4945,5409,1686,1966,0.034218569457210135,0.0202776028766432
200000,0.05,542,No feedback,4908,5245,1690,1672,-0.03349277550323737,0.020474394851794964
200000,0.05,542,Downward,4908,6575,1690,2228,-0.00812755432938872,0.019660678612573805
200000,0.05,542,Balanced,4908,5243,1690,1904,0.02498755091205168,0.020852097591825637
200000,0.05,542,Nearly balanced,4908,5469,1690,1977,0.02947725498956355,0.0206218456354605
200000,0.05,543,No feedback,4826,5333,1671,1653,-0.052125418446715865,0.020419847226770305
200000,0.05,543,Downward,4826,6625,1671,2175,-0.02977266492924907,0.019605311558846296
200000,0.05,543,Balanced,4826,5167,1671,1773,-0.01756076711080584,0.02072292235554609
200000,0.05,543,Nearly balanced,4826,5444,1671,1870,-0.018974522010640815,0.020449246877901395
200000,0.05,544,No feedback,4881,5215,1655,1673,-0.032269200340784066,0.020243221338592854
200000,0.05,544,Downward,4881,6466,1655,2165,-0.018041027834917567,0.019368203578984344
200000,0.05,544,Balanced,4881,5127,1655,1875,0.02157324675262512,0.020790408757886906
200000,0.05,544,Nearly balanced,4881,5360,1655,1952,0.022179120680573428,0.020535587399537494
200000,0.05,545,No feedback,4816,5110,1668,1595,-0.008905311454688702,0.020583917973193252
200000,0.05,545,Downward,4816,6300,1668,2089,0.015441360048118635,0.01984096027715705
200000,0.05,545,Balanced,4816,5044,1668,1807,0.03804016004280608,0.021080529575057474
200000,0.05,545,Nearly balanced,4816,5268,1668,1892,0.03901272559898161,0.0208686700691751
200000,0.05,546,No feedback,4796,5189,1637,1576,-0.055559251344047766,0.020472616049053035
200000,0.05,546,Downward,4796,6428,1637,2078,-0.030912680448847818,0.01968393100914359
200000,0.05,546,Balanced,4796,5080,1637,1777,-0.0013315788512027193,0.020989685558860632
200000,0.05,546,Nearly balanced,4796,5341,1637,1858,-0.002568786828696157,0.020705726576576818
200000,0.05,547,No feedback,4854,5049,1735,1575,-0.07922543048747965,0.02056000035386555
200000,0.05,547,Downward,4854,6344,1735,2131,-0.05842539576287714,0.01970120538274215
200000,0.05,547,Balanced,4854,5095,1735,1827,-0.022946279687615756,0.021038847213585052
200000,0.05,547,Nearly balanced,4854,5363,1735,1918,-0.02608038266949131,0.020755355917205398
200000,0.05,548,No feedback,4773,5073,1668,1606,-0.05530566821343924,0.020721285815526465
200000,0.05,548,Downward,4773,6336,1668,2146,-0.03276527306289545,0.01992975568034849
200000,0.05,548,Balanced,4773,5058,1668,1849,0.0013795783458753208,0.02108148515693775
200000,0.05,548,Nearly balanced,4773,5300,1668,1934,0.0017738923090117042,0.0208232174216413
200000,0.05,549,No feedback,4992,5306,1746,1636,-0.03983890646995614,0.02030230749662514
200000,0.05,549,Downward,4992,6601,1746,2173,-0.02176052185746985,0.019445268754448124
200000,0.05,549,Balanced,4992,5150,1746,1808,0.02150494503440309,0.02088622301009983
200000,0.05,549,Nearly balanced,4992,5418,1746,1902,0.01957454895823657,0.020563605359138263
200000,0.05,550,No feedback,4906,5209,1709,1648,-0.040496999458639604,0.02077390357062482
200000,0.05,550,Downward,4906,6469,1709,2169,-0.03006027402820216,0.019884034462440917
200000,0.05,550,Balanced,4906,5147,1709,1842,0.009282998176321777,0.0210704105136992
200000,0.05,550,Nearly balanced,4906,5401,1709,1937,0.011309948845620976,0.020826463380587155
200000,0.05,551,No feedback,4914,5144,1658,1630,-0.02300628359210366,0.020346100328797054
200000,0.05,551,Downward,4914,6440,1658,2209,0.006631849023142233,0.01953078961099021
200000,0.05,551,Balanced,4914,5071,1658,1903,0.039714533217442394,0.020893447417735335
200000,0.05,551,Nearly balanced,4914,5322,1658,2004,0.04283676755892801,0.02067864236573745
200000,0.05,552,No feedback,4989,5199,1764,1607,-0.06290313959201033,0.020372439474950443
200000,0.05,552,Downward,4989,6469,1764,2129,-0.02918358761801232,0.019568992819270978
200000,0.05,552,Balanced,4989,5189,1764,1852,-0.007956455145649854,0.020805491991379734
200000,0.05,552,Nearly balanced,4989,5439,1764,1958,-0.008561405265077426,0.02053330212295922
200000,0.05,553,No feedback,4883,5087,1694,1582,-0.07581549610502286,0.020720721339912054
200000,0.05,553,Downward,4883,6323,1694,2087,-0.05791924464717102,0.019826116534971804
200000,0.05,553,Balanced,4883,5048,1694,1775,-0.046362707188509655,0.02098244900922429
200000,0.05,553,Nearly balanced,4883,5300,1694,1870,-0.04795918414124023,0.020730646436908008
200000,0.05,554,No feedback,4870,5023,1690,1472,-0.08940005008091872,0.020429975359951433
200000,0.05,554,Downward,4870,6316,1690,2016,-0.05132503289860424,0.019703249618914065
200000,0.05,554,Balanced,4870,4947,1690,1700,-0.016959973369586656,0.021153089748471403
200000,0.05,554,Nearly balanced,4870,5208,1690,1790,-0.019483100118860952,0.02084148333283737
200000,0.05,555,No feedback,4888,5293,1689,1649,-0.005965887086381627,0.020287671908012495
200000,0.05,555,Downward,4888,6499,1689,2148,0.005370554212246359,0.01942395919236899
200000,0.05,555,Balanced,4888,5200,1689,1857,0.03985884629315356,0.020602451516305017
200000,0.05,555,Nearly balanced,4888,5427,1689,1934,0.042357398602413554,0.02035728808003734
200000,0.05,556,No feedback,4988,5247,1733,1647,-0.035703152776590086,0.02054550369467339
200000,0.05,556,Downward,4988,6459,1733,2149,-0.02082907781148774,0.019724594437797283
200000,0.05,556,Balanced,4988,5199,1733,1882,0.013221558825584068,0.02091055888982212
200000,0.05,556,Nearly balanced,4988,5446,1733,1967,0.008252971473796666,0.020655330007475586
200000,0.05,557,No feedback,4943,5070,1710,1541,-0.0331344310219141,0.020456116481592047
200000,0.05,557,Downward,4943,6311,1710,2055,-0.014824244881370185,0.019587152101018433
200000,0.05,557,Balanced,4943,5070,1710,1808,0.023660889945027797,0.02076525327171273
200000,0.05,557,Nearly balanced,4943,5317,1710,1896,0.023985919514180443,0.020539428701212163
200000,0.05,558,No feedback,4914,5050,1715,1584,-0.03726943861821158,0.020867639104843107
200000,0.05,558,Downward,4914,6255,1715,2071,-0.029024104337441847,0.019970569349191836
200000,0.05,558,Balanced,4914,4903,1715,1733,-0.005339797496370036,0.021297408313211565
200000,0.05,558,Nearly balanced,4914,5136,1715,1814,-0.012265884644690694,0.021014277479299737
200000,0.05,559,No feedback,4891,5183,1716,1646,-0.0625639189420441,0.020526841837185245
200000,0.05,559,Downward,4891,6479,1716,2199,-0.036433194589866325,0.019678415091755712
200000,0.05,559,Balanced,4891,5104,1716,1837,-0.0038663322502945907,0.020950416709167665
200000,0.05,559,Nearly balanced,4891,5361,1716,1944,-0.0007679872115693431,0.0206974980275595
200000,0.05,560,No feedback,4830,5080,1649,1591,-0.013245988340699455,0.020581572109814424
200000,0.05,560,Downward,4830,6324,1649,2111,0.0024228215220851723,0.01961210680611913
200000,0.05,560,Balanced,4830,5014,1649,1820,0.032933401198594114,0.020927844902596467
200000,0.05,560,Nearly balanced,4830,5270,1649,1908,0.026649476297428643,0.02064968787563293
200000,0.05,561,No feedback,4846,5174,1660,1660,-0.01943911935498216,0.02087655677328179
200000,0.05,561,Downward,4846,6415,1660,2192,0.007642787099254311,0.020034789881132657
200000,0.05,561,Balanced,4846,5082,1660,1873,0.03627686624223109,0.02122666350589068
200000,0.05,561,Nearly balanced,4846,5318,1660,1972,0.0410239563898806,0.02100864116939655
200000,0.05,562,No feedback,4854,5017,1691,1547,-0.04492454380211908,0.020606380923992338
200000,0.05,562,Downward,4854,6251,1691,2044,-0.03648267659134341,0.019605454024998612
200000,0.05,562,Balanced,4854,4980,1691,1749,0.00026245505937738667,0.02082887133633105
200000,0.05,562,Nearly balanced,4854,5229,1691,1842,0.002055138007237889,0.02056953687267353
200000,0.05,563,No feedback,4695,5182,1599,1649,-0.029086793018030244,0.02047819815021444
200000,0.05,563,Downward,4695,6397,1599,2176,-0.015561505308435752,0.019688321300177777
200000,0.05,563,Balanced,4695,5059,1599,1837,0.006768539975800736,0.020953650880044344
200000,0.05,563,Nearly balanced,4695,5312,1599,1920,0.0054370410696854,0.02069325050287985
200000,0.05,564,No feedback,4816,5187,1665,1653,-0.07821464993133143,0.020760947575356816
200000,0.05,564,Downward,4816,6416,1665,2175,-0.05129839598210534,0.01995379468146587
200000,0.05,564,Balanced,4816,5127,1665,1888,-0.012098513355180918,0.021300355611622097
200000,0.05,564,Nearly balanced,4816,5367,1665,1966,-0.016511152614994418,0.021031279491941314
200000,0.05,565,No feedback,4808,5062,1705,1603,-0.014054688074575383,0.021236093118942968
200000,0.05,565,Downward,4808,6327,1705,2161,-0.0032385046665432404,0.020246423075604834
200000,0.05,565,Balanced,4808,5013,1705,1833,0.027823283050902203,0.02155542009737704
200000,0.05,565,Nearly balanced,4808,5244,1705,1921,0.023703167889942922,0.021297742008288916
200000,0.05,566,No feedback,5015,5079,1811,1538,-0.0581258864485481,0.020646512585674542
200000,0.05,566,Downward,5015,6342,1811,2061,-0.03635245347189947,0.01979730434457089
200000,0.05,566,Balanced,5015,5010,1811,1750,-0.0064798796075621334,0.021047418702845266
200000,0.05,566,Nearly balanced,5015,5261,1811,1836,-0.009636838993816177,0.02077607249497804
200000,0.05,567,No feedback,4836,5161,1665,1593,-0.015460428147589522,0.020825533149901095
200000,0.05,567,Downward,4836,6358,1665,2104,0.004120070301002532,0.019961443114072504
200000,0.05,567,Balanced,4836,5085,1665,1816,0.026526586033002342,0.021164617140185527
200000,0.05,567,Nearly balanced,4836,5319,1665,1890,0.027599894791428936,0.020963551112137487
200000,0.05,568,No feedback,4841,5075,1670,1545,-0.04953155554949695,0.020278910368954215
200000,0.05,568,Downward,4841,6322,1670,2066,-0.024373784412134225,0.019454843454051317
200000,0.05,568,Balanced,4841,5023,1670,1751,0.010314017253654273,0.020675816178321836
200000,0.05,568,Nearly balanced,4841,5237,1670,1834,0.0057545972836561265,0.020437046311796554
200000,0.05,569,No feedback,4794,5210,1650,1668,-0.016501292874278206,0.02061406300229136
200000,0.05,569,Downward,4794,6444,1650,2176,-0.0006051932042385744,0.019720247498500557
200000,0.05,569,Balanced,4794,5095,1650,1845,0.04217809794190003,0.02103789927391774
200000,0.05,569,Nearly balanced,4794,5355,1650,1938,0.035047690773500284,0.02073820685928383
200000,0.05,570,No feedback,4838,5201,1635,1691,-0.009561811573215229,0.02054854141275807
200000,0.05,570,Downward,4838,6438,1635,2219,0.006290512814684346,0.019650625786144304
200000,0.05,570,Balanced,4838,5132,1635,1851,0.024298545775320812,0.020799092773682356
200000,0.05,570,Nearly balanced,4838,5376,1635,1938,0.02614832998946587,0.020577430551473454
200000,0.05,571,No feedback,4795,5187,1604,1619,-0.041664768350959946,0.020607923997638677
200000,0.05,571,Downward,4795,6463,1604,2163,-0.016877300548067575,0.019738167752140313
200000,0.05,571,Balanced,4795,5103,1604,1809,0.006878074274065171,0.02102440477517747
200000,0.05,571,Nearly balanced,4795,5356,1604,1909,0.010073294712763359,0.020802047122511207
200000,0.05,572,No feedback,4930,5138,1691,1627,-0.036943993549272414,0.020357850631057522
200000,0.05,572,Downward,4930,6345,1691,2137,-0.024639857823926248,0.01954335046177066
200000,0.05,572,Balanced,4930,5040,1691,1803,0.016335348372607084,0.02081460371113873
200000,0.05,572,Nearly balanced,4930,5327,1691,1904,0.011950373627865885,0.020503562143633074
200000,0.05,573,No feedback,4924,5036,1703,1625,-0.03033864970680611,0.020605098265558626
200000,0.05,573,Downward,4924,6283,1703,2168,0.00275782629023269,0.019810727761824434
200000,0.05,573,Balanced,4924,4988,1703,1823,0.027745759364257827,0.021191350487693814
200000,0.05,573,Nearly balanced,4924,5207,1703,1912,0.028533893960013157,0.02092560324076862
200000,0.05,574,No feedback,4934,5145,1718,1543,-0.05633979980995907,0.02065813203799756
200000,0.05,574,Downward,4934,6435,1718,2080,-0.04876809336993709,0.01972060238541582
200000,0.05,574,Balanced,4934,5047,1718,1770,-0.013477050988040085,0.020962971782107306
200000,0.05,574,Nearly balanced,4934,5311,1718,1875,-0.015522796657513382,0.020695556775973716
200000,0.05,575,No feedback,4860,5094,1704,1632,-0.06061889757910832,0.020863534390427655
200000,0.05,575,Downward,4860,6320,1704,2153,-0.03722895079178684,0.019995278508316172
200000,0.05,575,Balanced,4860,4936,1704,1796,-0.010769298283683226,0.021397249908002007
200000,0.05,575,Nearly balanced,4860,5172,1704,1868,-0.012231554024886682,0.021127832160262365
200000,0.05,576,No feedback,4920,5108,1713,1618,-0.01658718351258298,0.020607039256560874
200000,0.05,576,Downward,4920,6362,1713,2145,-0.0017095305045030096,0.019694721746799402
200000,0.05,576,Balanced,4920,5117,1713,1845,0.02938079717121317,0.020910270315236124
200000,0.05,576,Nearly balanced,4920,5367,1713,1942,0.029470404515114734,0.020661870213859446
200000,0.05,577,No feedback,5039,5105,1722,1631,-0.017251301506458816,0.020266525964876173
200000,0.05,577,Downward,5039,6364,1722,2139,0.0031415502229321657,0.019319658317821096
200000,0.05,577,Balanced,5039,5054,1722,1825,0.017394639297681036,0.020488012728015075
200000,0.05,577,Nearly balanced,5039,5297,1722,1924,0.024203717126462743,0.020278970006406712
200000,0.05,578,No feedback,4897,5080,1704,1587,-0.05200651340250839,0.02045704765464183
200000,0.05,578,Downward,4897,6312,1704,2121,-0.03228200467818837,0.019574659208788047
200000,0.05,578,Balanced,4897,4999,1704,1808,0.01767236895686164,0.02098476248870941
200000,0.05,578,Nearly balanced,4897,5236,1704,1901,0.016510287290776526,0.020733435303137177
200000,0.05,579,No feedback,4880,5103,1644,1578,-0.04962275562048507,0.020593223188791067
200000,0.05,579,Downward,4880,6318,1644,2091,-0.031882898573267704,0.01968241569888428
200000,0.05,579,Balanced,4880,5043,1644,1773,-0.005309465400636704,0.020939910492027303
200000,0.05,579,Nearly balanced,4880,5276,1644,1856,-0.005692629023322238,0.020716683015076898
200000,0.05,580,No feedback,4779,5228,1693,1674,-0.041064403102908154,0.020836844790492928
200000,0.05,580,Downward,4779,6504,1693,2212,-0.018300233385534603,0.019944651748386936
200000,0.05,580,Balanced,4779,5132,1693,1890,0.010142850735070208,0.021156104966810377
200000,0.05,580,Nearly balanced,4779,5395,1693,1977,0.011276093752764449,0.02092591434637972
200000,0.05,581,No feedback,4848,5155,1686,1644,-0.0637430376298801,0.02050090116875422
200000,0.05,581,Downward,4848,6355,1686,2134,-0.03779975416458625,0.019728527339371405
200000,0.05,581,Balanced,4848,5058,1686,1843,-0.006991572291547787,0.020958581760458176
200000,0.05,581,Nearly balanced,4848,5302,1686,1930,-0.006506315181307454,0.020729932891259583
200000,0.05,582,No feedback,4855,5177,1740,1636,-0.08012927764175104,0.020479575880934464
200000,0.05,582,Downward,4855,6399,1740,2142,-0.055407351121468496,0.019697001679145097
200000,0.05,582,Balanced,4855,5038,1740,1784,-0.028176961471652662,0.020913324906528166
200000,0.05,582,Nearly balanced,4855,5261,1740,1861,-0.030212130411252758,0.020710503501990718
200000,0.05,583,No feedback,4863,5118,1680,1558,-0.011395452159399466,0.020699223900089745
200000,0.05,583,Downward,4863,6403,1680,2080,0.0007525775402248414,0.019749297877145702
200000,0.05,583,Balanced,4863,5080,1680,1765,0.023461264396145265,0.020901589448334524
200000,0.05,583,Nearly balanced,4863,5307,1680,1850,0.028366973901240822,0.020705452726232275
200000,0.05,584,No feedback,4804,5118,1634,1654,-0.031352269443606195,0.02092106466276449
200000,0.05,584,Downward,4804,6302,1634,2163,-0.023660721136517848,0.02004936767357604
200000,0.05,584,Balanced,4804,5060,1634,1876,0.023493963145650387,0.02123447541501257
200000,0.05,584,Nearly balanced,4804,5290,1634,1949,0.022508324735065033,0.021011749518642105
200000,0.05,585,No feedback,4845,5297,1651,1639,-0.04503234982445142,0.020270986353029832
200000,0.05,585,Downward,4845,6522,1651,2165,-0.0338585617678257,0.01941022602214676
200000,0.05,585,Balanced,4845,5198,1651,1823,-0.0021804584439032992,0.020603596970333152
200000,0.05,585,Nearly balanced,4845,5425,1651,1919,0.0015062106052949886,0.02041562663140909
200000,0.05,586,No feedback,4842,5028,1604,1517,-0.039259807156062254,0.020526026430247476
200000,0.05,586,Downward,4842,6271,1604,2013,-0.031531667229667104,0.019597937299110007
200000,0.05,586,Balanced,4842,4873,1604,1668,0.010693678257343742,0.021001264002262963
200000,0.05,586,Nearly balanced,4842,5123,1604,1759,0.010188181652412087,0.02077047914017442
200000,0.05,587,No feedback,4802,5139,1669,1539,-0.06430525225456823,0.02059521997047315
200000,0.05,587,Downward,4802,6382,1669,2059,-0.04930197038930112,0.01979631768411551
200000,0.05,587,Balanced,4802,5043,1669,1767,-0.021876474025002424,0.021103755628453638
200000,0.05,587,Nearly balanced,4802,5264,1669,1845,-0.022565695841787692,0.020891130188859224
200000,0.05,588,No feedback,4876,5132,1646,1655,-0.04107637354700905,0.020770727495242385
200000,0.05,588,Downward,4876,6440,1646,2196,-0.017614678226512415,0.0198916001810038
200000,0.05,588,Balanced,4876,5025,1646,1793,0.013121064500920099,0.021130932980763337
200000,0.05,588,Nearly balanced,4876,5280,1646,1896,0.015238892647972124,0.020915577144846688
200000,0.05,589,No feedback,4862,5164,1686,1550,-0.05908950549540115,0.020872752089061183
200000,0.05,589,Downward,4862,6385,1686,2054,-0.03640112936676715,0.020077095992207535
200000,0.05,589,Balanced,4862,5038,1686,1756,-0.006380871218813311,0.021274893357704352
200000,0.05,589,Nearly balanced,4862,5285,1686,1846,-0.004592355105400403,0.02102045643240329
200000,0.05,590,No feedback,4844,5047,1670,1568,-0.052930579046677195,0.02072399815105652
200000,0.05,590,Downward,4844,6294,1670,2096,-0.03380600035324377,0.0198715692692181
200000,0.05,590,Balanced,4844,5012,1670,1807,0.006277479192295821,0.021327593901466217
200000,0.05,590,Nearly balanced,4844,5256,1670,1898,0.0040604224299048974,0.021041574309715646
200000,0.05,591,No feedback,4931,5080,1688,1558,-0.05086514476466769,0.020379152103045285
200000,0.05,591,Downward,4931,6329,1688,2100,-0.023572533115788552,0.019599866425965673
200000,0.05,591,Balanced,4931,5002,1688,1774,0.002663268588664447,0.020877948946516463
200000,0.05,591,Nearly balanced,4931,5259,1688,1858,0.002743258786900238,0.02059476737840002
200000,0.05,592,No feedback,4967,5256,1786,1611,-0.08688997491430056,0.02059907743765843
200000,0.05,592,Downward,4967,6497,1786,2140,-0.06461764609007409,0.019833770412284096
200000,0.05,592,Balanced,4967,5231,1786,1844,-0.02811709358621506,0.021068616238045203
200000,0.05,592,Nearly balanced,4967,5454,1786,1926,-0.032229239038145674,0.020852502100951038
200000,0.05,593,No feedback,5018,5074,1721,1616,-0.01325584359602977,0.02054184078329663
200000,0.05,593,Downward,5018,6316,1721,2131,-0.00587772290891464,0.019533968195977216
200000,0.05,593,Balanced,5018,5098,1721,1886,0.03538601233959565,0.02086329194284899
200000,0.05,593,Nearly balanced,5018,5347,1721,1983,0.03696648375205769,0.020609814208494316
200000,0.05,594,No feedback,5014,5171,1733,1583,-0.060001735832083736,0.020413899634660337
200000,0.05,594,Downward,5014,6390,1733,2126,-0.03166295302179234,0.019655909654668482
200000,0.05,594,Balanced,5014,5136,1733,1850,0.010599930245235367,0.020971995806522446
200000,0.05,594,Nearly balanced,5014,5382,1733,1927,0.004285402709801545,0.02073917180312604
200000,0.05,595,No feedback,4850,5011,1709,1569,-0.04057331294688521,0.020538871016420726
200000,0.05,595,Downward,4850,6328,1709,2130,-0.008224182922420331,0.01968527235229129
200000,0.05,595,Balanced,4850,5037,1709,1835,0.01090578051823976,0.020926768919540362
200000,0.05,595,Nearly balanced,4850,5299,1709,1926,0.008501926607928312,0.020640542374152634
200000,0.05,596,No feedback,4738,5225,1561,1611,-0.019916233520974547,0.020446473937819457
200000,0.05,596,Downward,4738,6468,1561,2125,-0.0027844573122683403,0.019488734472351946
200000,0.05,596,Balanced,4738,5090,1561,1837,0.02290497039683098,0.020771135542295545
200000,0.05,596,Nearly balanced,4738,5328,1561,1932,0.020753851485794006,0.020504716208370875
200000,0.05,597,No feedback,4903,5151,1730,1630,-0.04234743904834848,0.020823044241314793
200000,0.05,597,Downward,4903,6413,1730,2156,-0.022260269111161357,0.019919735476522413
200000,0.05,597,Balanced,4903,5198,1730,1879,0.008281132063221064,0.02101673834567448
200000,0.05,597,Nearly balanced,4903,5470,1730,1978,0.009636859158819233,0.020759615833897887
200000,0.05,598,No feedback,4843,5176,1677,1589,-0.0436683543134167,0.020439448269230297
200000,0.05,598,Downward,4843,6410,1677,2132,-0.025702010552763943,0.019564488169198042
200000,0.05,598,Balanced,4843,5118,1677,1829,0.006499709242259621,0.02085088871559389
200000,0.05,598,Nearly balanced,4843,5363,1677,1921,0.009450990673580295,0.02058728489951605
200000,0.05,599,No feedback,4803,5149,1688,1600,-0.044970149122283365,0.02052609177149447
200000,0.05,599,Downward,4803,6356,1688,2094,-0.029546675708299663,0.01968521762316815
200000,0.05,599,Balanced,4803,5059,1688,1752,-0.008389279143016348,0.020889327847022608
200000,0.05,599,Nearly balanced,4803,5294,1688,1850,-0.003695531054546397,0.02068263016342967
200000,0.05,600,No feedback,4799,5153,1687,1600,-0.052917243069281306,0.020591209595701036
200000,0.05,600,Downward,4799,6359,1687,2114,-0.02940224809368619,0.019799963782861026
200000,0.05,600,Balanced,4799,5057,1687,1830,-0.003944050161944046,0.021046299989748933
200000,0.05,600,Nearly balanced,4799,5294,1687,1921,-0.0030299178776102553,0.0207934792711396
200000,0.05,601,No feedback,5027,5021,1770,1511,-0.0550892655478043,0.020272914882916805
200000,0.05,601,Downward,5027,6285,1770,2049,-0.024566732235643096,0.019542706408587754
200000,0.05,601,Balanced,5027,4987,1770,1735,0.0014071644417023577,0.02067481670695533
200000,0.05,601,Nearly balanced,5027,5239,1770,1822,-0.0028467864415914756,0.020427213561015824
200000,0.05,602,No feedback,4814,5128,1630,1634,-0.016793135625668365,0.020752965081685157
200000,0.05,602,Downward,4814,6359,1630,2169,0.003675796061635428,0.01984044505984129
200000,0.05,602,Balanced,4814,5051,1630,1850,0.04539761584465074,0.021152105740118273
200000,0.05,602,Nearly balanced,4814,5292,1630,1945,0.04060260195527432,0.02088450868643105
200000,0.05,603,No feedback,4804,5108,1638,1623,-0.06732403526168496,0.020876108284970597
200000,0.05,603,Downward,4804,6352,1638,2163,-0.05111224820501281,0.020008719593093142
200000,0.05,603,Balanced,4804,5056,1638,1852,-0.016495313470110295,0.021287459269440666
200000,0.05,603,Nearly balanced,4804,5302,1638,1942,-0.020860034951564355,0.021000675727542238
200000,0.05,604,No feedback,4945,5141,1678,1660,-0.034060692244922586,0.020272517416075206
200000,0.05,604,Downward,4945,6434,1678,2203,-0.01467009247862483,0.019480165301102543
200000,0.05,604,Balanced,4945,5125,1678,1893,0.00036926270254383775,0.020674882285062136
200000,0.05,604,Nearly balanced,4945,5370,1678,1980,-0.001869511012467906,0.02040884937451996
200000,0.05,605,No feedback,4847,5136,1657,1655,-0.04863258848796276,0.02111154839251389
200000,0.05,605,Downward,4847,6419,1657,2202,-0.031450569313048904,0.020168934830323455
200000,0.05,605,Balanced,4847,5086,1657,1873,-0.002384253594323482,0.021392800562150427
200000,0.05,605,Nearly balanced,4847,5308,1657,1960,-0.0021688992882658575,0.02117449443129124
200000,0.05,606,No feedback,4845,5288,1714,1689,-0.04274934648194695,0.020499497091708556
200000,0.05,606,Downward,4845,6551,1714,2221,-0.027049810667827467,0.019578850440471272
200000,0.05,606,Balanced,4845,5161,1714,1909,0.004891876576905485,0.020928262793880242
200000,0.05,606,Nearly balanced,4845,5384,1714,1987,0.0036760743719508326,0.02069082864493569
200000,0.05,607,No feedback,4828,5099,1709,1581,-0.052468246517630934,0.020517151197494272
200000,0.05,607,Downward,4828,6333,1709,2083,-0.02244851715304752,0.01971640680879276
200000,0.05,607,Balanced,4828,5050,1709,1778,0.013819083748431882,0.021011910634163706
200000,0.05,607,Nearly balanced,4828,5320,1709,1890,0.006579090967939627,0.02068261055305073
200000,0.05,608,No feedback,4870,5153,1680,1626,-0.03760877865067597,0.020563703935551753
200000,0.05,608,Downward,4870,6401,1680,2155,-0.015411384705164288,0.019710400529753258
200000,0.05,608,Balanced,4870,5078,1680,1822,0.010166842461208692,0.02085500634135199
200000,0.05,608,Nearly balanced,4870,5330,1680,1910,0.007801960417154918,0.020593147620195863
200000,0.05,609,No feedback,4927,5136,1698,1621,-0.0391754304289596,0.02058580332525342
200000,0.05,609,Downward,4927,6375,1698,2123,-0.014065984587810332,0.019761709834847287
200000,0.05,609,Balanced,4927,5059,1698,1836,0.012931030813545186,0.021069706855540823
200000,0.05,609,Nearly balanced,4927,5300,1698,1906,0.006087574765222814,0.02076023048493942
200000,0.05,610,No feedback,4811,5270,1638,1640,-0.020585276737814184,0.020520927041563372
200000,0.05,610,Downward,4811,6520,1638,2170,0.006908089658613392,0.019772177764351903
200000,0.05,610,Balanced,4811,5222,1638,1883,0.0340518877397053,0.02094608882206897
200000,0.05,610,Nearly balanced,4811,5453,1638,1971,0.03326444051144262,0.020720573405425588
200000,0.05,611,No feedback,4909,5147,1683,1574,-0.03844016434223868,0.02072491874966898
200000,0.05,611,Downward,4909,6358,1683,2076,-0.02301127999844521,0.019832458202289696
200000,0.05,611,Balanced,4909,5055,1683,1810,0.01784644089326054,0.021138353126710724
200000,0.05,611,Nearly balanced,4909,5329,1683,1897,0.022887349667407908,0.020849053219425893
200000,0.05,612,No feedback,4881,5092,1687,1532,-0.042056316374182556,0.02041262315115542
200000,0.05,612,Downward,4881,6329,1687,2006,-0.03269685414371026,0.019470774334032766
200000,0.05,612,Balanced,4881,5009,1687,1697,-0.016776701268916505,0.020772300015217307
200000,0.05,612,Nearly balanced,4881,5234,1687,1770,-0.016905831519538006,0.020559739527513478
200000,0.05,613,No feedback,4900,5134,1704,1553,-0.06242464452992186,0.020607938794419547
200000,0.05,613,Downward,4900,6353,1704,2058,-0.03898997202019877,0.019783421911677954
200000,0.05,613,Balanced,4900,5069,1704,1751,-0.018190883561898186,0.020894575016140452
200000,0.05,613,Nearly balanced,4900,5295,1704,1826,-0.01974417435555087,0.020670461897198948
200000,0.05,614,No feedback,4913,5107,1680,1580,-0.03216221437784783,0.020487295001001424
200000,0.05,614,Downward,4913,6365,1680,2131,-0.011711042852255493,0.019620659908817287
200000,0.05,614,Balanced,4913,5063,1680,1794,0.02269395317583911,0.021016963497283433
200000,0.05,614,Nearly balanced,4913,5295,1680,1894,0.030044466058738395,0.020792309990068217
200000,0.05,615,No feedback,4847,5027,1676,1554,-0.0815819871185719,0.02060367291443208
200000,0.05,615,Downward,4847,6259,1676,2072,-0.06999118200160204,0.019715858002235888
200000,0.05,615,Balanced,4847,4983,1676,1811,-0.0369813587802596,0.021034756643961962
200000,0.05,615,Nearly balanced,4847,5205,1676,1888,-0.03629477181981711,0.020790550716775994
200000,0.05,616,No feedback,4882,5020,1720,1544,-0.08320103385694905,0.02082713249769504
200000,0.05,616,Downward,4882,6285,1720,2068,-0.0566352656876406,0.020010876182921866
200000,0.05,616,Balanced,4882,5048,1720,1790,-0.02667179323410268,0.021196434804832288
200000,0.05,616,Nearly balanced,4882,5292,1720,1885,-0.027286875125129006,0.02093345017857437
200000,0.05,617,No feedback,4778,5053,1698,1563,-0.06693876789341396,0.020599986337398526
200000,0.05,617,Downward,4778,6256,1698,2069,-0.049679744708477525,0.019750231836731306
200000,0.05,617,Balanced,4778,4999,1698,1763,-0.01302248247035237,0.02094819429585083
200000,0.05,617,Nearly balanced,4778,5230,1698,1852,-0.010441757968926657,0.020720780619189954
200000,0.05,618,No feedback,4851,5132,1647,1598,-0.01106925506874712,0.020438933106775338
200000,0.05,618,Downward,4851,6360,1647,2097,0.00019588962471167592,0.01959698350126877
200000,0.05,618,Balanced,4851,5080,1647,1833,0.04972551765388605,0.020924613600380223
200000,0.05,618,Nearly balanced,4851,5339,1647,1920,0.041431224726846405,0.02061493924123105
200000,0.05,619,No feedback,4877,5054,1669,1600,-0.04276515623538546,0.02062860611041188
200000,0.05,619,Downward,4877,6303,1669,2154,-0.015197274964431129,0.01972088182036274
200000,0.05,619,Balanced,4877,4943,1669,1844,0.04070565212004351,0.02124812219064915
200000,0.05,619,Nearly balanced,4877,5188,1669,1929,0.03896736551155722,0.02095091507405264
200000,0.05,620,No feedback,4822,5112,1711,1654,-0.045575903171103715,0.02084775977532103
200000,0.05,620,Downward,4822,6316,1711,2127,-0.034951642459253585,0.01993497935784554
200000,0.05,620,Balanced,4822,5036,1711,1820,-0.008730670038760213,0.0211232116019588
200000,0.05,620,Nearly balanced,4822,5264,1711,1892,-0.014717026032606884,0.020860228303477998
200000,0.05,621,No feedback,4706,5181,1587,1631,-0.023827886447219504,0.020371936292609957
200000,0.05,621,Downward,4706,6444,1587,2137,-0.01105536380623362,0.019551848619528387
200000,0.05,621,Balanced,4706,5112,1587,1803,0.004454443291172949,0.020696282696899982
200000,0.05,621,Nearly balanced,4706,5347,1587,1883,0.0061236238809023735,0.02048814728988824
200000,0.05,622,No feedback,4938,5168,1702,1550,-0.044785751869177215,0.01999758623271063
200000,0.05,622,Downward,4938,6381,1702,2080,-0.01937316781643189,0.019217884780373402
200000,0.05,622,Balanced,4938,5056,1702,1778,0.0027066040633612065,0.020491024771827418
200000,0.05,622,Nearly balanced,4938,5297,1702,1867,0.004133557663162202,0.02027603451268358
200000,0.05,623,No feedback,4856,5171,1688,1643,-0.029044030143484667,0.020559153348188777
200000,0.05,623,Downward,4856,6484,1688,2205,0.0014905490519002695,0.019745788642621474
200000,0.05,623,Balanced,4856,5092,1688,1873,0.03302243752665596,0.02104732828464212
200000,0.05,623,Nearly balanced,4856,5344,1688,1973,0.031782842121593824,0.020819771474054876
200000,0.05,624,No feedback,4895,4996,1693,1567,-0.02829086865261693,0.02048169930550043
200000,0.05,624,Downward,4895,6242,1693,2091,-0.009015678799859927,0.01960529692824802
200000,0.05,624,Balanced,4895,4983,1693,1789,0.029308217770378342,0.020838408605479447
200000,0.05,624,Nearly balanced,4895,5226,1693,1887,0.029136334839859945,0.020593008373129898
200000,0.05,625,No feedback,4792,5134,1632,1585,-0.038625741640552325,0.02048732548038735
200000,0.05,625,Downward,4792,6389,1632,2115,-0.02144407330990228,0.019627034536251805
200000,0.05,625,Balanced,4792,5073,1632,1779,0.01539996125847859,0.021021520091331142
200000,0.05,625,Nearly balanced,4792,5316,1632,1885,0.01845010725492674,0.02076431949919147
200000,0.05,626,No feedback,4972,5108,1685,1597,-0.03660816914133447,0.01998703550550405
200000,0.05,626,Downward,4972,6313,1685,2079,-0.01773523081816092,0.0192965818576443
200000,0.05,626,Balanced,4972,4961,1685,1764,0.013764290060146789,0.02068604580758402
200000,0.05,626,Nearly balanced,4972,5219,1685,1861,0.01645970601173402,0.02041579693664719
200000,0.05,627,No feedback,4873,5181,1752,1562,-0.06444479881375165,0.02071816665677683
200000,0.05,627,Downward,4873,6477,1752,2057,-0.0447844771951722,0.01973632175277595
200000,0.05,627,Balanced,4873,5108,1752,1777,-0.0018394220023774666,0.02120555091157124
200000,0.05,627,Nearly balanced,4873,5354,1752,1859,-0.004078771949265758,0.020946385624828038
200000,0.05,628,No feedback,4809,5194,1626,1664,-0.03921413232748333,0.020694969317194577
200000,0.05,628,Downward,4809,6434,1626,2188,-0.014347716583373471,0.01982895084046398
200000,0.05,628,Balanced,4809,5087,1626,1860,0.016871510309315663,0.02108924862343584
200000,0.05,628,Nearly balanced,4809,5342,1626,1961,0.011128393578341167,0.02078190403371898
200000,0.05,629,No feedback,4922,5137,1722,1586,-0.041195930889633026,0.020246795959282277
200000,0.05,629,Downward,4922,6456,1722,2166,-0.014357448045672572,0.019393631031052655
200000,0.05,629,Balanced,4922,5075,1722,1847,0.028747722965030087,0.02079192301908222
200000,0.05,629,Nearly balanced,4922,5341,1722,1948,0.02408385858014722,0.02048932573550171
200000,0.05,630,No feedback,4781,5154,1655,1565,-0.04287649345960398,0.020674244250700725
200000,0.05,630,Downward,4781,6386,1655,2085,-0.015120931338519383,0.019853845348993118
200000,0.05,630,Balanced,4781,5026,1655,1763,0.010455785136042062,0.021116866516552077
200000,0.05,630,Nearly balanced,4781,5271,1655,1848,0.01640018514916891,0.02089554929627472
200000,0.05,631,No feedback,5018,5149,1694,1567,-0.052891698055034464,0.02043494791950648
200000,0.05,631,Downward,5018,6383,1694,2073,-0.031007291340512555,0.01959274153263138
200000,0.05,631,Balanced,5018,5062,1694,1753,-0.000923706784974998,0.02068955817241233
200000,0.05,631,Nearly balanced,5018,5344,1694,1860,0.0013026535320992405,0.020425773659946567
200000,0.05,632,No feedback,4912,5103,1770,1655,-0.04904991237004802,0.020732097941680322
200000,0.05,632,Downward,4912,6337,1770,2171,-0.02642867861870024,0.019807458357556935
200000,0.05,632,Balanced,4912,5007,1770,1837,0.017425339820050567,0.021199848034738608
200000,0.05,632,Nearly balanced,4912,5262,1770,1944,0.020693673339067964,0.02095597413277084
200000,0.05,633,No feedback,4838,5097,1704,1647,-0.044488419401168156,0.02096478170855734
200000,0.05,633,Downward,4838,6350,1704,2169,-0.03553101813045695,0.020065593823029124
200000,0.05,633,Balanced,4838,5080,1704,1869,-0.00794823038814313,0.02129281604296629
200000,0.05,633,Nearly balanced,4838,5328,1704,1972,-0.006182475336907578,0.021063059204143933
200000,0.05,634,No feedback,4987,5129,1702,1600,-0.031214742415103414,0.020585033814513237
200000,0.05,634,Downward,4987,6381,1702,2119,-0.012375861223501539,0.019638228915869832
200000,0.05,634,Balanced,4987,5047,1702,1801,0.00028087979495833304,0.020790421864246598
200000,0.05,634,Nearly balanced,4987,5278,1702,1890,0.00697811723698416,0.020612880121104443
200000,0.05,635,No feedback,5008,5043,1725,1567,-0.05423516099156145,0.02036177220775717
200000,0.05,635,Downward,5008,6283,1725,2083,-0.027715109293776186,0.019587594037082393
200000,0.05,635,Balanced,5008,4931,1725,1764,0.0011620944594692428,0.020861634473873684
200000,0.05,635,Nearly balanced,5008,5161,1725,1851,0.0032593127290805324,0.020638423024606178
200000,0.05,636,No feedback,4838,5021,1718,1610,-0.03765056266739447,0.020946474323803085
200000,0.05,636,Downward,4838,6295,1718,2141,-0.019707999874366167,0.01997894184470103
200000,0.05,636,Balanced,4838,4962,1718,1816,0.006021791635098972,0.021392591730483343
200000,0.05,636,Nearly balanced,4838,5205,1718,1911,0.008445476620486891,0.021140452880354557
200000,0.05,637,No feedback,4779,5187,1648,1679,-0.0555079928273981,0.020782383553130213
200000,0.05,637,Downward,4779,6432,1648,2206,-0.034083665616959136,0.01988247572457172
200000,0.05,637,Balanced,4779,5107,1648,1886,0.0064369825536763625,0.021212471184419802
200000,0.05,637,Nearly balanced,4779,5330,1648,1967,0.002798883257047191,0.02096118903244404
200000,0.05,638,No feedback,4908,5246,1705,1678,-0.040361750294539755,0.020279429332667052
200000,0.05,638,Downward,4908,6513,1705,2207,-0.0163447379174973,0.019437730404355834
200000,0.05,638,Balanced,4908,5219,1705,1884,0.0213973688403436,0.02059325882794014
200000,0.05,638,Nearly balanced,4908,5476,1705,1979,0.024281680306606046,0.02035627867109481
200000,0.05,639,No feedback,4856,5100,1714,1633,-0.0027644272205490372,0.02071665254000117
200000,0.05,639,Downward,4856,6283,1714,2096,0.010027465304811856,0.01981127727130467
200000,0.05,639,Balanced,4856,5013,1714,1782,0.034454046786742465,0.020914752019622968
200000,0.05,639,Nearly balanced,4856,5260,1714,1878,0.033136192650866925,0.020697301711577003
200000,0.05,640,No feedback,4891,5080,1695,1588,-0.054296395962197874,0.02047070316906803
200000,0.05,640,Downward,4891,6351,1695,2122,-0.02650631769059747,0.0196237522129382
200000,0.05,640,Balanced,4891,5072,1695,1825,0.019357471064672283,0.02090942769917384
200000,0.05,640,Nearly balanced,4891,5307,1695,1909,0.020751292223273876,0.020702962871055497
200000,0.05,641,No feedback,4898,5150,1693,1579,-0.03347007227450882,0.020911904364681475
200000,0.05,641,Downward,4898,6372,1693,2073,-0.025736694353386713,0.019955325273145016
200000,0.05,641,Balanced,4898,5067,1693,1784,-0.007951106636103766,0.02114044153850193
200000,0.05,641,Nearly balanced,4898,5339,1693,1881,-0.009946447774616174,0.020857293273181896
200000,0.05,642,No feedback,4958,5108,1726,1609,-0.03346111026225301,0.020632597660146933
200000,0.05,642,Downward,4958,6330,1726,2124,-0.01742636494895089,0.019747960287793805
200000,0.05,642,Balanced,4958,4998,1726,1797,0.013453746018606882,0.021021583808997612
200000,0.05,642,Nearly balanced,4958,5242,1726,1891,0.015158919260167492,0.020771532595690707
200000,0.05,643,No feedback,4967,5125,1674,1543,-0.024823843741511753,0.020381123092218154
200000,0.05,643,Downward,4967,6385,1674,2063,-0.009373829138896561,0.01954272579013973
200000,0.05,643,Balanced,4967,5048,1674,1744,0.02552902884944891,0.020862017916473224
200000,0.05,643,Nearly balanced,4967,5293,1674,1822,0.0261729400645222,0.02064362719645762
200000,0.05,644,No feedback,4764,5086,1649,1622,-0.00997728476650539,0.020775549506889306
200000,0.05,644,Downward,4764,6304,1649,2121,0.0011199266292027388,0.01980646811745837
200000,0.05,644,Balanced,4764,5032,1649,1799,0.03373959726413972,0.021126445586187644
200000,0.05,644,Nearly balanced,4764,5257,1649,1885,0.031040552526191645,0.020856241754169853
200000,0.05,645,No feedback,4941,5162,1776,1577,-0.04344057768746401,0.020481268903180968
200000,0.05,645,Downward,4941,6417,1776,2102,-0.030814340669922113,0.01966475158460342
200000,0.05,645,Balanced,4941,5083,1776,1823,0.011682681126932049,0.021079936080991957
200000,0.05,645,Nearly balanced,4941,5313,1776,1907,0.006863700848348808,0.020828761564591396
200000,0.05,646,No feedback,4832,5068,1741,1525,-0.058515229588597284,0.02084269042069032
200000,0.05,646,Downward,4832,6296,1741,2044,-0.03779170320500097,0.019998983977767604
200000,0.05,646,Balanced,4832,4944,1741,1737,0.005949197277741847,0.02142831528514857
200000,0.05,646,Nearly balanced,4832,5205,1741,1838,0.007417622167195659,0.02114997272965792
200000,0.05,647,No feedback,4883,5199,1698,1573,-0.045357969840248424,0.020097103177128473
200000,0.05,647,Downward,4883,6491,1698,2103,-0.010314047745899058,0.019340645635644818
200000,0.05,647,Balanced,4883,5119,1698,1789,0.019362498363625857,0.020615084933577714
200000,0.05,647,Nearly balanced,4883,5359,1698,1880,0.021865386957540422,0.02041240208967641
200000,0.05,648,No feedback,4920,5063,1754,1667,-0.02981461647537098,0.020994945972837596
200000,0.05,648,Downward,4920,6306,1754,2203,0.0009606450516606024,0.02003350550263599
200000,0.05,648,Balanced,4920,5029,1754,1842,0.02511910152375102,0.021276281694659234
200000,0.05,648,Nearly balanced,4920,5245,1754,1918,0.029241909552715217,0.021050754376442594
200000,0.05,649,No feedback,4824,5214,1686,1668,-0.04335568611912283,0.020693434317163768
200000,0.05,649,Downward,4824,6460,1686,2199,-0.026829778840586294,0.01984026876137376
200000,0.05,649,Balanced,4824,5118,1686,1843,-0.023467346425207647,0.020930795878058062
200000,0.05,649,Nearly balanced,4824,5372,1686,1929,-0.027318869387567557,0.02066518182134533
200000,0.05,650,No feedback,4888,5017,1714,1624,-0.010928487341110849,0.020757465975511036
200000,0.05,650,Downward,4888,6296,1714,2166,0.012286597724661064,0.01979988268121083
200000,0.05,650,Balanced,4888,5023,1714,1855,0.041716059984369724,0.02109838040954763
200000,0.05,650,Nearly balanced,4888,5278,1714,1943,0.044892603507693196,0.02083069339229
200000,0.05,651,No feedback,4870,5202,1649,1664,-0.02417361410016544,0.020776204669239063
200000,0.05,651,Downward,4870,6461,1649,2177,-0.02919906472720768,0.019646697866372954
200000,0.05,651,Balanced,4870,5165,1649,1860,0.008942501258260627,0.021039665652132205
200000,0.05,651,Nearly balanced,4870,5402,1649,1943,0.010798053264902796,0.02078095555249759
200000,0.05,652,No feedback,4888,5179,1685,1627,-0.06212464309304061,0.02060049683311198
200000,0.05,652,Downward,4888,6418,1685,2179,-0.037536313904279806,0.019837688854856386
200000,0.05,652,Balanced,4888,5017,1685,1853,0.004722132556051695,0.021125145284398558
200000,0.05,652,Nearly balanced,4888,5272,1685,1956,0.00402476879617758,0.02087757023652439
200000,0.05,653,No feedback,4853,5217,1684,1669,0.003493359162481169,0.02041020398559867
200000,0.05,653,Downward,4853,6421,1684,2197,0.022292555352323107,0.019594006294205102
200000,0.05,653,Balanced,4853,5146,1684,1899,0.04712201404118366,0.020733339011951023
200000,0.05,653,Nearly balanced,4853,5369,1684,1977,0.049517152637307105,0.020550226361014858
200000,0.05,654,No feedback,4853,5165,1687,1627,-0.057701680383672405,0.02062578226826526
200000,0.05,654,Downward,4853,6339,1687,2114,-0.03873913632093068,0.019772195673819264
200000,0.05,654,Balanced,4853,5029,1687,1821,-0.011529698370635832,0.02114214127449904
200000,0.05,654,Nearly balanced,4853,5259,1687,1907,-0.013925226367584642,0.020832635665564793
200000,0.05,655,No feedback,4965,5150,1693,1659,-0.05773020786599181,0.020465517643717544
200000,0.05,655,Downward,4965,6402,1693,2144,-0.03895273242313124,0.0195517284691974
200000,0.05,655,Balanced,4965,5037,1693,1801,-0.01298551317259583,0.020935801205863244
200000,0.05,655,Nearly balanced,4965,5289,1693,1893,-0.015945129496682475,0.020706505118451703
200000,0.05,656,No feedback,4845,5100,1719,1616,-0.04338683407569621,0.021008519281986573
200000,0.05,656,Downward,4845,6351,1719,2144,-0.00916024470578708,0.020122773950752876
200000,0.05,656,Balanced,4845,5085,1719,1852,0.017863163238924284,0.021363427694533987
200000,0.05,656,Nearly balanced,4845,5323,1719,1935,0.012312861843910339,0.02106832917200864
200000,0.05,657,No feedback,4955,5121,1665,1634,-0.03148997655000313,0.020510747579392304
200000,0.05,657,Downward,4955,6359,1665,2158,-0.013610870181635426,0.01967876345245083
200000,0.05,657,Balanced,4955,5060,1665,1865,0.02026936736818513,0.020963908801317044
200000,0.05,657,Nearly balanced,4955,5285,1665,1944,0.017098134319280422,0.020682871610131038
200000,0.05,658,No feedback,4827,5089,1665,1609,-0.044901733166297364,0.020857447781129003
200000,0.05,658,Downward,4827,6314,1665,2127,-0.02361313207336596,0.02000099819437656
200000,0.05,658,Balanced,4827,4965,1665,1824,0.00946627390418564,0.02141515113364452
200000,0.05,658,Nearly balanced,4827,5194,1665,1910,0.011355988236624759,0.021178001130993142
200000,0.05,659,No feedback,4911,5123,1700,1577,-0.06192305225772371,0.020257728009943965
200000,0.05,659,Downward,4911,6355,1700,2084,-0.031991147399194564,0.019571070647453746
200000,0.05,659,Balanced,4911,4988,1700,1764,-0.0008156024098442405,0.020865690082721922
200000,0.05,659,Nearly balanced,4911,5243,1700,1858,0.0016085533675418429,0.02061011754942906
200000,0.05,660,No feedback,4814,5218,1722,1662,-0.09439629129367383,0.020659475294923405
200000,0.05,660,Downward,4814,6504,1722,2212,-0.06727834039894975,0.019901708201826882
200000,0.05,660,Balanced,4814,5125,1722,1857,-0.041218836046833685,0.02112539688361373
200000,0.05,660,Nearly balanced,4814,5356,1722,1943,-0.037817989923162154,0.02092070092631084
200000,0.05,661,No feedback,4894,5127,1693,1564,-0.035629936892656755,0.020616113206451073
200000,0.05,661,Downward,4894,6372,1693,2084,-0.013741263460828379,0.01971303669577828
200000,0.05,661,Balanced,4894,5009,1693,1768,0.018141559168707966,0.020977864818844057
200000,0.05,661,Nearly balanced,4894,5275,1693,1869,0.017886637452126097,0.02071950710652013
200000,0.05,662,No feedback,4983,5116,1730,1598,-0.026337731553362165,0.020453503504062436
200000,0.05,662,Downward,4983,6422,1730,2171,0.004286956716367862,0.01958408112720905
200000,0.05,662,Balanced,4983,5041,1730,1800,0.019510898994049952,0.020786711282839713
200000,0.05,662,Nearly balanced,4983,5280,1730,1896,0.022876864270586106,0.020571079028996554
200000,0.05,663,No feedback,4848,5161,1640,1649,-0.04440341650785645,0.020442163843718584
200000,0.05,663,Downward,4848,6429,1640,2183,-0.015898288636973512,0.019690819193661415
200000,0.05,663,Balanced,4848,5033,1640,1816,0.00024140063400651668,0.020921019426191734
200000,0.05,663,Nearly balanced,4848,5284,1640,1903,-0.00032564222899184037,0.020656065622922198
200000,0.05,664,No feedback,4925,5152,1637,1659,0.000535688013562241,0.02023027803426898
200000,0.05,664,Downward,4925,6408,1637,2196,0.020616433218585528,0.019263414777528645
200000,0.05,664,Balanced,4925,5131,1637,1893,0.030364172240768428,0.02040058180419617
200000,0.05,664,Nearly balanced,4925,5410,1637,1985,0.030080688264836786,0.020128844105694738
200000,0.05,665,No feedback,4882,5121,1702,1613,-0.07086093367467944,0.020638740443448357
200000,0.05,665,Downward,4882,6341,1702,2135,-0.049334962381293646,0.019863394535613334
200000,0.05,665,Balanced,4882,4978,1702,1812,-0.014689450061559473,0.021188256096789985
200000,0.05,665,Nearly balanced,4882,5230,1702,1891,-0.016360789757861594,0.02087886874874408
200000,0.05,666,No feedback,4870,5143,1694,1566,-0.052600452837371525,0.020627375316398577
200000,0.05,666,Downward,4870,6308,1694,2055,-0.028014236520649494,0.019825137262576207
200000,0.05,666,Balanced,4870,5025,1694,1761,-0.006408977083644407,0.020955622538771448
200000,0.05,666,Nearly balanced,4870,5267,1694,1854,-0.004205279687261032,0.020719076068379708
200000,0.05,667,No feedback,4858,5235,1668,1667,-0.05380026908180735,0.020501822025122737
200000,0.05,667,Downward,4858,6469,1668,2202,-0.02786056467138842,0.01966272241932431
200000,0.05,667,Balanced,4858,5138,1668,1895,0.0018111089943370628,0.020983833963216743
200000,0.05,667,Nearly balanced,4858,5402,1668,1999,0.0035843098228281467,0.02070622730728347
200000,0.05,668,No feedback,4898,5152,1675,1618,-0.022694244984814815,0.020689103298146376
200000,0.05,668,Downward,4898,6424,1675,2145,-0.01592860896992815,0.019667512644142224
200000,0.05,668,Balanced,4898,5087,1675,1806,0.004436670321932679,0.020902647630357443
200000,0.05,668,Nearly balanced,4898,5330,1675,1906,0.006732205577399508,0.0206822713541203
200000,0.05,669,No feedback,4932,5247,1705,1654,-0.014466572803935651,0.020177671425594818
200000,0.05,669,Downward,4932,6422,1705,2136,0.0023385657849956387,0.01946221585910737
200000,0.05,669,Balanced,4932,5159,1705,1859,0.038828339755306696,0.020710455440920206
200000,0.05,669,Nearly balanced,4932,5393,1705,1936,0.033283371576456,0.02043538587270527
200000,0.05,670,No feedback,4885,5009,1671,1550,-0.047873452910634495,0.020477231591175166
200000,0.05,670,Downward,4885,6284,1671,2113,-0.02874081043657417,0.01958820399901463
200000,0.05,670,Balanced,4885,5006,1671,1818,0.0053452136313763,0.02087658408376197
200000,0.05,670,Nearly balanced,4885,5243,1671,1902,0.0024745431370625792,0.020630649856715293
200000,0.05,671,No feedback,4803,5189,1709,1613,-0.0613983074757351,0.020933469541596757
200000,0.05,671,Downward,4803,6455,1709,2138,-0.04280023577163611,0.02001440039481315
200000,0.05,671,Balanced,4803,5186,1709,1864,0.003868963592017438,0.021270027509963582
200000,0.05,671,Nearly balanced,4803,5412,1709,1944,0.004224614961883422,0.021060523621158744
200000,0.05,672,No feedback,4825,5132,1639,1601,-0.01120170042647145,0.02048133992175368
200000,0.05,672,Downward,4825,6399,1639,2138,0.010027979592962422,0.019645450691595248
200000,0.05,672,Balanced,4825,5032,1639,1787,0.035124826516349905,0.02098739076414519
200000,0.05,672,Nearly balanced,4825,5281,1639,1879,0.03619506730246108,0.020714132595120723
200000,0.05,673,No feedback,4766,5104,1679,1600,-0.07671766678883751,0.02066693560287743
200000,0.05,673,Downward,4766,6425,1679,2153,-0.05029496791655125,0.01988975185698139
200000,0.05,673,Balanced,4766,5045,1679,1816,-0.01674534428055502,0.021055415684415546
200000,0.05,673,Nearly balanced,4766,5308,1679,1902,-0.012287560841481027,0.020846677633405815
200000,0.05,674,No feedback,4895,5244,1660,1680,-0.03126956214929422,0.02072593974309825
200000,0.05,674,Downward,4895,6506,1660,2217,-0.012760743319357615,0.01986462515841223
200000,0.05,674,Balanced,4895,5182,1660,1913,0.027476785609768406,0.02112433365189947
200000,0.05,674,Nearly balanced,4895,5398,1660,1988,0.028116637969237745,0.020914870767515345
200000,0.05,675,No feedback,4813,5056,1662,1558,-0.045428024851860815,0.020592300584648695
200000,0.05,675,Downward,4813,6251,1662,2065,-0.024274636615479683,0.019781165650358843
200000,0.05,675,Balanced,4813,4995,1662,1782,0.01877696278622132,0.021217159716478484
200000,0.05,675,Nearly balanced,4813,5238,1662,1883,0.019098105005279753,0.02096792003731846
200000,0.05,676,No feedback,4925,5178,1669,1675,-0.014719413973139805,0.020613261891640353
200000,0.05,676,Downward,4925,6457,1669,2218,0.0032782739045709164,0.019727065125647078
200000,0.05,676,Balanced,4925,5091,1669,1900,0.049889948151068175,0.02114372023027902
200000,0.05,676,Nearly balanced,4925,5332,1669,1986,0.053079740875765946,0.020876940196819765
200000,0.05,677,No feedback,4951,5057,1703,1617,-0.0030224757368742527,0.020572386645306348
200000,0.05,677,Downward,4951,6277,1703,2132,0.01271124360339454,0.01962827063645435
200000,0.05,677,Balanced,4951,4951,1703,1824,0.04047696236567022,0.020991642001968736
200000,0.05,677,Nearly balanced,4951,5187,1703,1903,0.04159504590033375,0.020725604774022764
200000,0.05,678,No feedback,4737,5183,1637,1645,-0.04566245525043827,0.02088181771227161
200000,0.05,678,Downward,4737,6370,1637,2164,-0.029221580111690404,0.02006626628762103
200000,0.05,678,Balanced,4737,5064,1637,1849,0.008946747801363397,0.021308973966529254
200000,0.05,678,Nearly balanced,4737,5268,1637,1924,0.011709027109391534,0.021114393563494118
200000,0.05,679,No feedback,4870,5035,1708,1591,-0.09221060685748489,0.020618614088280782
200000,0.05,679,Downward,4870,6239,1708,2078,-0.06742880498652631,0.019826305188528678
200000,0.05,679,Balanced,4870,4981,1708,1775,-0.03904335639956674,0.021105484360138014
200000,0.05,679,Nearly balanced,4870,5230,1708,1866,-0.04211282204354633,0.020827881505954434
200000,0.05,680,No feedback,4867,5063,1684,1664,-0.02243599285008846,0.02064228616107246
200000,0.05,680,Downward,4867,6316,1684,2196,-0.0009275177171385596,0.019698471273783203
200000,0.05,680,Balanced,4867,4981,1684,1857,0.029496172319365355,0.021055632848461202
200000,0.05,680,Nearly balanced,4867,5237,1684,1969,0.03220214588614201,0.020818139344390994
200000,0.05,681,No feedback,4947,5187,1720,1646,-0.04454151534790812,0.020244350868338958
200000,0.05,681,Downward,4947,6415,1720,2179,-0.02590288583558631,0.019426144348029063
200000,0.05,681,Balanced,4947,5055,1720,1858,-0.001016675092450403,0.020722041741896693
200000,0.05,681,Nearly balanced,4947,5318,1720,1946,-0.001110608349615294,0.020445010136303576
200000,0.05,682,No feedback,4845,5111,1701,1618,-0.029371232944355508,0.020767366394635226
200000,0.05,682,Downward,4845,6327,1701,2134,-0.007018016668001392,0.01992234359284385
200000,0.05,682,Balanced,4845,5028,1701,1828,0.019892318898405148,0.021152264526025307
200000,0.05,682,Nearly balanced,4845,5242,1701,1903,0.02094649180074526,0.020937614673665245
200000,0.05,683,No feedback,4997,5006,1695,1560,-0.046583011332977986,0.020421007630375545
200000,0.05,683,Downward,4997,6250,1695,2087,-0.03069071310356869,0.01948955456230727
200000,0.05,683,Balanced,4997,4943,1695,1773,0.010522376075089879,0.020854603447965525
200000,0.05,683,Nearly balanced,4997,5176,1695,1861,0.01172618709589568,0.020647305024849225
200000,0.05,684,No feedback,4914,4989,1751,1522,-0.05765350511315054,0.020695843937999895
200000,0.05,684,Downward,4914,6232,1751,2039,-0.028601281750010588,0.019869992081430945
200000,0.05,684,Balanced,4914,4956,1751,1741,-0.00464478959974296,0.021105063564873544
200000,0.05,684,Nearly balanced,4914,5200,1751,1824,-0.005167659752394971,0.020835375284052587
200000,0.05,685,No feedback,4893,5111,1654,1641,-0.0187730694750895,0.02070025556269283
200000,0.05,685,Downward,4893,6314,1654,2189,-0.004500349860538211,0.019803597728667834
200000,0.05,685,Balanced,4893,4995,1654,1839,0.01497845140148435,0.02111096560378148
200000,0.05,685,Nearly balanced,4893,5251,1654,1942,0.01857159759212218,0.02085626838348243
200000,0.05,686,No feedback,4809,4960,1616,1505,-0.010391851770722604,0.020831559231738246
200000,0.05,686,Downward,4809,6186,1616,2009,0.00043132007526253124,0.019865538145844186
200000,0.05,686,Balanced,4809,4959,1616,1745,0.046556103253600656,0.02124719485964203
200000,0.05,686,Nearly balanced,4809,5193,1616,1830,0.03834800340616401,0.020929887875725497
200000,0.05,687,No feedback,4840,5083,1693,1568,-0.0356389046733544,0.02074355823398402
200000,0.05,687,Downward,4840,6389,1693,2114,-0.023290051310026372,0.019785366394333228
200000,0.05,687,Balanced,4840,4987,1693,1744,-0.003776874891837534,0.021092291072862722
200000,0.05,687,Nearly balanced,4840,5250,1693,1844,-0.003559871658168623,0.020812155276793712
200000,0.05,688,No feedback,4854,5157,1683,1588,-0.061460078826446385,0.020526331137467234
200000,0.05,688,Downward,4854,6357,1683,2113,-0.037769896306211526,0.01979697367490754
200000,0.05,688,Balanced,4854,5075,1683,1854,0.01663230382376535,0.021197841937777975
200000,0.05,688,Nearly balanced,4854,5337,1683,1954,0.013227521386239671,0.020924355966785244
200000,0.05,689,No feedback,4926,5095,1705,1628,-0.03394413383864553,0.02096271586226993
200000,0.05,689,Downward,4926,6361,1705,2170,-0.014420997920663037,0.02002446184647321
200000,0.05,689,Balanced,4926,5009,1705,1853,0.02609758281913649,0.021298637741081018
200000,0.05,689,Nearly balanced,4926,5281,1705,1954,0.025641137509203937,0.021020504786852058
200000,0.05,690,No feedback,4690,5187,1610,1638,-0.06013353153016415,0.020653650459350137
200000,0.05,690,Downward,4690,6432,1610,2162,-0.035357084307471365,0.019897885107135596
200000,0.05,690,Balanced,4690,5091,1610,1823,0.006904097376955409,0.02120297883433915
200000,0.05,690,Nearly balanced,4690,5334,1610,1907,0.006106869807029791,0.02097805645662909
200000,0.05,691,No feedback,4898,5210,1681,1617,-0.06928252202015456,0.020308123770961996
200000,0.05,691,Downward,4898,6454,1681,2129,-0.045031808069171675,0.019582995527974396
200000,0.05,691,Balanced,4898,5172,1681,1818,-0.011099437503210852,0.020789892551414363
200000,0.05,691,Nearly balanced,4898,5399,1681,1907,-0.010089412615034266,0.02059905109945058
200000,0.05,692,No feedback,4865,5106,1671,1634,-0.030071604354741543,0.02060912816034126
200000,0.05,692,Downward,4865,6330,1671,2182,-0.005861145343567964,0.01975223348323697
200000,0.05,692,Balanced,4865,5039,1671,1812,0.012550411077442314,0.020877965055793236
200000,0.05,692,Nearly balanced,4865,5297,1671,1912,0.014071656449186065,0.020644982178000496
200000,0.05,693,No feedback,4813,5067,1696,1544,-0.07337259054135192,0.020732023290680364
200000,0.05,693,Downward,4813,6345,1696,2089,-0.0432336599456461,0.019952443969749573
200000,0.05,693,Balanced,4813,5012,1696,1758,-0.023143275729283763,0.02120637120422688
200000,0.05,693,Nearly balanced,4813,5238,1696,1841,-0.02462833747371579,0.020999948894309412
200000,0.05,694,No feedback,4947,5150,1732,1573,-0.0787849693909316,0.020465208524115482
200000,0.05,694,Downward,4947,6423,1732,2107,-0.05066143634722303,0.01967153048180478
200000,0.05,694,Balanced,4947,5098,1732,1772,-0.02922946155125028,0.020857225284295608
200000,0.05,694,Nearly balanced,4947,5335,1732,1856,-0.026714129902232486,0.020668418138549582
200000,0.05,695,No feedback,4864,5243,1692,1689,0.00520286904815942,0.020916487474654202
200000,0.05,695,Downward,4864,6500,1692,2217,0.01530122476311957,0.01996089694122224
200000,0.05,695,Balanced,4864,5261,1692,1923,0.03393954844697672,0.021007979590760905
200000,0.05,695,Nearly balanced,4864,5510,1692,2029,0.04135157618509605,0.020798301002902586
200000,0.05,696,No feedback,4856,5227,1671,1652,-0.038120982807272275,0.02029152197532297
200000,0.05,696,Downward,4856,6483,1671,2132,-0.022332580073081476,0.019441311949781586
200000,0.05,696,Balanced,4856,5126,1671,1817,-0.0021408414708787293,0.020630638975165934
200000,0.05,696,Nearly balanced,4856,5325,1671,1893,-0.0027237948769474607,0.020432627902981313
200000,0.05,697,No feedback,4786,5189,1655,1670,-0.017896375195415815,0.020724619409836775
200000,0.05,697,Downward,4786,6431,1655,2194,0.0017492720010956475,0.019898212066028095
200000,0.05,697,Balanced,4786,5155,1655,1886,0.035596113376591576,0.021138290252844257
200000,0.05,697,Nearly balanced,4786,5415,1655,1989,0.03859109543726197,0.020886144226346538
200000,0.05,698,No feedback,4880,5097,1695,1622,-0.0549085301716179,0.02075191075737504
200000,0.05,698,Downward,4880,6318,1695,2108,-0.02981563193796133,0.01990564424356109
200000,0.05,698,Balanced,4880,4983,1695,1818,0.007262848475642014,0.021175987342483917
200000,0.05,698,Nearly balanced,4880,5234,1695,1919,0.010716652800181636,0.020895871362341816
200000,0.05,699,No feedback,4798,5179,1712,1539,-0.10295171730753178,0.020654280068316083
200000,0.05,699,Downward,4798,6389,1712,2073,-0.0763947761381581,0.019925814000838322
200000,0.05,699,Balanced,4798,5104,1712,1770,-0.05276545020476753,0.021021908806642297
200000,0.05,699,Nearly balanced,4798,5365,1712,1860,-0.050272913989818147,0.02076191463092004
200000,0.05,700,No feedback,4786,5202,1623,1690,-0.006049902979142041,0.020786825974061774
200000,0.05,700,Downward,4786,6438,1623,2247,0.014701411633352202,0.01990638264685513
200000,0.05,700,Balanced,4786,5113,1623,1920,0.04950224720935442,0.021232423171677124
200000,0.05,700,Nearly balanced,4786,5355,1623,2010,0.05307750984286708,0.02098425009949026
200000,0.05,701,No feedback,4910,5103,1744,1588,-0.036436709173248316,0.02072033534875474
200000,0.05,701,Downward,4910,6323,1744,2128,-0.014496325383460795,0.01984314946452868
200000,0.05,701,Balanced,4910,5065,1744,1808,0.015338710918412879,0.02105678010001829
200000,0.05,701,Nearly balanced,4910,5326,1744,1894,0.014499174661306569,0.020790554056544754
200000,0.05,702,No feedback,4848,5138,1724,1554,-0.08617564398117045,0.020649151113937225
200000,0.05,702,Downward,4848,6393,1724,2076,-0.06517290879872017,0.01985860103630368
200000,0.05,702,Balanced,4848,5153,1724,1794,-0.04440317827269291,0.021051499389127832
200000,0.05,702,Nearly balanced,4848,5401,1724,1895,-0.03987438886380329,0.020834420072424142
200000,0.05,703,No feedback,4815,5072,1699,1578,-0.05482624945276782,0.020576638697076002
200000,0.05,703,Downward,4815,6344,1699,2129,-0.0194013513412849,0.01982027583484859
200000,0.05,703,Balanced,4815,5051,1699,1806,-0.008804263156907965,0.021005053272886196
200000,0.05,703,Nearly balanced,4815,5283,1699,1895,-0.008087101079306214,0.020774415937690516
200000,0.05,704,No feedback,4731,5168,1677,1619,-0.007953136431061991,0.020721314719906275
200000,0.05,704,Downward,4731,6457,1677,2151,0.012786979928439246,0.01985745353422802
200000,0.05,704,Balanced,4731,5177,1677,1816,0.02860551948250456,0.020967996302469115
200000,0.05,704,Nearly balanced,4731,5425,1677,1908,0.029212423173327895,0.020730845994197288
200000,0.05,705,No feedback,4926,5155,1710,1612,-0.06312460948504522,0.020435497085450987
200000,0.05,705,Downward,4926,6447,1710,2166,-0.03227867304513454,0.01967150983949947
200000,0.05,705,Balanced,4926,5113,1710,1841,0.006158822525338115,0.02100090169291274
200000,0.05,705,Nearly balanced,4926,5341,1710,1917,0.0021635871387497563,0.020757502349044457
200000,0.05,706,No feedback,4840,5102,1694,1582,-0.02012082094327372,0.02065288876048776
200000,0.05,706,Downward,4840,6386,1694,2161,-0.002177310650043063,0.019751443011932712
200000,0.05,706,Balanced,4840,5027,1694,1830,0.018289443626208768,0.0209996089913799
200000,0.05,706,Nearly balanced,4840,5283,1694,1923,0.016188817615059636,0.020749768366318658
200000,0.05,707,No feedback,4922,5274,1788,1771,-0.004968787360840388,0.020459622942985038
200000,0.05,707,Downward,4922,6554,1788,2312,0.010304264638177185,0.01962427741147216
200000,0.05,707,Balanced,4922,5205,1788,2002,0.06618964576036895,0.020904107597670793
200000,0.05,707,Nearly balanced,4922,5474,1788,2094,0.062472239599146995,0.020643948431534272
200000,0.05,708,No feedback,4745,5157,1603,1640,-0.0035042732466034066,0.020651533770157552
200000,0.05,708,Downward,4745,6425,1603,2169,0.009094169594398127,0.019741487363963306
200000,0.05,708,Balanced,4745,5035,1603,1845,0.0396295032186198,0.021114311353404136
200000,0.05,708,Nearly balanced,4745,5325,1603,1947,0.03918447793871316,0.020797690787499965
200000,0.05,709,No feedback,4974,5197,1693,1638,-0.01669231243799546,0.020406570137699715
200000,0.05,709,Downward,4974,6411,1693,2158,-0.002612687717296225,0.019565843651259317
200000,0.05,709,Balanced,4974,4997,1693,1799,0.032752384300228254,0.02105338733560399
200000,0.05,709,Nearly balanced,4974,5245,1693,1893,0.0318220075749539,0.02078145338540793
200000,0.05,710,No feedback,4944,5163,1633,1689,-0.011625861037267315,0.02019236041744142
200000,0.05,710,Downward,4944,6365,1633,2174,0.0012797188333821263,0.01941352462789819
200000,0.05,710,Balanced,4944,5159,1633,1889,0.025359598394645966,0.02047840427624868
200000,0.05,710,Nearly balanced,4944,5373,1633,1973,0.026471298901628137,0.020317878997063547
200000,0.05,711,No feedback,4845,5143,1679,1623,-0.0656945232862729,0.020698491525150214
200000,0.05,711,Downward,4845,6481,1679,2186,-0.037987317064933135,0.019797181548342358
200000,0.05,711,Balanced,4845,5137,1679,1866,-0.0037905961490919404,0.02104781922724284
200000,0.05,711,Nearly balanced,4845,5394,1679,1955,-0.005360108483183856,0.020785670452540084
200000,0.05,712,No feedback,4858,5136,1659,1592,-0.04294314391755455,0.021185999258413697
200000,0.05,712,Downward,4858,6437,1659,2148,-0.02817471088323409,0.020199146967112853
200000,0.05,712,Balanced,4858,5165,1659,1882,0.014080166261983496,0.021421642145248287
200000,0.05,712,Nearly balanced,4858,5413,1659,1981,0.022912193845600504,0.02120421104569006
200000,0.05,713,No feedback,4903,5108,1716,1577,-0.03723649855031658,0.02046265726112486
200000,0.05,713,Downward,4903,6350,1716,2101,-0.017963995567608804,0.01956359703279978
200000,0.05,713,Balanced,4903,5041,1716,1771,0.004281366321357893,0.020802469156049094
200000,0.05,713,Nearly balanced,4903,5314,1716,1875,0.005186796312821207,0.02053892260977669
200000,0.05,714,No feedback,4736,5093,1656,1587,-0.08573849640719677,0.020911713270545876
200000,0.05,714,Downward,4736,6348,1656,2095,-0.06344547986258398,0.020020847137629225
200000,0.05,714,Balanced,4736,5129,1656,1831,-0.02925930770996943,0.02125448224499112
200000,0.05,714,Nearly balanced,4736,5361,1656,1921,-0.03189996487236929,0.02100627746592115
200000,0.05,715,No feedback,4906,5239,1700,1635,-0.05824309592575766,0.020346390414646445
200000,0.05,715,Downward,4906,6481,1700,2161,-0.030542305468691522,0.019605299434948615
200000,0.05,715,Balanced,4906,5195,1700,1882,-0.01080216346035029,0.020796360614584147
200000,0.05,715,Nearly balanced,4906,5413,1700,1949,-0.012869795508815896,0.020547520663270685
200000,0.05,716,No feedback,4919,4945,1692,1582,-0.04530833955898789,0.020703439076920283
200000,0.05,716,Downward,4919,6181,1692,2106,-0.02544611676637165,0.019791327933860053
200000,0.05,716,Balanced,4919,5012,1692,1847,0.010103930946953443,0.020982049653420924
200000,0.05,716,Nearly balanced,4919,5234,1692,1940,0.01217129704865344,0.02077881272894983
200000,0.05,717,No feedback,4914,5081,1716,1620,-0.03476670083554573,0.02079155146112023
200000,0.05,717,Downward,4914,6325,1716,2099,-0.022438397594177095,0.019878173061889694
200000,0.05,717,Balanced,4914,5049,1716,1834,0.004564295099692639,0.021126652235349694
200000,0.05,717,Nearly balanced,4914,5274,1716,1910,0.0030109426292586616,0.0208850073744649
200000,0.05,718,No feedback,4821,5192,1664,1655,-0.0603178732247075,0.0204829509857044
200000,0.05,718,Downward,4821,6416,1664,2136,-0.04176432681381964,0.01967872959321778
200000,0.05,718,Balanced,4821,5079,1664,1830,0.008935900236434147,0.021169861067335777
200000,0.05,718,Nearly balanced,4821,5335,1664,1910,0.002725918425917684,0.020867381417111915
200000,0.05,719,No feedback,4845,5141,1704,1575,-0.07267130689814583,0.02061147245365587
200000,0.05,719,Downward,4845,6307,1704,2054,-0.051118123104273494,0.019859624764344667
200000,0.05,719,Balanced,4845,5070,1704,1796,-0.01850095803346624,0.02112978656172591
200000,0.05,719,Nearly balanced,4845,5327,1704,1894,-0.01606998887028377,0.0208734310159485
200000,0.05,720,No feedback,4872,5149,1768,1650,-0.06406601844232346,0.02076852768772507
200000,0.05,720,Downward,4872,6412,1768,2224,-0.036984511622884686,0.019991101642084952
200000,0.05,720,Balanced,4872,5060,1768,1817,-0.00972630804951613,0.021187087289684044
200000,0.05,720,Nearly balanced,4872,5295,1768,1918,-0.00864790942021243,0.020940572662322784
200000,0.05,721,No feedback,4768,5110,1663,1558,-0.0772683185293877,0.020359320249341034
200000,0.05,721,Downward,4768,6384,1663,2076,-0.039529955335173395,0.019611790238783754
200000,0.05,721,Balanced,4768,5112,1663,1815,-0.0018547882584569741,0.020928806885540482
200000,0.05,721,Nearly balanced,4768,5379,1663,1919,-0.002129119999428164,0.02066614128333678
200000,0.05,722,No feedback,5006,5174,1735,1649,-0.037797969651590546,0.02056796313787912
200000,0.05,722,Downward,5006,6393,1735,2157,-0.025942527978769003,0.019636497976886446
200000,0.05,722,Balanced,5006,5069,1735,1867,0.012298012511347545,0.020973499707560992
200000,0.05,722,Nearly balanced,5006,5306,1735,1960,0.015959783104463943,0.020739606901823054
200000,0.05,723,No feedback,4845,5117,1674,1586,-0.0566602825958164,0.020675076761233282
200000,0.05,723,Downward,4845,6313,1674,2103,-0.035681702392496684,0.019829637322979664
200000,0.05,723,Balanced,4845,4997,1674,1790,-0.006477017565038379,0.02112230370311323
200000,0.05,723,Nearly balanced,4845,5244,1674,1873,-0.006948408338143586,0.020867494474142576
200000,0.05,724,No feedback,4880,5052,1668,1555,-0.03517260308454778,0.020476383173436218
200000,0.05,724,Downward,4880,6327,1668,2110,-0.016688063297274458,0.019553860105182737
200000,0.05,724,Balanced,4880,5031,1668,1771,0.01245964230469554,0.02077398735940941
200000,0.05,724,Nearly balanced,4880,5267,1668,1864,0.011881818929765198,0.02055758198921515
200000,0.05,725,No feedback,4807,5146,1634,1611,-0.032067463264292884,0.020422382549776914
200000,0.05,725,Downward,4807,6329,1634,2123,-0.012639837337559579,0.01961213542955401
200000,0.05,725,Balanced,4807,5070,1634,1805,0.016621438620892603,0.020866101608175085
200000,0.05,725,Nearly balanced,4807,5329,1634,1900,0.018489048691706866,0.020612395278951125
200000,0.05,726,No feedback,4836,5018,1742,1577,-0.05888978358307123,0.020699322059017033
200000,0.05,726,Downward,4836,6298,1742,2130,-0.03935872811498953,0.019796310366769633
200000,0.05,726,Balanced,4836,4950,1742,1728,-0.011634323161537508,0.021008587260894412
200000,0.05,726,Nearly balanced,4836,5199,1742,1824,-0.014707405521842465,0.02073863246448718
200000,0.05,727,No feedback,4874,5108,1673,1611,0.0008325751398843284,0.020803391389324803
200000,0.05,727,Downward,4874,6336,1673,2145,0.01017311658000325,0.019942291605400266
200000,0.05,727,Balanced,4874,5071,1673,1832,0.045319683220111706,0.021134512699474094
200000,0.05,727,Nearly balanced,4874,5274,1673,1894,0.03987687797194189,0.02091621304637173
200000,0.05,728,No feedback,4873,5274,1639,1692,0.029428190931221565,0.020667677836247473
200000,0.05,728,Downward,4873,6559,1639,2218,0.041628488253934726,0.019703326355063132
200000,0.05,728,Balanced,4873,5180,1639,1866,0.0645972416272183,0.02095385634827063
200000,0.05,728,Nearly balanced,4873,5441,1639,1953,0.0675454069706033,0.02068742897147816
200000,0.05,729,No feedback,4835,5218,1698,1611,-0.021965412358273484,0.020420236670235684
200000,0.05,729,Downward,4835,6470,1698,2148,0.003016022296593812,0.019616334595700183
200000,0.05,729,Balanced,4835,5106,1698,1794,0.020358619120737775,0.020831838253873844
200000,0.05,729,Nearly balanced,4835,5400,1698,1908,0.018479634867657357,0.02054739642201427
200000,0.05,730,No feedback,4876,5187,1690,1599,-0.04106467799383029,0.020672224289045384
200000,0.05,730,Downward,4876,6481,1690,2131,-0.021728275974985667,0.019821037266385615
200000,0.05,730,Balanced,4876,5095,1690,1795,0.0029277842933448928,0.021105922533478372
200000,0.05,730,Nearly balanced,4876,5340,1690,1875,-0.003246443311898717,0.02082873217250266
200000,0.05,731,No feedback,4793,5286,1682,1662,-0.027279772982356343,0.020967118979555815
200000,0.05,731,Downward,4793,6559,1682,2204,-0.0037828818075094084,0.020038906435124505
200000,0.05,731,Balanced,4793,5158,1682,1839,0.03168602167437523,0.021434954807456903
200000,0.05,731,Nearly balanced,4793,5413,1682,1922,0.026885582812966602,0.021139073516333665
200000,0.05,732,No feedback,4872,5030,1722,1574,-0.03267993806345282,0.020929685717183552
200000,0.05,732,Downward,4872,6373,1722,2145,-0.024442814442565408,0.01987653449684574
200000,0.05,732,Balanced,4872,5059,1722,1786,0.006200805386070374,0.02109982201762871
200000,0.05,732,Nearly balanced,4872,5313,1722,1881,0.00279613759742392,0.020855807723318024
200000,0.05,733,No feedback,4930,5099,1714,1622,-0.06424718115743905,0.020608236215207774
200000,0.05,733,Downward,4930,6346,1714,2145,-0.045365876784232095,0.019730916326084653
200000,0.05,733,Balanced,4930,5107,1714,1842,-0.01123618713558705,0.02092742720182672
200000,0.05,733,Nearly balanced,4930,5344,1714,1932,-0.014606500376117826,0.02066265257569135
200000,0.05,734,No feedback,4803,5044,1656,1591,-0.08029476663583007,0.02073086062438871
200000,0.05,734,Downward,4803,6308,1656,2130,-0.055427769763126356,0.019955148581217202
200000,0.05,734,Balanced,4803,4984,1656,1794,-0.021806245553818937,0.02123203091710475
200000,0.05,734,Nearly balanced,4803,5248,1656,1892,-0.021263298693179,0.02095482400029594
200000,0.05,735,No feedback,4788,5112,1697,1607,-0.012827939985481818,0.020449826690079873
200000,0.05,735,Downward,4788,6374,1697,2147,0.008778288154985825,0.01957212453692615
200000,0.05,735,Balanced,4788,5043,1697,1827,0.04298386531902898,0.020945607965263815
200000,0.05,735,Nearly balanced,4788,5261,1697,1906,0.0400360348468185,0.02070706031561671
200000,0.05,736,No feedback,4762,5050,1631,1603,-0.019639452080114306,0.0205964746247045
200000,0.05,736,Downward,4762,6292,1631,2138,0.014526044425171913,0.01970536518002007
200000,0.05,736,Balanced,4762,4979,1631,1794,0.03035134293637398,0.02097229340711407
200000,0.05,736,Nearly balanced,4762,5254,1631,1906,0.03461238069269762,0.020691724350424857
200000,0.05,737,No feedback,4786,5022,1618,1545,-0.0020856380009942055,0.02084701161105264
200000,0.05,737,Downward,4786,6300,1618,2075,0.018420327788204016,0.019885830497520452
200000,0.05,737,Balanced,4786,4935,1618,1763,0.059404364632446305,0.02127647001603071
200000,0.05,737,Nearly balanced,4786,5185,1618,1855,0.05829873260907492,0.020970920409361906
200000,0.05,738,No feedback,4851,5149,1736,1686,0.0006832539095840695,0.020787852700735254
200000,0.05,738,Downward,4851,6390,1736,2209,0.028163724576866,0.019925458315336233
200000,0.05,738,Balanced,4851,4993,1736,1897,0.06030946383533253,0.02131332781567144
200000,0.05,738,Nearly balanced,4851,5241,1736,1992,0.06243681126147249,0.021045021656449423
200000,0.05,739,No feedback,4892,5039,1673,1604,-0.03839630821075962,0.020904344646242808
200000,0.05,739,Downward,4892,6259,1673,2121,-0.016210237948033335,0.02000787418654763
200000,0.05,739,Balanced,4892,4990,1673,1838,0.013913438490539609,0.0212341949413962
200000,0.05,739,Nearly balanced,4892,5229,1673,1936,0.015197779157180069,0.020959520780063086
200000,0.05,740,No feedback,4917,5102,1737,1671,-0.04501286055607984,0.020898170293029598
200000,0.05,740,Downward,4917,6383,1737,2181,-0.040617638405536505,0.01983105550162723
200000,0.05,740,Balanced,4917,5051,1737,1868,0.0054971178611548654,0.02114730971732744
200000,0.05,740,Nearly balanced,4917,5311,1737,1968,0.0026031884915144743,0.020855345749625286
200000,0.05,741,No feedback,4733,5066,1656,1614,-0.015329595748389435,0.02098174696310029
200000,0.05,741,Downward,4733,6403,1656,2200,-0.004242661298487549,0.019993160778030893
200000,0.05,741,Balanced,4733,5038,1656,1827,0.011707730640713121,0.02113157791341996
200000,0.05,741,Nearly balanced,4733,5290,1656,1908,0.007927114808266023,0.02087186073103942
200000,0.05,742,No feedback,4848,5141,1628,1581,-0.025457888170386245,0.020122520052097026
200000,0.05,742,Downward,4848,6372,1628,2084,-0.0018530503657390729,0.019326289329836203
200000,0.05,742,Balanced,4848,5102,1628,1776,0.019089084855350935,0.020432701908327324
200000,0.05,742,Nearly balanced,4848,5360,1628,1862,0.019824426026010256,0.020180676585726417
200000,0.05,743,No feedback,4924,5197,1695,1655,-0.05791649655164394,0.020514120070467767
200000,0.05,743,Downward,4924,6468,1695,2197,-0.03643118068380824,0.01972850971439486
200000,0.05,743,Balanced,4924,5062,1695,1839,-0.011779069718209412,0.02107408317645017
200000,0.05,743,Nearly balanced,4924,5338,1695,1943,-0.009890880684049697,0.02077146944921027
200000,0.05,744,No feedback,4924,5127,1624,1593,-0.022030097728680642,0.020438074641386517
200000,0.05,744,Downward,4924,6399,1624,2130,0.0028355427254690424,0.01960283396779361
200000,0.05,744,Balanced,4924,5051,1624,1799,0.01972784531194305,0.020782504139402573
200000,0.05,744,Nearly balanced,4924,5282,1624,1889,0.025362940720203064,0.020625215211706023
200000,0.05,745,No feedback,4774,5057,1635,1595,-0.039506096341624275,0.020948730156270974
200000,0.05,745,Downward,4774,6307,1635,2108,-0.01742947721810023,0.020046958642144404
200000,0.05,745,Balanced,4774,5070,1635,1828,0.00871555801297913,0.02118548594597863
200000,0.05,745,Nearly balanced,4774,5328,1635,1922,0.0077409848303862105,0.020931145570369004
200000,0.05,746,No feedback,4857,5074,1615,1587,-0.03503441569692212,0.02055345948655417
200000,0.05,746,Downward,4857,6332,1615,2110,-0.0243891352502989,0.019667776841775286
200000,0.05,746,Balanced,4857,5075,1615,1799,0.001256760136273516,0.020880099701575408
200000,0.05,746,Nearly balanced,4857,5296,1615,1886,-0.001080200194702119,0.020645915244147158
200000,0.05,747,No feedback,4840,5010,1669,1568,-0.010250344594647132,0.020579661004007623
200000,0.05,747,Downward,4840,6247,1669,2085,0.006186312420654538,0.019730057280962998
200000,0.05,747,Balanced,4840,4945,1669,1767,0.027819268167936784,0.020946425186978902
200000,0.05,747,Nearly balanced,4840,5209,1669,1863,0.02610877852194904,0.020630681747679316
200000,0.05,748,No feedback,4896,5142,1685,1557,-0.05479766061355856,0.020524281658861814
200000,0.05,748,Downward,4896,6367,1685,2108,-0.025971543082304538,0.01973159278467971
200000,0.05,748,Balanced,4896,5083,1685,1786,0.016742485272053076,0.021060186943404644
200000,0.05,748,Nearly balanced,4896,5329,1685,1889,0.016970366659235625,0.020825952473717158
200000,0.05,749,No feedback,4956,5087,1746,1562,-0.04471977752562112,0.020482500949511307
200000,0.05,749,Downward,4956,6342,1746,2097,-0.035606812340478966,0.019546601593670346
200000,0.05,749,Balanced,4956,5022,1746,1790,-0.003071733802483767,0.020911085805468063
200000,0.05,749,Nearly balanced,4956,5285,1746,1869,-0.002563669567557214,0.020650897162741266
200000,0.05,750,No feedback,4716,5192,1645,1651,-0.02810606310378133,0.02117535173768086
200000,0.05,750,Downward,4716,6472,1645,2198,-0.010238230900438794,0.020304075265501462
200000,0.05,750,Balanced,4716,5045,1645,1799,0.02670885836378467,0.02162617936862247
200000,0.05,750,Nearly balanced,4716,5312,1645,1898,0.025920375921072047,0.02134980236945849
200000,0.05,751,No feedback,4891,5255,1652,1623,-0.05127993728094038,0.020251076865919284
200000,0.05,751,Downward,4891,6478,1652,2153,-0.02980737144404727,0.019524433103893596
200000,0.05,751,Balanced,4891,5174,1652,1875,0.012266269854754652,0.020774963934489764
200000,0.05,751,Nearly balanced,4891,5398,1652,1953,0.013904389271453599,0.020568454689644685
200000,0.05,752,No feedback,4845,5007,1733,1615,-0.029828212604683102,0.020575316927064703
200000,0.05,752,Downward,4845,6284,1733,2148,-0.006008624335435642,0.019743624327173255
200000,0.05,752,Balanced,4845,4975,1733,1847,0.025322991962541785,0.021089522246299765
200000,0.05,752,Nearly balanced,4845,5222,1733,1937,0.029890258618868126,0.020848680062069285
200000,0.05,753,No feedback,4970,5054,1743,1539,-0.06707896108334155,0.02041880029630805
200000,0.05,753,Downward,4970,6277,1743,2058,-0.044725893411097506,0.01954656867408041
200000,0.05,753,Balanced,4970,5016,1743,1769,-0.009881084909092674,0.020915368173345467
200000,0.05,753,Nearly balanced,4970,5263,1743,1872,-0.005810249855322358,0.020709284860632626
200000,0.05,754,No feedback,4925,5082,1708,1596,-0.09122255935805962,0.02079556518476479
200000,0.05,754,Downward,4925,6253,1708,2092,-0.06487826164617466,0.019996229081794284
200000,0.05,754,Balanced,4925,5063,1708,1809,-0.03481256898309171,0.02120959645201099
200000,0.05,754,Nearly balanced,4925,5313,1708,1909,-0.03660556328010678,0.02092665149473114
200000,0.05,755,No feedback,4977,5194,1704,1622,-0.036130822191530354,0.02051901093482891
200000,0.05,755,Downward,4977,6466,1704,2182,-0.012091234497428993,0.019696993709606796
200000,0.05,755,Balanced,4977,5130,1704,1861,0.015819828856213858,0.021027441772415452
200000,0.05,755,Nearly balanced,4977,5385,1704,1945,0.021423924760401003,0.020783068225890825
200000,0.05,756,No feedback,4984,5148,1766,1614,-0.08164553429620308,0.02050145780487904
200000,0.05,756,Downward,4984,6414,1766,2127,-0.053366175672491745,0.019688353378158198
200000,0.05,756,Balanced,4984,5034,1766,1750,-0.03641402771912705,0.020983445576736596
200000,0.05,756,Nearly balanced,4984,5296,1766,1850,-0.029356389895714707,0.0207360824241885
200000,0.05,757,No feedback,4859,5129,1567,1595,-0.049621925096553166,0.02075937671304027
200000,0.05,757,Downward,4859,6426,1567,2168,-0.026940092731143284,0.019844747412625676
200000,0.05,757,Balanced,4859,5135,1567,1865,0.013521041952192892,0.021054843166591976
200000,0.05,757,Nearly balanced,4859,5355,1567,1947,0.013695578432500966,0.020861274167151268
200000,0.05,758,No feedback,4849,5181,1658,1603,-0.02827729408153007,0.020394801287218597
200000,0.05,758,Downward,4849,6441,1658,2120,-0.005037829058637311,0.01951538238847071
200000,0.05,758,Balanced,4849,5084,1658,1843,0.03898627150252898,0.02097039609530591
200000,0.05,758,Nearly balanced,4849,5311,1658,1925,0.03547300720254881,0.02072797643182682
200000,0.05,759,No feedback,4868,5138,1682,1589,-0.0494985732735545,0.020621257337484687
200000,0.05,759,Downward,4868,6303,1682,2099,-0.021575957839562787,0.019809872348236657
200000,0.05,759,Balanced,4868,5031,1682,1836,0.012054595940665214,0.021110737879335765
200000,0.05,759,Nearly balanced,4868,5269,1682,1909,0.008299317701333075,0.020818756105309092
200000,0.05,760,No feedback,5006,5120,1731,1608,-0.04920449221957951,0.02035793702991164
200000,0.05,760,Downward,5006,6284,1731,2099,-0.032857376531044535,0.019556273867227983
200000,0.05,760,Balanced,5006,4979,1731,1790,-0.0016431390102977783,0.020871423319526492
200000,0.05,760,Nearly balanced,5006,5222,1731,1887,-0.00023442049714661461,0.020620021175358685
200000,0.05,761,No feedback,4915,5140,1669,1597,-0.07168582918954441,0.020607543379551212
200000,0.05,761,Downward,4915,6342,1669,2074,-0.049164666590020556,0.019850823280505192
200000,0.05,761,Balanced,4915,5034,1669,1782,-0.020471911019028066,0.021101647033367494
200000,0.05,761,Nearly balanced,4915,5265,1669,1866,-0.025750190758333347,0.020857222258129308
200000,0.05,762,No feedback,4829,5217,1610,1622,-0.05443218960864671,0.02026725894458572
200000,0.05,762,Downward,4829,6473,1610,2164,-0.028113125256094162,0.019538189171228945
200000,0.05,762,Balanced,4829,5172,1610,1826,-0.021301243882905163,0.020615070462319526
200000,0.05,762,Nearly balanced,4829,5426,1610,1930,-0.013552766338468136,0.0204525606748973
200000,0.05,763,No feedback,4989,5006,1747,1557,-0.07355398400963947,0.020434905541310038
200000,0.05,763,Downward,4989,6250,1747,2110,-0.044252345441147034,0.019632873473260915
200000,0.05,763,Balanced,4989,4969,1747,1825,-0.00946629084544287,0.021041172322820403
200000,0.05,763,Nearly balanced,4989,5204,1747,1917,-0.009843147923038531,0.020765512993703383
200000,0.05,764,No feedback,4836,5023,1673,1603,-0.04569182367353791,0.02084846418749672
200000,0.05,764,Downward,4836,6280,1673,2124,-0.018217212544590133,0.020091155149126686
200000,0.05,764,Balanced,4836,4980,1673,1802,0.007921940121640936,0.021305098336083295
200000,0.05,764,Nearly balanced,4836,5217,1673,1891,0.00997490146739316,0.021088903783050082
200000,0.05,765,No feedback,4907,5035,1681,1601,-0.021189730820747488,0.020758182795221587
200000,0.05,765,Downward,4907,6300,1681,2142,-0.005538014433776606,0.01969503234143345
200000,0.05,765,Balanced,4907,5077,1681,1842,0.010472094160963119,0.0208735752714763
200000,0.05,765,Nearly balanced,4907,5313,1681,1937,0.016977760302702483,0.02062296929358719
200000,0.05,766,No feedback,4881,5084,1655,1597,-0.0503868460377665,0.0208025318590762
200000,0.05,766,Downward,4881,6362,1655,2175,-0.019335907031206856,0.01998523522951362
200000,0.05,766,Balanced,4881,5060,1655,1853,0.01168007268231619,0.02120122738595027
200000,0.05,766,Nearly balanced,4881,5311,1655,1944,0.008444800166801547,0.020929013246522982
200000,0.05,767,No feedback,5004,5205,1793,1597,-0.07274886274533299,0.02004475203076387
200000,0.05,767,Downward,5004,6458,1793,2106,-0.04193143354641388,0.019359236851708827
200000,0.05,767,Balanced,5004,5172,1793,1888,-0.004416258196151823,0.020742562793021654
200000,0.05,767,Nearly balanced,5004,5384,1793,1967,-0.0033315723696865085,0.0205485406822022
200000,0.05,768,No feedback,4891,5118,1681,1606,-0.06721434028605794,0.020458200399085785
200000,0.05,768,Downward,4891,6346,1681,2102,-0.045881070872103025,0.019611049817518468
200000,0.05,768,Balanced,4891,5052,1681,1793,-0.011505347744630579,0.020933898348292488
200000,0.05,768,Nearly balanced,4891,5307,1681,1884,-0.010266658628495018,0.02067905761918954
200000,0.05,769,No feedback,4980,5213,1723,1608,-0.06289552807753973,0.020446399741471027
200000,0.05,769,Downward,4980,6440,1723,2120,-0.043629894374995315,0.01959177415793632
200000,0.05,769,Balanced,4980,5051,1723,1786,-0.017129427178920575,0.020829861166729562
200000,0.05,769,Nearly balanced,4980,5300,1723,1877,-0.02085286572757422,0.020531651538913932
200000,0.05,770,No feedback,4887,5190,1721,1616,-0.04367772004343207,0.020866351849146248
200000,0.05,770,Downward,4887,6449,1721,2186,-0.023235675310008697,0.01996538795797161
200000,0.05,770,Balanced,4887,5070,1721,1820,0.0008557847820429565,0.021228184196238745
200000,0.05,770,Nearly balanced,4887,5300,1721,1908,0.0019594467600853593,0.021003238651385273
200000,0.05,771,No feedback,4806,5122,1621,1646,-0.021495363108636367,0.020682513104351617
200000,0.05,771,Downward,4806,6411,1621,2183,-0.01178931447641246,0.01975710480693393
200000,0.05,771,Balanced,4806,5107,1621,1872,0.02043508297033303,0.02096631487232742
200000,0.05,771,Nearly balanced,4806,5347,1621,1966,0.026797816257268736,0.020748306764756846
200000,0.05,772,No feedback,4804,5043,1698,1572,-0.056443517217944106,0.020527908364985532
200000,0.05,772,Downward,4804,6300,1698,2093,-0.035505730292099635,0.01969159256986621
200000,0.05,772,Balanced,4804,4977,1698,1770,-0.0012425472002072224,0.021054043825313472
200000,0.05,772,Nearly balanced,4804,5216,1698,1847,-0.0058247843664609444,0.020772074740071984
200000,0.05,773,No feedback,4890,5138,1693,1543,-0.09351089964266829,0.020360189062027963
200000,0.05,773,Downward,4890,6351,1693,2047,-0.07029196355263945,0.01956577146370165
200000,0.05,773,Balanced,4890,5020,1693,1753,-0.03237364744820159,0.020866202160954767
200000,0.05,773,Nearly balanced,4890,5256,1693,1831,-0.03288124655833341,0.020624567102023664
200000,0.05,774,No feedback,4825,5171,1623,1627,-0.0007491049511345604,0.021075639376558267
200000,0.05,774,Downward,4825,6425,1623,2151,0.012727886135633637,0.02010884999502769
200000,0.05,774,Balanced,4825,5139,1623,1865,0.04947022301617887,0.02131963075725045
200000,0.05,774,Nearly balanced,4825,5396,1623,1960,0.049519693704469514,0.021067105280956205
200000,0.05,775,No feedback,4856,5027,1702,1573,-0.06657351439367376,0.021021020762375768
200000,0.05,775,Downward,4856,6271,1702,2065,-0.04760206138522477,0.01999515388805796
200000,0.05,775,Balanced,4856,4987,1702,1811,-0.0009734527225080947,0.021376907856950303
200000,0.05,775,Nearly balanced,4856,5223,1702,1902,0.0013117144978068151,0.02112665882344608
200000,0.05,776,No feedback,4921,5057,1719,1571,-0.06321175262125667,0.020613975745545077
200000,0.05,776,Downward,4921,6309,1719,2096,-0.03596183229677624,0.01976878698415224
200000,0.05,776,Balanced,4921,5054,1719,1760,-0.015808006282517495,0.020885706130632297
200000,0.05,776,Nearly balanced,4921,5287,1719,1862,-0.008403437854778706,0.02070917836824313
200000,0.05,777,No feedback,4924,5110,1676,1591,-0.02056496931714541,0.020364722339634087
200000,0.05,777,Downward,4924,6370,1676,2105,-0.005848641005329003,0.01946685270684872
200000,0.05,777,Balanced,4924,5105,1676,1848,0.021437741832376067,0.02070243857001352
200000,0.05,777,Nearly balanced,4924,5335,1676,1929,0.024595274128569378,0.020477736325911614
200000,0.05,778,No feedback,4995,5107,1680,1605,-0.05125069308193303,0.020484716038134662
200000,0.05,778,Downward,4995,6333,1680,2110,-0.026573018870563014,0.019702687952192974
200000,0.05,778,Balanced,4995,5123,1680,1835,0.019683218907056932,0.021038518886670843
200000,0.05,778,Nearly balanced,4995,5372,1680,1905,0.014468915933207094,0.020740630330610344
200000,0.05,779,No feedback,4926,5080,1701,1562,-0.053314196223745,0.02042097866444341
200000,0.05,779,Downward,4926,6310,1701,2083,-0.02999010707817623,0.019624232440711244
200000,0.05,779,Balanced,4926,4999,1701,1768,0.018083233182766112,0.021056301119787468
200000,0.05,779,Nearly balanced,4926,5231,1701,1861,0.016436740045130516,0.020788984721955592
200000,0.05,780,No feedback,4934,5096,1679,1568,-0.03308448094021499,0.020815406313559794
200000,0.05,780,Downward,4934,6348,1679,2091,-0.006667610115289102,0.01998741540418724
200000,0.05,780,Balanced,4934,5003,1679,1810,0.018509694997366932,0.021251996043311565
200000,0.05,780,Nearly balanced,4934,5275,1679,1907,0.01210903463045121,0.02093305925147318
200000,0.05,781,No feedback,4831,5123,1699,1612,-0.044422397530079205,0.020662044030446365
200000,0.05,781,Downward,4831,6380,1699,2146,-0.020735136815467514,0.019715529048484438
200000,0.05,781,Balanced,4831,5106,1699,1843,0.004286473889938414,0.020972137778340356
200000,0.05,781,Nearly balanced,4831,5356,1699,1932,0.0009874628264070484,0.020709632811808616
200000,0.05,782,No feedback,4848,5226,1719,1629,-0.06143824404513554,0.02060623855406953
200000,0.05,782,Downward,4848,6384,1719,2115,-0.04552966062547548,0.019930101842428136
200000,0.05,782,Balanced,4848,5086,1719,1827,-0.018627040175242304,0.021135839970665902
200000,0.05,782,Nearly balanced,4848,5352,1719,1921,-0.010786171026176405,0.0209266232484974
200000,0.05,783,No feedback,4857,5095,1630,1613,-0.018430798889635502,0.020620363318923033
200000,0.05,783,Downward,4857,6381,1630,2157,-0.003713370818725359,0.019706474074866757
200000,0.05,783,Balanced,4857,4968,1630,1808,0.015256986685492469,0.02086792646571732
200000,0.05,783,Nearly balanced,4857,5206,1630,1891,0.012896214789346994,0.020612297473624575
200000,0.05,784,No feedback,4824,5241,1617,1674,-0.008302338054242409,0.02037568744209877
200000,0.05,784,Downward,4824,6505,1617,2222,0.017768481442437478,0.019617313375537515
200000,0.05,784,Balanced,4824,5169,1617,1897,0.038137447863320184,0.0208534140861835
200000,0.05,784,Nearly balanced,4824,5413,1617,1990,0.03833859295462666,0.020617030022335173
200000,0.05,785,No feedback,4828,5187,1651,1621,-0.029639171693278066,0.02041527966415591
200000,0.05,785,Downward,4828,6382,1651,2134,-0.009767133989579235,0.01963778325735061
200000,0.05,785,Balanced,4828,5072,1651,1815,0.026632017485120896,0.02100949587408633
200000,0.05,785,Nearly balanced,4828,5320,1651,1900,0.024223383325645942,0.020743168126223583
200000,0.05,786,No feedback,4933,5131,1738,1639,-0.05769738523230311,0.020698036787935706
200000,0.05,786,Downward,4933,6397,1738,2174,-0.031983435649211855,0.019889838761022228
200000,0.05,786,Balanced,4933,5109,1738,1811,-0.026218624226593656,0.021026271457987557
200000,0.05,786,Nearly balanced,4933,5374,1738,1921,-0.026777275587273053,0.02080034685660157
200000,0.05,787,No feedback,4891,5048,1701,1599,-0.039967765631471475,0.02092279312522508
200000,0.05,787,Downward,4891,6252,1701,2122,-0.029112988502365933,0.019933962610229568
200000,0.05,787,Balanced,4891,4966,1701,1792,-0.0017185444501812697,0.021102356757889115
200000,0.05,787,Nearly balanced,4891,5213,1701,1893,-0.00028412737832406165,0.020868538232966524
200000,0.05,788,No feedback,4850,5063,1677,1585,-0.04037114763279903,0.020442309368643278
200000,0.05,788,Downward,4850,6332,1677,2121,-0.021088277834451996,0.01956291563950593
200000,0.05,788,Balanced,4850,5018,1677,1781,-0.001884826488458724,0.020812188496861592
200000,0.05,788,Nearly balanced,4850,5240,1677,1859,0.00047070103496799076,0.02059218035731589
200000,0.05,789,No feedback,4880,5127,1716,1636,-0.04117200910611796,0.020683245665230686
200000,0.05,789,Downward,4880,6367,1716,2143,-0.029584691009305497,0.019823324167923904
200000,0.05,789,Balanced,4880,5064,1716,1855,0.00899801963168878,0.021134267746514
200000,0.05,789,Nearly balanced,4880,5303,1716,1954,0.013311542439329027,0.020905369875311244
200000,0.05,790,No feedback,4855,5293,1696,1703,-0.0027488925558989963,0.020622856475356766
200000,0.05,790,Downward,4855,6596,1696,2242,0.01316525066769958,0.019753739346298267
200000,0.05,790,Balanced,4855,5209,1696,1876,0.04846922360645395,0.020958196212838752
200000,0.05,790,Nearly balanced,4855,5475,1696,1967,0.040755211905467215,0.02069154684201539
200000,0.05,791,No feedback,4833,5101,1630,1605,-0.0009713207820507552,0.020314444025390573
200000,0.05,791,Downward,4833,6391,1630,2170,0.028713555788889844,0.01949890881463115
200000,0.05,791,Balanced,4833,5029,1630,1808,0.051545435097272274,0.0207565396248946
200000,0.05,791,Nearly balanced,4833,5252,1630,1890,0.050717709378387044,0.02048840038321905
200000,0.05,792,No feedback,4786,5197,1686,1600,-0.040834293277271894,0.020630056774721094
200000,0.05,792,Downward,4786,6441,1686,2113,-0.018947149442728184,0.019741565570972654
200000,0.05,792,Balanced,4786,5097,1686,1862,0.021552477488828603,0.021149706760182938
200000,0.05,792,Nearly balanced,4786,5359,1686,1949,0.022735214199214315,0.02085833937519236
200000,0.05,793,No feedback,4777,5162,1678,1715,-0.024506858445910273,0.020841757443746462
200000,0.05,793,Downward,4777,6448,1678,2254,-0.014501287280408226,0.019939948838501094
200000,0.05,793,Balanced,4777,5118,1678,1933,0.021502641774816145,0.021265087921483218
200000,0.05,793,Nearly balanced,4777,5355,1678,2024,0.0257884527573487,0.02103659945250464
200000,0.05,794,No feedback,4985,5078,1747,1603,-0.036275139395618716,0.02071608255716243
200000,0.05,794,Downward,4985,6361,1747,2145,-0.016782367849052515,0.01984887104671034
200000,0.05,794,Balanced,4985,5047,1747,1827,-0.002586883843761656,0.021133215859372105
200000,0.05,794,Nearly balanced,4985,5281,1747,1902,-0.0005236008654851965,0.02087150137011826
200000,0.05,795,No feedback,4766,5054,1726,1603,-0.045754583839988816,0.020737665666026816
200000,0.05,795,Downward,4766,6299,1726,2122,-0.024544198555492558,0.019903952112781006
200000,0.05,795,Balanced,4766,5023,1726,1848,0.0026715762251030006,0.021275522749467323
200000,0.05,795,Nearly balanced,4766,5240,1726,1921,0.004741204830458923,0.021060109901798952
200000,0.05,796,No feedback,4823,5080,1673,1537,-0.023622716831453783,0.02014315724102101
200000,0.05,796,Downward,4823,6338,1673,2077,0.007076553899249438,0.019333085459392236
200000,0.05,796,Balanced,4823,5039,1673,1769,0.032287917899600393,0.0205929001704665
200000,0.05,796,Nearly balanced,4823,5291,1673,1854,0.028793081801021247,0.020334765215965563
200000,0.05,797,No feedback,4894,5104,1652,1614,-0.03477797775369268,0.020964188024632468
200000,0.05,797,Downward,4894,6384,1652,2143,-0.010868190178558501,0.02002466382509557
200000,0.05,797,Balanced,4894,5118,1652,1877,0.014617966939581395,0.02118500185207496
200000,0.05,797,Nearly balanced,4894,5380,1652,1966,0.017954001259348096,0.020963051323042
200000,0.05,798,No feedback,4951,5112,1722,1599,-0.07551239207550892,0.02052863715698548
200000,0.05,798,Downward,4951,6279,1722,2116,-0.03462744636117976,0.01989354568366242
200000,0.05,798,Balanced,4951,5067,1722,1858,0.0031771163564598415,0.02108580450819708
200000,0.05,798,Nearly balanced,4951,5298,1722,1949,0.007831481709532628,0.020887825126448527
200000,0.05,799,No feedback,4913,5071,1729,1602,-0.06937052479532335,0.020325704999056757
200000,0.05,799,Downward,4913,6283,1729,2108,-0.04072413606646785,0.019554838930331837
200000,0.05,799,Balanced,4913,5049,1729,1795,-0.008040451068941634,0.02079374246835081
200000,0.05,799,Nearly balanced,4913,5264,1729,1885,-0.005013136729104306,0.020588879565997358
200000,0.05,800,No feedback,4927,5165,1684,1595,-0.05735824283740504,0.02039458412931517
200000,0.05,800,Downward,4927,6373,1684,2116,-0.026388313152358622,0.01976504449195491
200000,0.05,800,Balanced,4927,5042,1684,1779,0.003965630762746364,0.020877454961582814
200000,0.05,800,Nearly balanced,4927,5278,1684,1868,0.008885189823317208,0.020682752419817995
200000,0.05,801,No feedback,4786,5138,1649,1639,-0.00021331858135437143,0.02084070746370381
200000,0.05,801,Downward,4786,6371,1649,2130,0.007625966151060648,0.01991938055955097
200000,0.05,801,Balanced,4786,5137,1649,1853,0.04311375658750566,0.02115068301647095
200000,0.05,801,Nearly balanced,4786,5373,1649,1939,0.04270428195369769,0.02087817178323322
200000,0.05,802,No feedback,4942,5083,1714,1545,-0.01736500581456868,0.02070931059841433
200000,0.05,802,Downward,4942,6261,1714,2062,0.0046580369283024115,0.01983308490387862
200000,0.05,802,Balanced,4942,4985,1714,1787,0.010216276842148597,0.021002400071776978
200000,0.05,802,Nearly balanced,4942,5216,1714,1861,0.006552775783853382,0.020764042212979682
200000,0.05,803,No feedback,4919,5309,1672,1628,-0.05423824313947423,0.02006048188017824
200000,0.05,803,Downward,4919,6610,1672,2194,-0.030878695213285068,0.01927510601872658
200000,0.05,803,Balanced,4919,5271,1672,1871,-0.011836834168468868,0.020407180060407273
200000,0.05,803,Nearly balanced,4919,5520,1672,1963,-0.00796292965726525,0.020250244077493273
200000,0.05,804,No feedback,4740,5027,1633,1566,-0.047385371836833834,0.020954165566959976
200000,0.05,804,Downward,4740,6271,1633,2069,-0.03767456638368144,0.020026386905948577
200000,0.05,804,Balanced,4740,5039,1633,1789,-0.0028690929327650494,0.021244323639935073
200000,0.05,804,Nearly balanced,4740,5294,1633,1885,-0.004142970101221388,0.020962638650521424
200000,0.05,805,No feedback,4890,5150,1697,1615,-0.040914396213397264,0.020399785203342822
200000,0.05,805,Downward,4890,6405,1697,2132,-0.02658051170827075,0.019561396788152417
200000,0.05,805,Balanced,4890,5108,1697,1860,0.0022376695832694304,0.020727127103317956
200000,0.05,805,Nearly balanced,4890,5356,1697,1949,0.0053754210771782,0.020474043379154143
200000,0.05,806,No feedback,4833,5122,1670,1659,-0.044608669070264784,0.020825257067851214
200000,0.05,806,Downward,4833,6362,1670,2194,-0.023576515536361864,0.02001981160506456
200000,0.05,806,Balanced,4833,5090,1670,1889,-0.0032683554938001125,0.021192022180652508
200000,0.05,806,Nearly balanced,4833,5331,1670,1980,-0.0056711943126745434,0.020910082899473163
200000,0.05,807,No feedback,4861,5109,1681,1573,-0.06273909207426576,0.020572782460330615
200000,0.05,807,Downward,4861,6349,1681,2113,-0.04313450495465604,0.019742018874240968
200000,0.05,807,Balanced,4861,5074,1681,1786,-0.019244752848192603,0.020828156069883228
200000,0.05,807,Nearly balanced,4861,5323,1681,1879,-0.0124106604396102,0.020647990065020994
200000,0.05,808,No feedback,4904,5100,1683,1550,-0.08640180776656459,0.02026702130572003
200000,0.05,808,Downward,4904,6310,1683,2046,-0.06124905099876177,0.019557135815025474
200000,0.05,808,Balanced,4904,5097,1683,1786,-0.02730153339721869,0.02083786468879054
200000,0.05,808,Nearly balanced,4904,5317,1683,1859,-0.028862038539003543,0.02062305332393552
200000,0.05,809,No feedback,4913,5231,1658,1671,-0.04857104627546521,0.02029535886804331
200000,0.05,809,Downward,4913,6520,1658,2207,-0.031799629510988525,0.019467749289796568
200000,0.05,809,Balanced,4913,5132,1658,1857,-0.017143576328662702,0.02070534703376228
200000,0.05,809,Nearly balanced,4913,5366,1658,1941,-0.01838590950337904,0.02045037693095625
200000,0.05,810,No feedback,4965,5016,1739,1598,-0.03044621024585409,0.020790011564384148
200000,0.05,810,Downward,4965,6262,1739,2119,-0.015235934990975974,0.019871919589318162
200000,0.05,810,Balanced,4965,4953,1739,1781,0.011108061347042952,0.02122333750684438
200000,0.05,810,Nearly balanced,4965,5197,1739,1861,0.005576229325256199,0.020912905056852144
200000,0.05,811,No feedback,4867,5131,1638,1543,-0.0421493654508705,0.02023579891671855
200000,0.05,811,Downward,4867,6389,1638,2061,-0.010770607086782291,0.019480867543266774
200000,0.05,811,Balanced,4867,5046,1638,1768,0.02321744147006055,0.02080113878331017
200000,0.05,811,Nearly balanced,4867,5276,1638,1851,0.024968341408393935,0.02059637137730279
200000,0.05,812,No feedback,4839,5054,1768,1616,-0.06266594540435594,0.020918958247784662
200000,0.05,812,Downward,4839,6287,1768,2116,-0.05330975917800185,0.01996302206018798
200000,0.05,812,Balanced,4839,5097,1768,1862,-0.004182959823188448,0.021186508528154412
200000,0.05,812,Nearly balanced,4839,5341,1768,1974,0.0021856518764520882,0.020971189616762375
200000,0.05,813,No feedback,4907,5264,1666,1586,-0.0629343187185592,0.020286497889633038
200000,0.05,813,Downward,4907,6484,1666,2100,-0.03543305242432654,0.01962898968349515
200000,0.05,813,Balanced,4907,5139,1666,1806,-0.0031759491042102628,0.02091972687182867
200000,0.05,813,Nearly balanced,4907,5369,1666,1888,-0.007978538991235684,0.02064156698039714
200000,0.05,814,No feedback,4813,5185,1621,1601,-0.05122714089498276,0.02049580128269267
200000,0.05,814,Downward,4813,6429,1621,2117,-0.02820675794794586,0.019643156972216844
200000,0.05,814,Balanced,4813,5118,1621,1788,-0.009378527783775847,0.020768762735299883
200000,0.05,814,Nearly balanced,4813,5333,1621,1879,-0.004115208929890701,0.02059357724259879
200000,0.05,815,No feedback,4902,5105,1714,1569,-0.02766345350019045,0.020428227245020393
200000,0.05,815,Downward,4902,6420,1714,2130,-0.0013971189335851286,0.019596338245012324
200000,0.05,815,Balanced,4902,4953,1714,1730,0.029385294570581977,0.020940883060806183
200000,0.05,815,Nearly balanced,4902,5203,1714,1829,0.02915544055203856,0.020705203875340975
200000,0.05,816,No feedback,4980,5151,1704,1527,-0.06474620994551922,0.020314553394413577
200000,0.05,816,Downward,4980,6354,1704,2041,-0.03343611319183276,0.019587664499537565
200000,0.05,816,Balanced,4980,5001,1704,1755,-0.013351458199129307,0.020832961697187832
200000,0.05,816,Nearly balanced,4980,5261,1704,1859,-0.00919746790816739,0.020568978797100033
200000,0.05,817,No feedback,4912,5204,1708,1612,-0.04432507188641749,0.020427871348572144
200000,0.05,817,Downward,4912,6482,1708,2120,-0.03270713515049439,0.019508695788119923
200000,0.05,817,Balanced,4912,5099,1708,1821,-0.004603815269934364,0.02077461395581495
200000,0.05,817,Nearly balanced,4912,5363,1708,1917,-0.00486941148402148,0.020506074805040884
200000,0.05,818,No feedback,4967,5011,1684,1480,-0.0207983140393716,0.020239952386291032
200000,0.05,818,Downward,4967,6258,1684,1968,-0.0070240390689487175,0.01934687021723345
200000,0.05,818,Balanced,4967,4917,1684,1658,0.014333433356683134,0.02066647208282414
200000,0.05,818,Nearly balanced,4967,5155,1684,1732,0.012458838098782232,0.02039425726792756
200000,0.05,819,No feedback,4792,5071,1664,1572,-0.057261275506379716,0.021012773933513015
200000,0.05,819,Downward,4792,6293,1664,2105,-0.03561090045186849,0.020113662039569657
200000,0.05,819,Balanced,4792,5049,1664,1756,-0.027777571163841275,0.02116521889142811
200000,0.05,819,Nearly balanced,4792,5319,1664,1854,-0.02667459241676301,0.020895891892478497
200000,0.05,820,No feedback,4786,5182,1621,1639,-0.0618012340627363,0.02050164686351702
200000,0.05,820,Downward,4786,6393,1621,2164,-0.023594547233903196,0.01976873558247608
200000,0.05,820,Balanced,4786,5078,1621,1862,0.01717074283982728,0.02103295063607018
200000,0.05,820,Nearly balanced,4786,5315,1621,1946,0.0163023870411933,0.020784945007557634
200000,0.05,821,No feedback,4828,5060,1656,1583,-0.046827142078915196,0.020479343869022264
200000,0.05,821,Downward,4828,6347,1656,2142,-0.015753070750561815,0.019661951303623693
200000,0.05,821,Balanced,4828,5066,1656,1828,0.010287109843085784,0.02090499962093359
200000,0.05,821,Nearly balanced,4828,5300,1656,1918,0.012332827963188076,0.02065344233043784
200000,0.05,822,No feedback,4820,5125,1629,1610,-0.0411287905380871,0.02039026119170622
200000,0.05,822,Downward,4820,6325,1629,2100,-0.02712506380204205,0.01947014883165747
200000,0.05,822,Balanced,4820,5014,1629,1773,0.018632241112913728,0.020897134070808124
200000,0.05,822,Nearly balanced,4820,5255,1629,1858,0.016114609683054615,0.020663506847819316
200000,0.05,823,No feedback,4851,5144,1678,1656,-0.06426147353895856,0.020914333008076807
200000,0.05,823,Downward,4851,6346,1678,2145,-0.03881582708633763,0.020079308572549304
200000,0.05,823,Balanced,4851,5041,1678,1836,-0.02466411657569295,0.02129103089709721
200000,0.05,823,Nearly balanced,4851,5288,1678,1924,-0.02678687830750881,0.021023744195052294
200000,0.05,824,No feedback,4722,5240,1649,1606,-0.03210321931923937,0.020644526885377053
200000,0.05,824,Downward,4722,6469,1649,2153,-0.0025084335854523854,0.019806352404036186
200000,0.05,824,Balanced,4722,5096,1649,1836,0.0231514916296362,0.021061778185368207
200000,0.05,824,Nearly balanced,4722,5357,1649,1925,0.0213026344358917,0.020791658807462376
200000,0.05,825,No feedback,4848,5197,1705,1602,-0.07986229701724396,0.020697027127320626
200000,0.05,825,Downward,4848,6436,1705,2097,-0.06761542535479104,0.019837327147426437
200000,0.05,825,Balanced,4848,5142,1705,1827,-0.03836535875337166,0.021107661159099775
200000,0.05,825,Nearly balanced,4848,5372,1705,1911,-0.03574274876673156,0.02090419128397937
200000,0.05,826,No feedback,4913,5159,1710,1681,-0.015831072257126655,0.020828103279574007
200000,0.05,826,Downward,4913,6396,1710,2243,0.010258784456436132,0.019921288517540586
200000,0.05,826,Balanced,4913,5100,1710,1883,0.02415129989762138,0.021172837875209318
200000,0.05,826,Nearly balanced,4913,5367,1710,1993,0.027854690051347164,0.020892501349044284
200000,0.05,827,No feedback,4970,5140,1784,1662,-0.04913166168770178,0.020353640116067842
200000,0.05,827,Downward,4970,6407,1784,2189,-0.0339602707074686,0.01953277617496788
200000,0.05,827,Balanced,4970,5065,1784,1840,-0.0036112901146282406,0.020848797875378217
200000,0.05,827,Nearly balanced,4970,5303,1784,1940,-0.0010533710430526422,0.02064501786692006
200000,0.05,828,No feedback,4805,5073,1608,1572,-0.06171075247003488,0.02062677134807912
200000,0.05,828,Downward,4805,6315,1608,2126,-0.03490753165101734,0.019817626093226536
200000,0.05,828,Balanced,4805,5032,1608,1814,-0.013983392590298904,0.0209293317039296
200000,0.05,828,Nearly balanced,4805,5313,1608,1916,-0.01221714808261909,0.020679923284829333
200000,0.05,829,No feedback,4945,5149,1678,1566,-0.01964936219416691,0.02024067425595408
200000,0.05,829,Downward,4945,6356,1678,2092,0.008071132316676333,0.019347699980078324
200000,0.05,829,Balanced,4945,5055,1678,1820,0.033471010658955525,0.02057484664284621
200000,0.05,829,Nearly balanced,4945,5324,1678,1920,0.033000181601294365,0.020307948551386634
200000,0.05,830,No feedback,4878,5143,1745,1660,-0.011099853406047022,0.020974994172993457
200000,0.05,830,Downward,4878,6342,1745,2162,-0.008043877142925981,0.01998086935651763
200000,0.05,830,Balanced,4878,5072,1745,1860,0.026924921263699386,0.021349826561029434
200000,0.05,830,Nearly balanced,4878,5296,1745,1949,0.02988384375109593,0.021096677704337135
200000,0.05,831,No feedback,4943,5041,1734,1576,-0.05734864777485926,0.020577710950416293
200000,0.05,831,Downward,4943,6242,1734,2048,-0.04156580767563545,0.019680131942879077
200000,0.05,831,Balanced,4943,4926,1734,1736,-0.010263761204073019,0.020915805691903593
200000,0.05,831,Nearly balanced,4943,5163,1734,1833,-0.004054755628309148,0.020719839659575637
200000,0.05,832,No feedback,4878,5092,1630,1574,-0.05306722699151445,0.020855703904545924
200000,0.05,832,Downward,4878,6309,1630,2081,-0.022596886977630737,0.020077461023957924
200000,0.05,832,Balanced,4878,5032,1630,1797,0.012804488667912783,0.021314885561359433
200000,0.05,832,Nearly balanced,4878,5264,1630,1896,0.013088950143946954,0.0210993115903098
200000,0.05,833,No feedback,4853,4988,1667,1537,-0.02616458581359632,0.02080635098682147
200000,0.05,833,Downward,4853,6229,1667,2026,-0.018769792002250985,0.0198139327202495
200000,0.05,833,Balanced,4853,4917,1667,1720,0.0024013812914538968,0.021207510271861435
200000,0.05,833,Nearly balanced,4853,5174,1667,1810,0.002902555828265263,0.020961233724507262
200000,0.05,834,No feedback,4819,5068,1682,1598,-0.062486330399755485,0.0208338394026764
200000,0.05,834,Downward,4819,6279,1682,2096,-0.048903150924775984,0.019964611988484784
200000,0.05,834,Balanced,4819,5012,1682,1801,-0.01964516868876609,0.021180320482454523
200000,0.05,834,Nearly balanced,4819,5245,1682,1893,-0.017586392539878315,0.020951173158694006
200000,0.05,835,No feedback,4840,5070,1621,1594,-0.06494446048022168,0.020501429668557267
200000,0.05,835,Downward,4840,6324,1621,2083,-0.05150800845620401,0.01964837678419497
200000,0.05,835,Balanced,4840,5018,1621,1770,-0.021908483877960794,0.020841529417568765
200000,0.05,835,Nearly balanced,4840,5244,1621,1844,-0.023668564907464884,0.02065072963379785
200000,0.05,836,No feedback,4855,5001,1705,1553,-0.042404088288395925,0.020604931886538606
200000,0.05,836,Downward,4855,6220,1705,2076,-0.02511097191244066,0.019742116318797246
200000,0.05,836,Balanced,4855,5020,1705,1797,0.01178660475693838,0.020995410125497962
200000,0.05,836,Nearly balanced,4855,5242,1705,1877,0.011703855282024056,0.020762368816074944
200000,0.05,837,No feedback,4756,5058,1615,1584,-0.021284379156601807,0.02061102651541184
200000,0.05,837,Downward,4756,6292,1615,2098,-0.0008401782548705383,0.019712137964603957
200000,0.05,837,Balanced,4756,4984,1615,1808,0.02276388752560282,0.020894127911254577
200000,0.05,837,Nearly balanced,4756,5211,1615,1891,0.023266831568729385,0.020673751068730737
200000,0.05,838,No feedback,4844,5261,1662,1621,-0.04014438416442745,0.020453353988766257
200000,0.05,838,Downward,4844,6547,1662,2131,-0.02680789524246746,0.019503346753870807
200000,0.05,838,Balanced,4844,5256,1662,1841,-0.0010513408785922662,0.020750056738519384
200000,0.05,838,Nearly balanced,4844,5502,1662,1921,-0.010352145666781276,0.020437594311416007
200000,0.05,839,No feedback,4881,5168,1595,1630,-0.012913689486764801,0.020649471839623616
200000,0.05,839,Downward,4881,6425,1595,2163,0.01797477495448896,0.0197665211298982
200000,0.05,839,Balanced,4881,5189,1595,1868,0.061734103309733945,0.021003029143541598
200000,0.05,839,Nearly balanced,4881,5392,1595,1952,0.06071757060274058,0.02080191008364796
200000,0.05,840,No feedback,4901,5056,1715,1552,-0.0666604434865628,0.020469479543045378
200000,0.05,840,Downward,4901,6312,1715,2089,-0.03557416854907419,0.019617095491068142
200000,0.05,840,Balanced,4901,5055,1715,1766,-0.0013682197111536953,0.02089734494312012
200000,0.05,840,Nearly balanced,4901,5272,1715,1838,-0.004581859004623656,0.020683518602041553
200000,0.05,841,No feedback,4816,5082,1611,1611,-0.0431879858414862,0.020460401631953413
200000,0.05,841,Downward,4816,6334,1611,2158,-0.011226672813699268,0.01970227484921539
200000,0.05,841,Balanced,4816,5106,1611,1883,0.01777236995408199,0.02090980954365853
200000,0.05,841,Nearly balanced,4816,5334,1611,1981,0.02109610232377024,0.02069090430917426
200000,0.05,842,No feedback,4876,5133,1701,1643,-0.030410959940615212,0.02036605049892185
200000,0.05,842,Downward,4876,6364,1701,2159,-0.0021647324172342497,0.019590086606761283
200000,0.05,842,Balanced,4876,5069,1701,1847,0.02723639635763664,0.020951273149016035
200000,0.05,842,Nearly balanced,4876,5325,1701,1942,0.02818718871690573,0.02068170708914702
200000,0.05,843,No feedback,4819,5036,1742,1617,-0.07761625296394714,0.020382548678822856
200000,0.05,843,Downward,4819,6336,1742,2158,-0.05653631392880537,0.019593836164215762
200000,0.05,843,Balanced,4819,5033,1742,1852,-0.010010733551612194,0.020977855412281886
200000,0.05,843,Nearly balanced,4819,5284,1742,1942,-0.010427849547774592,0.020703322508846392
200000,0.05,844,No feedback,4968,5270,1726,1652,-0.05295423868281429,0.020701540545055776
200000,0.05,844,Downward,4968,6533,1726,2185,-0.029115063722006396,0.019846068017376182
200000,0.05,844,Balanced,4968,5172,1726,1863,-0.019682013228897677,0.02101649852769491
200000,0.05,844,Nearly balanced,4968,5428,1726,1957,-0.015446895618121459,0.020799296423331455
200000,0.05,845,No feedback,4822,5084,1633,1594,-0.02736216280688175,0.020902896293717204
200000,0.05,845,Downward,4822,6302,1633,2112,-0.009140267224924448,0.020013602728706305
200000,0.05,845,Balanced,4822,4956,1633,1799,0.02948184133688897,0.021529227871022724
200000,0.05,845,Nearly balanced,4822,5191,1633,1884,0.02494444056994949,0.021247677089855293
200000,0.05,846,No feedback,4860,5113,1691,1646,-0.04003169725612876,0.020772508582785402
200000,0.05,846,Downward,4860,6352,1691,2160,-0.014413114944581307,0.01996967496740697
200000,0.05,846,Balanced,4860,5090,1691,1855,-0.004842423080343605,0.021082720219276548
200000,0.05,846,Nearly balanced,4860,5338,1691,1951,-0.001211803732246275,0.02084536531088216
200000,0.05,847,No feedback,4989,5061,1734,1590,-0.020989476104539107,0.02070601831896922
200000,0.05,847,Downward,4989,6281,1734,2092,-0.0037447761778143795,0.01966264134916481
200000,0.05,847,Balanced,4989,5067,1734,1811,0.019315651029744807,0.02089097552559545
200000,0.05,847,Nearly balanced,4989,5292,1734,1898,0.018356813980166475,0.02066132675167991
200000,0.05,848,No feedback,4961,5126,1756,1580,-0.050832933570752525,0.020443976331041728
200000,0.05,848,Downward,4961,6360,1756,2104,-0.027867344598709265,0.019601749322204445
200000,0.05,848,Balanced,4961,4876,1756,1729,-0.016612727964853802,0.020905687720170308
200000,0.05,848,Nearly balanced,4961,5155,1756,1829,-0.018313950889559116,0.020623688285126972
200000,0.05,849,No feedback,4903,5150,1687,1584,-0.02070681375329686,0.020396777185549653
200000,0.05,849,Downward,4903,6340,1687,2075,0.0010560121942375655,0.019555174784779823
200000,0.05,849,Balanced,4903,5033,1687,1785,0.02227600916769118,0.02081649085007047
200000,0.05,849,Nearly balanced,4903,5297,1687,1878,0.023815539254752383,0.02057041103623091
200000,0.05,850,No feedback,4862,5138,1616,1662,0.022284493839727304,0.02090114984787716
200000,0.05,850,Downward,4862,6373,1616,2157,0.03382744676610938,0.019987356823726852
200000,0.05,850,Balanced,4862,5067,1616,1875,0.07384045367195269,0.02118147266005684
200000,0.05,850,Nearly balanced,4862,5307,1616,1968,0.07033865366670877,0.02093999444477546
200000,0.05,851,No feedback,4928,5164,1660,1640,-0.014972356631116457,0.020790235393399803
200000,0.05,851,Downward,4928,6375,1660,2143,0.006051016586724578,0.01983927367122816
200000,0.05,851,Balanced,4928,5027,1660,1814,0.03257824034213125,0.021140208144210176
200000,0.05,851,Nearly balanced,4928,5283,1660,1907,0.032374965748979856,0.020900931135941922
200000,0.05,852,No feedback,4877,5132,1703,1624,-0.02307803961153221,0.020581301305769566
200000,0.05,852,Downward,4877,6387,1703,2149,-0.009136556830463105,0.019715964566931216
200000,0.05,852,Balanced,4877,5128,1703,1862,0.02066913912960977,0.020876104173920128
200000,0.05,852,Nearly balanced,4877,5367,1703,1959,0.021009038300655702,0.020655674079956346
200000,0.05,853,No feedback,4875,5119,1649,1657,-0.005330826143097378,0.020760108636449625
200000,0.05,853,Downward,4875,6397,1649,2167,0.003449564095732771,0.01972638353554709
200000,0.05,853,Balanced,4875,5057,1649,1870,0.034034992607427594,0.020943052984017396
200000,0.05,853,Nearly balanced,4875,5315,1649,1962,0.032448969496941815,0.020719409757804317
200000,0.05,854,No feedback,4871,5198,1677,1651,-0.028813075729982485,0.020531500170755907
200000,0.05,854,Downward,4871,6466,1677,2206,-0.014717954420853607,0.01964452090539572
200000,0.05,854,Balanced,4871,5161,1677,1877,0.014056396731444765,0.020882586487284725
200000,0.05,854,Nearly balanced,4871,5428,1677,1975,0.021464142714380074,0.02062288830973725
200000,0.05,855,No feedback,4839,5390,1687,1737,-0.04653113596040653,0.0203579272820336
200000,0.05,855,Downward,4839,6696,1687,2257,-0.029232144111614067,0.019541015480884095
200000,0.05,855,Balanced,4839,5383,1687,1980,0.004854105490918359,0.020771582816636495
200000,0.05,855,Nearly balanced,4839,5620,1687,2061,0.0024183314438748216,0.020551359707845936
200000,0.05,856,No feedback,5028,5043,1778,1549,-0.07097017043205833,0.020368978688449724
200000,0.05,856,Downward,5028,6270,1778,2052,-0.06213205092916463,0.019521405178766476
200000,0.05,856,Balanced,5028,4950,1778,1757,-0.026648724912602895,0.020822550254587267
200000,0.05,856,Nearly balanced,5028,5181,1778,1839,-0.02873050650425829,0.02059369800514029
200000,0.05,857,No feedback,4729,5095,1678,1624,-0.03451046989666667,0.020858673579116593
200000,0.05,857,Downward,4729,6270,1678,2092,-0.01880148526814779,0.020021917321855
200000,0.05,857,Balanced,4729,4951,1678,1781,0.01790745855216691,0.021343751855638807
200000,0.05,857,Nearly balanced,4729,5180,1678,1862,0.014253559407845617,0.021102749826934712
200000,0.05,858,No feedback,4824,4953,1644,1576,0.0010233788998333937,0.020982068821713426
200000,0.05,858,Downward,4824,6223,1644,2114,0.015763053561813956,0.02001885342037411
200000,0.05,858,Balanced,4824,4961,1644,1819,0.053240771528489106,0.021313666362009112
200000,0.05,858,Nearly balanced,4824,5207,1644,1908,0.04923011897891211,0.02103457970478866
200000,0.05,859,No feedback,4843,5184,1674,1625,-0.024789946563454845,0.02057158581510768
200000,0.05,859,Downward,4843,6466,1674,2125,-0.01587375628734189,0.01967958531905859
200000,0.05,859,Balanced,4843,5127,1674,1799,0.018551009636755766,0.020951975000520782
200000,0.05,859,Nearly balanced,4843,5334,1674,1878,0.01759192247347907,0.02072512810324652
200000,0.05,860,No feedback,4859,5108,1735,1584,-0.03840044527509051,0.02066547226204081
200000,0.05,860,Downward,4859,6313,1735,2051,-0.030598205251390898,0.01972741060672378
200000,0.05,860,Balanced,4859,5096,1735,1788,0.008198200695637647,0.02096958952313419
200000,0.05,860,Nearly balanced,4859,5326,1735,1861,0.005440089703285023,0.0207102844119764
200000,0.05,861,No feedback,4722,5154,1679,1616,-0.07146329890347775,0.02093293923546653
200000,0.05,861,Downward,4722,6437,1679,2168,-0.04900872708555715,0.020081769314247152
200000,0.05,861,Balanced,4722,5111,1679,1847,-0.024654127848580787,0.021268134580908583
200000,0.05,861,Nearly balanced,4722,5346,1679,1936,-0.021861879117339,0.021048691525289872
200000,0.05,862,No feedback,4908,5236,1706,1628,-0.04383182827684945,0.020461704284534164
200000,0.05,862,Downward,4908,6501,1706,2159,-0.016302372704501356,0.01968262197694658
200000,0.05,862,Balanced,4908,5144,1706,1872,0.02355574332620397,0.020962121478747864
200000,0.05,862,Nearly balanced,4908,5382,1706,1959,0.02241618527151451,0.02073466172785417
200000,0.05,863,No feedback,4798,5104,1668,1607,-0.03406745507535158,0.021101970657084742
200000,0.05,863,Downward,4798,6324,1668,2151,-0.012649279895012577,0.020186933207202908
200000,0.05,863,Balanced,4798,5040,1668,1830,0.0030329158224314257,0.02129950942780256
200000,0.05,863,Nearly balanced,4798,5276,1668,1899,0.0037256689325975145,0.021095267179060795
200000,0.05,864,No feedback,4845,5099,1696,1602,-0.04048239444356755,0.020637329938207678
200000,0.05,864,Downward,4845,6346,1696,2116,-0.023197297946282225,0.019770465759417363
200000,0.05,864,Balanced,4845,5045,1696,1825,0.01620503290379499,0.021175525566917156
200000,0.05,864,Nearly balanced,4845,5300,1696,1920,0.017427990919121172,0.020935799959403444
200000,0.05,865,No feedback,4771,5180,1625,1626,-0.05817827718176988,0.020603635319042655
200000,0.05,865,Downward,4771,6402,1625,2149,-0.03591324566653298,0.01980807241801431
200000,0.05,865,Balanced,4771,5071,1625,1818,0.0044433538958946195,0.021078668284322
200000,0.05,865,Nearly balanced,4771,5333,1625,1913,0.0027897919021867557,0.020780385406446486
200000,0.05,866,No feedback,4813,5092,1656,1623,-0.04620944399455251,0.020737902129567647
200000,0.05,866,Downward,4813,6327,1656,2138,-0.030343327233896544,0.019821302158320946
200000,0.05,866,Balanced,4813,5034,1656,1840,0.004765034336730534,0.021219961074675088
200000,0.05,866,Nearly balanced,4813,5265,1656,1917,0.00213993324237699,0.020923055208487036
200000,0.05,867,No feedback,4946,5136,1676,1592,-0.026984763056552008,0.020493171282770513
200000,0.05,867,Downward,4946,6346,1676,2118,-0.012204171942297393,0.01967337417738289
200000,0.05,867,Balanced,4946,5162,1676,1853,0.012998162565300841,0.020769305406017135
200000,0.05,867,Nearly balanced,4946,5407,1676,1954,0.017101643770820796,0.020543443455986413
200000,0.05,868,No feedback,4821,5040,1659,1582,-0.014590126533926107,0.020678094409133877
200000,0.05,868,Downward,4821,6349,1659,2156,0.0066332564117810855,0.019741254456248938
200000,0.05,868,Balanced,4821,4992,1659,1863,0.04796219424272269,0.021104823751221927
200000,0.05,868,Nearly balanced,4821,5213,1659,1936,0.048137822941488495,0.020893423400639075
200000,0.05,869,No feedback,4968,5154,1783,1634,-0.05394983102099016,0.02055777406310906
200000,0.05,869,Downward,4968,6389,1783,2123,-0.04022426708615234,0.01963138289266476
200000,0.05,869,Balanced,4968,5056,1783,1844,0.003658102958567999,0.021008989205929987
200000,0.05,869,Nearly balanced,4968,5281,1783,1933,0.0024849875023181256,0.02076250501477304
200000,0.05,870,No feedback,4915,5115,1686,1560,-0.05363534677615622,0.020565549984747973
200000,0.05,870,Downward,4915,6384,1686,2097,-0.034305488535669226,0.019669564236750862
200000,0.05,870,Balanced,4915,5082,1686,1808,-0.011935605717671605,0.020770768598522272
200000,0.05,870,Nearly balanced,4915,5345,1686,1904,-0.013992897881695776,0.020494129380422985
200000,0.05,871,No feedback,4869,5198,1728,1654,-0.0247368690520956,0.02074713695408292
200000,0.05,871,Downward,4869,6427,1728,2185,4.874653531994344e-06,0.01990685242334266
200000,0.05,871,Balanced,4869,5077,1728,1855,0.04435096789123816,0.02124233855489648
200000,0.05,871,Nearly balanced,4869,5300,1728,1948,0.039734973409286,0.02100653663468588
200000,0.05,872,No feedback,5003,5052,1632,1600,-0.028455874215893906,0.020553022978942386
200000,0.05,872,Downward,5003,6275,1632,2111,-0.006813134386596531,0.019623283771163295
200000,0.05,872,Balanced,5003,5009,1632,1815,0.02839774282082952,0.02095623634496737
200000,0.05,872,Nearly balanced,5003,5249,1632,1916,0.03004286225214664,0.020705007679414206
200000,0.05,873,No feedback,5051,5155,1797,1589,-0.037235884630004934,0.020498756295571567
200000,0.05,873,Downward,5051,6429,1797,2146,-0.017149288246965322,0.01967077407944012
200000,0.05,873,Balanced,5051,5009,1797,1787,0.0025400839312096357,0.020915561330148345
200000,0.05,873,Nearly balanced,5051,5261,1797,1873,0.002512792148257559,0.020652304544007356
200000,0.05,874,No feedback,4745,5159,1669,1619,-0.013225936671728111,0.02075643372616432
200000,0.05,874,Downward,4745,6423,1669,2142,0.019016417217090353,0.01986359161126296
200000,0.05,874,Balanced,4745,5132,1669,1855,0.06016317841735286,0.021195594184366937
200000,0.05,874,Nearly balanced,4745,5386,1669,1953,0.06017802324960736,0.020935442639180128
200000,0.05,875,No feedback,4871,4981,1694,1582,-0.02740119215905573,0.02087130982522406
200000,0.05,875,Downward,4871,6249,1694,2085,-0.016814894963666838,0.019882099906046027
200000,0.05,875,Balanced,4871,4942,1694,1791,0.011535008661005985,0.02121659996910592
200000,0.05,875,Nearly balanced,4871,5159,1694,1867,0.01299321942329501,0.021015331511640582
200000,0.05,876,No feedback,4877,5087,1702,1616,-0.02224449341070933,0.020606669875504708
200000,0.05,876,Downward,4877,6280,1702,2118,0.004881411510237521,0.019764656427385806
200000,0.05,876,Balanced,4877,4979,1702,1820,0.0479762227566054,0.021190894631882073
200000,0.05,876,Nearly balanced,4877,5225,1702,1899,0.04511130478141617,0.020885999293572603
200000,0.05,877,No feedback,4877,5151,1705,1581,-0.042741889670058486,0.020443884515553734
200000,0.05,877,Downward,4877,6397,1705,2097,-0.03179020802559773,0.019537832735729746
200000,0.05,877,Balanced,4877,5052,1705,1815,0.007678583322141719,0.020846785695554208
200000,0.05,877,Nearly balanced,4877,5306,1705,1895,0.005522686407215094,0.020613727565410408
200000,0.05,878,No feedback,4908,5122,1737,1701,-0.03705157900683742,0.020895097921310394
200000,0.05,878,Downward,4908,6359,1737,2210,-0.023605791461579262,0.019927183486328142
200000,0.05,878,Balanced,4908,5097,1737,1883,-0.003456541712160033,0.021218141102551574
200000,0.05,878,Nearly balanced,4908,5351,1737,1980,-0.007698388822947044,0.02094622727155891
200000,0.05,879,No feedback,4843,5157,1646,1613,-0.032475606124901246,0.020729129999106404
200000,0.05,879,Downward,4843,6437,1646,2140,-0.007768474805827763,0.01982375415805179
200000,0.05,879,Balanced,4843,5106,1646,1803,0.01550753919281922,0.021108399591522296
200000,0.05,879,Nearly balanced,4843,5355,1646,1889,0.016634482788976168,0.02085099288906526
200000,0.05,880,No feedback,4938,5061,1740,1587,-0.047351458677624914,0.02032491444956877
200000,0.05,880,Downward,4938,6340,1740,2103,-0.030814917543924014,0.01949046213629575
200000,0.05,880,Balanced,4938,5005,1740,1830,0.02715024128121951,0.020898551347969824
200000,0.05,880,Nearly balanced,4938,5277,1740,1935,0.026043820970340636,0.0206163327566226
200000,0.05,881,No feedback,4709,5179,1664,1632,-0.07051175128063514,0.020663789274664935
200000,0.05,881,Downward,4709,6410,1664,2156,-0.047054313456480534,0.01992983965761302
200000,0.05,881,Balanced,4709,5232,1664,1896,-0.017046962534843835,0.02101715832909334
200000,0.05,881,Nearly balanced,4709,5482,1664,1986,-0.019186463361350825,0.02076284206691627
200000,0.05,882,No feedback,4880,5092,1650,1530,-0.03982766731347148,0.0202956560939442
200000,0.05,882,Downward,4880,6349,1650,2058,-0.017255530628420335,0.019536469969533423
200000,0.05,882,Balanced,4880,5113,1650,1801,0.013535220126198788,0.02073359521767013
200000,0.05,882,Nearly balanced,4880,5356,1650,1895,0.014980044066835119,0.020481015888840944
200000,0.05,883,No feedback,4842,5073,1665,1564,-0.05056267657198121,0.020752201198397616
200000,0.05,883,Downward,4842,6323,1665,2096,-0.030140982818906092,0.01993761670338651
200000,0.05,883,Balanced,4842,5074,1665,1798,-0.008505511961540146,0.021119633812880612
200000,0.05,883,Nearly balanced,4842,5298,1665,1879,-0.006182558394465021,0.02089588493902352
200000,0.05,884,No feedback,4980,5203,1764,1578,-0.020936898216274757,0.020671062449790112
200000,0.05,884,Downward,4980,6465,1764,2120,-0.010588809913168407,0.01974473772536766
200000,0.05,884,Balanced,4980,5088,1764,1799,0.03208548496872399,0.02117238069514056
200000,0.05,884,Nearly balanced,4980,5327,1764,1880,0.032352185877358,0.020921621356765077
200000,0.05,885,No feedback,4924,5234,1703,1657,-0.05884864269253437,0.020423567253673
200000,0.05,885,Downward,4924,6552,1703,2204,-0.04427413323594093,0.01958279001225529
200000,0.05,885,Balanced,4924,5262,1703,1915,-0.0004011898852044893,0.020884906752488996
200000,0.05,885,Nearly balanced,4924,5506,1703,1992,-0.005073366280657354,0.02063531827329855
200000,0.05,886,No feedback,4886,5143,1665,1602,-0.049556468102943674,0.02028133484053431
200000,0.05,886,Downward,4886,6344,1665,2102,-0.03127488446842658,0.01949247554901654
200000,0.05,886,Balanced,4886,5108,1665,1828,0.00011969095443470357,0.02068186759720226
200000,0.05,886,Nearly balanced,4886,5336,1665,1906,-0.0010872935967529695,0.020463883762306657
200000,0.05,887,No feedback,4982,5029,1671,1626,-0.01990657320011202,0.020606845875253316
200000,0.05,887,Downward,4982,6303,1671,2168,0.004206181711257473,0.019699300517095633
200000,0.05,887,Balanced,4982,5045,1671,1867,0.04716991782221397,0.02094366126625937
200000,0.05,887,Nearly balanced,4982,5292,1671,1947,0.04447134635325117,0.020651710680790747
200000,0.05,888,No feedback,4819,5160,1665,1618,-0.04376565345766453,0.020608693813819072
200000,0.05,888,Downward,4819,6381,1665,2147,-0.01332652295746617,0.019809175290260845
200000,0.05,888,Balanced,4819,5059,1665,1820,-0.012367311922987623,0.020837605946177066
200000,0.05,888,Nearly balanced,4819,5301,1665,1907,-0.015495159632536726,0.020576605682043784
200000,0.05,889,No feedback,4888,5037,1711,1501,-0.05404528656489205,0.020621407787252893
200000,0.05,889,Downward,4888,6270,1711,2055,-0.030455159040597368,0.01976872857574662
200000,0.05,889,Balanced,4888,4970,1711,1717,-0.021072248257164916,0.020976380696822155
200000,0.05,889,Nearly balanced,4888,5187,1711,1795,-0.01837903585374301,0.02082604946788885
200000,0.05,890,No feedback,4960,5034,1739,1607,-0.01827137566114745,0.020665317927451
200000,0.05,890,Downward,4960,6226,1739,2108,-0.00949817073152498,0.01968108555608679
200000,0.05,890,Balanced,4960,4954,1739,1803,0.025644366925096918,0.021151489699477735
200000,0.05,890,Nearly balanced,4960,5204,1739,1886,0.02078162536468947,0.0208365307987568
200000,0.05,891,No feedback,4773,5174,1708,1660,-0.04795819749675345,0.021006466697175277
200000,0.05,891,Downward,4773,6468,1708,2197,-0.02636300259136931,0.020089699764469043
200000,0.05,891,Balanced,4773,5142,1708,1838,-0.01611594086207979,0.02124312966398784
200000,0.05,891,Nearly balanced,4773,5408,1708,1920,-0.013901694278555365,0.02093250332337103
200000,0.05,892,No feedback,4910,5046,1725,1644,-0.027650973040666604,0.020727570888435697
200000,0.05,892,Downward,4910,6278,1725,2176,-0.0022339050126660154,0.019843882620209728
200000,0.05,892,Balanced,4910,4984,1725,1852,0.02087526043686272,0.02104820667074846
200000,0.05,892,Nearly balanced,4910,5203,1725,1933,0.02286674077354206,0.020810159548842903
200000,0.05,893,No feedback,4850,5115,1688,1601,-0.03157588983811305,0.020768552962493952
200000,0.05,893,Downward,4850,6354,1688,2120,-0.014211768259589863,0.019942894979776426
200000,0.05,893,Balanced,4850,5066,1688,1813,0.00955808547834952,0.02119828913747489
200000,0.05,893,Nearly balanced,4850,5318,1688,1901,0.01022805603831961,0.020958511150985935
200000,0.05,894,No feedback,4943,5053,1736,1568,-0.06500959904916354,0.020434000712671135
200000,0.05,894,Downward,4943,6264,1736,2084,-0.040647512692828736,0.019668125002197123
200000,0.05,894,Balanced,4943,4981,1736,1794,-0.01621084170490461,0.020991300240155056
200000,0.05,894,Nearly balanced,4943,5217,1736,1889,-0.01888616064815407,0.020754159235946156
200000,0.05,895,No feedback,4953,5021,1742,1599,-0.061625911329371674,0.020646627548658553
200000,0.05,895,Downward,4953,6260,1742,2119,-0.04780108660016308,0.019787590752365913
200000,0.05,895,Balanced,4953,5012,1742,1862,-0.020114278228930194,0.021094394606574314
200000,0.05,895,Nearly balanced,4953,5271,1742,1960,-0.0182397522452582,0.020837564082668892
200000,0.05,896,No feedback,4835,5104,1676,1630,-0.05398584679848367,0.020897613511951393
200000,0.05,896,Downward,4835,6368,1676,2184,-0.026707813400360103,0.020048526922848878
200000,0.05,896,Balanced,4835,5003,1676,1861,0.019331952098816885,0.021517064445270993
200000,0.05,896,Nearly balanced,4835,5232,1676,1951,0.023966448395006723,0.021274257150304718
200000,0.05,897,No feedback,4813,5069,1715,1620,-0.044479102366505874,0.020931042897903755
200000,0.05,897,Downward,4813,6191,1715,2087,-0.030593237889565028,0.020119655513082216
200000,0.05,897,Balanced,4813,4914,1715,1809,0.004289668686297432,0.021419290806366342
200000,0.05,897,Nearly balanced,4813,5149,1715,1879,0.006468162639710451,0.02115256749491596
200000,0.05,898,No feedback,4948,5084,1738,1605,-0.048887107438004174,0.020666190160834527
200000,0.05,898,Downward,4948,6330,1738,2122,-0.023466184924464673,0.019788550657715828
200000,0.05,898,Balanced,4948,5016,1738,1797,0.006729240412260862,0.02105746265269618
200000,0.05,898,Nearly balanced,4948,5238,1738,1888,0.00851547111168982,0.020870172689121575
200000,0.05,899,No feedback,4996,5021,1716,1562,-0.03349861385751396,0.020438934835259236
200000,0.05,899,Downward,4996,6277,1716,2107,-0.012453425426287135,0.019576448055590077
200000,0.05,899,Balanced,4996,4905,1716,1753,0.030805495147042894,0.021014166792452462
200000,0.05,899,Nearly balanced,4996,5126,1716,1835,0.030202902875656912,0.020771291561130688
200000,0.05,900,No feedback,4952,5150,1754,1598,-0.043569985239404974,0.020566087280436633
200000,0.05,900,Downward,4952,6349,1754,2106,-0.02419409982718934,0.019807703557023916
200000,0.05,900,Balanced,4952,4986,1754,1761,-0.001692068309620709,0.021023054510064858
200000,0.05,900,Nearly balanced,4952,5244,1754,1853,-0.0003692042125370554,0.020771451194594698
200000,0.05,901,No feedback,4930,5256,1676,1560,-0.05206850264046048,0.020404074438266306
200000,0.05,901,Downward,4930,6480,1676,2070,-0.0286476813871272,0.019594697916697615
200000,0.05,901,Balanced,4930,5209,1676,1767,0.01282602217982065,0.02077246246716957
200000,0.05,901,Nearly balanced,4930,5469,1676,1866,0.01004487261769721,0.020511139209089452
200000,0.05,902,No feedback,4854,5104,1651,1630,-0.02135559617557936,0.02096759614417286
200000,0.05,902,Downward,4854,6357,1651,2178,-0.001248034879079929,0.02002368856507208
200000,0.05,902,Balanced,4854,4932,1651,1784,0.030312430501947596,0.021486643302351758
200000,0.05,902,Nearly balanced,4854,5188,1651,1870,0.028441182528357256,0.021175340712449284
200000,0.05,903,No feedback,4877,5127,1681,1638,-0.04966757786659082,0.020519813427045425
200000,0.05,903,Downward,4877,6431,1681,2204,-0.03093859539154359,0.019620359158765286
200000,0.05,903,Balanced,4877,5037,1681,1847,-0.00012378937783558142,0.020878058257850312
200000,0.05,903,Nearly balanced,4877,5272,1681,1936,0.0025819034627721504,0.02063488986011122
200000,0.05,904,No feedback,4946,5110,1730,1624,-0.018027260908300813,0.020681594912551955
200000,0.05,904,Downward,4946,6299,1730,2126,-0.007211378251595957,0.019721344148654014
200000,0.05,904,Balanced,4946,5082,1730,1842,0.006974492294886836,0.020790880910859375
200000,0.05,904,Nearly balanced,4946,5319,1730,1929,0.0066003842899321485,0.020558990869512107
200000,0.05,905,No feedback,4808,5084,1652,1628,-0.018407244851208815,0.020777338471360204
200000,0.05,905,Downward,4808,6309,1652,2162,-0.01471236424016198,0.019797256842873586
200000,0.05,905,Balanced,4808,5045,1652,1845,0.016748202308260907,0.021073757675967683
200000,0.05,905,Nearly balanced,4808,5308,1652,1946,0.02096343802924,0.020877106561250268
200000,0.05,906,No feedback,4842,5065,1601,1605,-0.0071429077644127315,0.020433248220745034
200000,0.05,906,Downward,4842,6385,1601,2139,0.012832055782068252,0.01947764800103308
200000,0.05,906,Balanced,4842,5034,1601,1844,0.04431331798722132,0.020752759988211755
200000,0.05,906,Nearly balanced,4842,5286,1601,1933,0.04461772377001921,0.020524480924408655
200000,0.05,907,No feedback,4927,5127,1745,1611,-0.02507265546643811,0.020861286133466394
200000,0.05,907,Downward,4927,6405,1745,2157,-0.0073102199212105035,0.019880674704966333
200000,0.05,907,Balanced,4927,5063,1745,1830,0.03464302578962419,0.02126584098552779
200000,0.05,907,Nearly balanced,4927,5304,1745,1922,0.03381086314190762,0.02101534022030257
200000,0.05,908,No feedback,4903,5101,1701,1577,-0.05555964084425363,0.02017604155888589
200000,0.05,908,Downward,4903,6402,1701,2115,-0.037195515990934735,0.0193005284879028
200000,0.05,908,Balanced,4903,5022,1701,1808,0.0016661640422467872,0.020632292071710467
200000,0.05,908,Nearly balanced,4903,5274,1701,1896,-0.0014475891829213161,0.020373938151935007
200000,0.05,909,No feedback,4988,5003,1762,1575,-0.04821559109859502,0.02058456965972791
200000,0.05,909,Downward,4988,6221,1762,2074,-0.037822129924306114,0.019642975149893653
200000,0.05,909,Balanced,4988,4999,1762,1825,-0.013443211328639515,0.02088813219800611
200000,0.05,909,Nearly balanced,4988,5224,1762,1913,-0.01411782738590095,0.020694128785299044
200000,0.05,910,No feedback,4820,5152,1703,1570,-0.08160590855382388,0.020505905009468892
200000,0.05,910,Downward,4820,6389,1703,2057,-0.04879653562473124,0.019801409552072255
200000,0.05,910,Balanced,4820,5109,1703,1793,-0.007363747025689427,0.02104993899541746
200000,0.05,910,Nearly balanced,4820,5360,1703,1882,-0.006296289241505493,0.020841676889013665
200000,0.05,911,No feedback,4844,5130,1690,1620,-0.07268917310869666,0.020673285115118047
200000,0.05,911,Downward,4844,6359,1690,2142,-0.052019389844221775,0.01990949843086704
200000,0.05,911,Balanced,4844,5019,1690,1821,-0.03142311374418971,0.02107552439590227
200000,0.05,911,Nearly balanced,4844,5243,1690,1908,-0.027108524341551643,0.020886629315514573
200000,0.05,912,No feedback,4747,5277,1666,1594,-0.08101276345735059,0.020684057080367753
200000,0.05,912,Downward,4747,6525,1666,2118,-0.059703449231304995,0.01994566964906264
200000,0.05,912,Balanced,4747,5178,1666,1800,-0.03253404709062063,0.021103513050023014
200000,0.05,912,Nearly balanced,4747,5410,1666,1873,-0.035373362108843065,0.0208755935758252
200000,0.05,913,No feedback,4861,5160,1654,1625,-0.012235974396470006,0.020903353270353826
200000,0.05,913,Downward,4861,6442,1654,2180,0.01466059996044411,0.019945522051019796
200000,0.05,913,Balanced,4861,5072,1654,1883,0.041632175859978526,0.02117549457363391
200000,0.05,913,Nearly balanced,4861,5327,1654,1974,0.039793473997546513,0.020922847812968357
200000,0.05,914,No feedback,4869,5046,1709,1607,-0.03668580359995838,0.02066662705208785
200000,0.05,914,Downward,4869,6273,1709,2149,-0.007074453957370219,0.019847422976612163
200000,0.05,914,Balanced,4869,5036,1709,1834,0.0165243381466314,0.021125083838111385
200000,0.05,914,Nearly balanced,4869,5292,1709,1927,0.012648290662826633,0.020838337872490217
200000,0.05,915,No feedback,4860,5042,1710,1531,-0.05494813995139791,0.020327358921011965
200000,0.05,915,Downward,4860,6339,1710,2096,-0.022093560847099125,0.01949250306847755
200000,0.05,915,Balanced,4860,5009,1710,1828,0.009920282301298988,0.020902753602976932
200000,0.05,915,Nearly balanced,4860,5213,1710,1889,0.0006332328875059967,0.02060926515196682
200000,0.05,916,No feedback,4982,5196,1765,1635,-0.07364566513742254,0.020641771612443776
200000,0.05,916,Downward,4982,6479,1765,2169,-0.05227440513538195,0.019766995009233526
200000,0.05,916,Balanced,4982,5152,1765,1843,-0.019235852404219378,0.020909851887455002
200000,0.05,916,Nearly balanced,4982,5385,1765,1913,-0.02189580580196432,0.020692242693559886
200000,0.05,917,No feedback,4974,5118,1719,1632,-0.0609158319901319,0.02028794842813403
200000,0.05,917,Downward,4974,6354,1719,2167,-0.0398639892229567,0.019496079477546866
200000,0.05,917,Balanced,4974,5101,1719,1872,-0.0068089383539668424,0.02064284868332804
200000,0.05,917,Nearly balanced,4974,5326,1719,1951,-0.009856147907781276,0.020398496944292924
200000,0.05,918,No feedback,4840,5209,1668,1685,-0.025205867159992124,0.020898655188460246
200000,0.05,918,Downward,4840,6412,1668,2187,-0.0106296217591067,0.020015293023309653
200000,0.05,918,Balanced,4840,5150,1668,1881,0.02920462363020626,0.021282429744299076
200000,0.05,918,Nearly balanced,4840,5403,1668,1969,0.02585998494156505,0.020985945149695814
200000,0.05,919,No feedback,4921,5173,1683,1638,-0.012177834549283229,0.020187744307538634
200000,0.05,919,Downward,4921,6378,1683,2157,0.004486077784338016,0.019411247357759235
200000,0.05,919,Balanced,4921,5056,1683,1849,0.044711909232860114,0.020716319301679564
200000,0.05,919,Nearly balanced,4921,5294,1683,1945,0.044199658845447964,0.020505360135595896
200000,0.05,920,No feedback,4873,5164,1643,1652,-0.034552366240616306,0.020577346989993504
200000,0.05,920,Downward,4873,6394,1643,2177,-0.00868876720868439,0.019795272603762085
200000,0.05,920,Balanced,4873,5110,1643,1834,-5.4982610062759285e-05,0.02086393972884301
200000,0.05,920,Nearly balanced,4873,5325,1643,1922,-0.0009638898726900269,0.02063518484180254
200000,0.05,921,No feedback,4839,5248,1654,1667,-0.011691416173188973,0.020314933401336777
200000,0.05,921,Downward,4839,6523,1654,2177,0.017861724170635307,0.019529448733392872
200000,0.05,921,Balanced,4839,5195,1654,1883,0.04141155562779164,0.02072993552435277
200000,0.05,921,Nearly balanced,4839,5426,1654,1969,0.042618620802371276,0.020508427217176557
200000,0.05,922,No feedback,4891,5234,1705,1578,-0.05623806016309468,0.02012513039488387
200000,0.05,922,Downward,4891,6531,1705,2106,-0.03522755951867529,0.019300895233338774
200000,0.05,922,Balanced,4891,5176,1705,1818,-0.008979785328498524,0.02061240945682532
200000,0.05,922,Nearly balanced,4891,5434,1705,1909,-0.010316989857367564,0.020353322475793353
200000,0.05,923,No feedback,4869,5019,1728,1611,-0.04086084921890598,0.020796173829920387
200000,0.05,923,Downward,4869,6271,1728,2131,-0.01814893391821476,0.019960271174372525
200000,0.05,923,Balanced,4869,5003,1728,1837,0.022112135712852532,0.021399305848218475
200000,0.05,923,Nearly balanced,4869,5225,1728,1935,0.02648992526046373,0.021183551694449073
200000,0.05,924,No feedback,4787,4994,1683,1556,-0.059078252838084655,0.02076568574233424
200000,0.05,924,Downward,4787,6233,1683,2060,-0.03588938923361451,0.01991039626777912
200000,0.05,924,Balanced,4787,4937,1683,1741,-0.002273134982979763,0.021046219034611246
200000,0.05,924,Nearly balanced,4787,5159,1683,1825,-0.0003943438677633804,0.0208617555848965
200000,0.05,925,No feedback,4900,5137,1673,1606,-0.042012396091830384,0.020614200317022373
200000,0.05,925,Downward,4900,6368,1673,2104,-0.02712219159644058,0.01968599302485916
200000,0.05,925,Balanced,4900,5176,1673,1844,-0.004391274957464331,0.020766980195206137
200000,0.05,925,Nearly balanced,4900,5412,1673,1935,-0.002752151618929166,0.020568300607721517
200000,0.05,926,No feedback,4907,5083,1689,1544,-0.08335506459591274,0.020620283781691978
200000,0.05,926,Downward,4907,6317,1689,2082,-0.056132594166863614,0.019852921896458785
200000,0.05,926,Balanced,4907,5074,1689,1775,-0.031782531733488106,0.02103247485917995
200000,0.05,926,Nearly balanced,4907,5315,1689,1865,-0.033434999196006676,0.02080983835902727
200000,0.05,927,No feedback,4840,5214,1692,1670,-0.027384634149070775,0.02101014440752095
200000,0.05,927,Downward,4840,6495,1692,2229,-0.00695603677207407,0.020100450749916864
200000,0.05,927,Balanced,4840,5202,1692,1933,0.03302909171392471,0.02137199667603319
200000,0.05,927,Nearly balanced,4840,5458,1692,2031,0.032448224854515484,0.021113874583082195
200000,0.05,928,No feedback,4900,5136,1724,1603,-0.04192805758975243,0.02083992885599037
200000,0.05,928,Downward,4900,6344,1724,2088,-0.025021374828105514,0.019966697944684395
200000,0.05,928,Balanced,4900,5066,1724,1779,-0.0013548631308889503,0.021047475433262592
200000,0.05,928,Nearly balanced,4900,5304,1724,1880,0.00042270906300728717,0.02083073648641839
200000,0.05,929,No feedback,4750,5139,1640,1585,-0.03686107454987764,0.020415330900164636
200000,0.05,929,Downward,4750,6385,1640,2108,-0.023415949842504113,0.01957575066092944
200000,0.05,929,Balanced,4750,5149,1640,1857,0.014270536083016427,0.020860163811331375
200000,0.05,929,Nearly balanced,4750,5382,1640,1953,0.015668174523152056,0.020647644102064062
200000,0.05,930,No feedback,5002,5061,1720,1583,-0.03665232252505379,0.020598785397723047
200000,0.05,930,Downward,5002,6346,1720,2095,-0.026703534313076482,0.019613639688187152
200000,0.05,930,Balanced,5002,5018,1720,1772,0.005916753130325525,0.020893017213451107
200000,0.05,930,Nearly balanced,5002,5252,1720,1852,0.004890636448657726,0.02066326708313137
200000,0.05,931,No feedback,4897,5203,1689,1614,-0.02455006314893904,0.020525970581275456
200000,0.05,931,Downward,4897,6440,1689,2157,-0.005436839320269893,0.01967481829082004
200000,0.05,931,Balanced,4897,5051,1689,1828,0.030234285773601655,0.02107550913762473
200000,0.05,931,Nearly balanced,4897,5282,1689,1915,0.032361654686733965,0.02082876313768784
200000,0.05,932,No feedback,4874,5087,1646,1665,-0.007608134516945142,0.020666243992058502
200000,0.05,932,Downward,4874,6351,1646,2190,0.002064627675597064,0.019727240123826387
200000,0.05,932,Balanced,4874,5008,1646,1847,0.03057750289045763,0.020942096082242845
200000,0.05,932,Nearly balanced,4874,5248,1646,1923,0.028361669284326818,0.020681416016020172
200000,0.05,933,No feedback,4982,5315,1717,1606,-0.02847690074524345,0.020269223709161018
200000,0.05,933,Downward,4982,6534,1717,2118,-0.014906742494918579,0.01943850095244838
200000,0.05,933,Balanced,4982,5050,1717,1726,0.006899630792778277,0.020720544456998603
200000,0.05,933,Nearly balanced,4982,5302,1717,1812,0.0045398564561803245,0.020433410886684662
200000,0.05,934,No feedback,4787,5222,1670,1673,-0.04278213934693298,0.020538123857357087
200000,0.05,934,Downward,4787,6423,1670,2164,-0.03357001550892191,0.01964310083647302
200000,0.05,934,Balanced,4787,5109,1670,1832,0.003666362163179837,0.020947946812694247
200000,0.05,934,Nearly balanced,4787,5343,1670,1928,0.0020290583129401463,0.020679084541807495
200000,0.05,935,No feedback,4761,4929,1661,1501,-0.07065409733064038,0.02064620612231638
200000,0.05,935,Downward,4761,6135,1661,2005,-0.06092427909554954,0.019735284859749506
200000,0.05,935,Balanced,4761,4882,1661,1714,-0.020467166474729792,0.02107034439458802
200000,0.05,935,Nearly balanced,4761,5124,1661,1806,-0.021003454509664676,0.020822369163467
200000,0.05,936,No feedback,4863,5075,1647,1541,-0.06801904263816849,0.020397654926154314
200000,0.05,936,Downward,4863,6318,1647,2054,-0.04878879041030132,0.01958737142186413
200000,0.05,936,Balanced,4863,4984,1647,1780,-0.013647503040540188,0.020975735786201974
200000,0.05,936,Nearly balanced,4863,5230,1647,1860,-0.014890820648515712,0.020746200095013805
200000,0.05,937,No feedback,4793,5014,1664,1572,-0.06239914865639423,0.020764887633337524
200000,0.05,937,Downward,4793,6254,1664,2112,-0.03002999097143222,0.019926732929817784
200000,0.05,937,Balanced,4793,4997,1664,1787,-0.01502408019177004,0.0211575982026944
200000,0.05,937,Nearly balanced,4793,5251,1664,1896,-0.008899078162792062,0.020921352481698928
200000,0.05,938,No feedback,4905,5111,1660,1511,-0.0579055927144464,0.02016601379561903
200000,0.05,938,Downward,4905,6339,1660,2023,-0.03511956145290063,0.01932424593977521
200000,0.05,938,Balanced,4905,5061,1660,1723,-0.00022456731462799917,0.020634333746851898
200000,0.05,938,Nearly balanced,4905,5319,1660,1808,-0.0005366361735905656,0.02037989189447017
200000,0.05,939,No feedback,4813,5223,1565,1680,-0.009563647152859345,0.020596336649667223
200000,0.05,939,Downward,4813,6484,1565,2218,0.0033810253504164556,0.019615462130631485
200000,0.05,939,Balanced,4813,5166,1565,1890,0.043052064290460934,0.02089757121528593
200000,0.05,939,Nearly balanced,4813,5434,1565,2005,0.04115573386757465,0.020625383469693122
200000,0.05,940,No feedback,4809,5253,1737,1664,-0.034662667098055766,0.020663469876901437
200000,0.05,940,Downward,4809,6491,1737,2151,-0.02026162629015732,0.019783074707962735
200000,0.05,940,Balanced,4809,5160,1737,1842,-0.0014176399805061468,0.021046816017871325
200000,0.05,940,Nearly balanced,4809,5387,1737,1926,-0.002576994816493483,0.02080522257906953
200000,0.05,941,No feedback,4791,5036,1679,1622,-0.018618792601967415,0.020573630381657357
200000,0.05,941,Downward,4791,6318,1679,2150,0.0002179948411328292,0.019690071063181686
200000,0.05,941,Balanced,4791,4981,1679,1821,0.013055093442140397,0.020887814707068894
200000,0.05,941,Nearly balanced,4791,5229,1679,1922,0.014086004535968422,0.020650642339272697
200000,0.05,942,No feedback,4838,5028,1731,1534,-0.0983427911112899,0.020873174322493013
200000,0.05,942,Downward,4838,6344,1731,2102,-0.056973305893975146,0.02011440567614769
200000,0.05,942,Balanced,4838,5016,1731,1823,-0.026617872243040408,0.021440042935988467
200000,0.05,942,Nearly balanced,4838,5272,1731,1910,-0.025268561977714876,0.02119856778826576
200000,0.05,943,No feedback,4721,5163,1587,1632,0.015535596252060413,0.02050220991604512
200000,0.05,943,Downward,4721,6450,1587,2154,0.03680295510840981,0.01962824487074684
200000,0.05,943,Balanced,4721,5118,1587,1824,0.07582350064507981,0.02093275664779208
200000,0.05,943,Nearly balanced,4721,5341,1587,1903,0.07474145214519906,0.020705652483151555
200000,0.05,944,No feedback,4770,5114,1665,1619,-0.04677587932854138,0.020616800852626394
200000,0.05,944,Downward,4770,6344,1665,2140,-0.03164759386863231,0.01972388090819163
200000,0.05,944,Balanced,4770,5018,1665,1816,0.008110558208827001,0.021045610295089185
200000,0.05,944,Nearly balanced,4770,5251,1665,1907,0.010963092983161282,0.0208346556834529
200000,0.05,945,No feedback,4859,5192,1655,1634,-0.036608562811244305,0.02065378253446493
200000,0.05,945,Downward,4859,6435,1655,2167,-0.011422105584195041,0.01981176427875106
200000,0.05,945,Balanced,4859,5188,1655,1866,0.010551668938674985,0.02100303208357732
200000,0.05,945,Nearly balanced,4859,5429,1655,1961,0.009873172563821087,0.020790796057570032
200000,0.05,946,No feedback,4797,5131,1642,1610,-0.02637568497290621,0.02031433929312479
200000,0.05,946,Downward,4797,6413,1642,2154,-0.001260351285883976,0.0194925914671597
200000,0.05,946,Balanced,4797,5044,1642,1827,0.023723277411851096,0.020793547793674146
200000,0.05,946,Nearly balanced,4797,5272,1642,1914,0.025690896141743746,0.02056808097277192
200000,0.05,947,No feedback,4801,5176,1676,1601,-0.039290565137082456,0.020546890568455118
200000,0.05,947,Downward,4801,6443,1676,2143,-0.025165172191550567,0.01966452838392555
200000,0.05,947,Balanced,4801,5057,1676,1810,-0.0018434806192063058,0.020975844151971408
200000,0.05,947,Nearly balanced,4801,5311,1676,1892,0.000805991430868902,0.020744107106414417
200000,0.05,948,No feedback,4925,5091,1668,1619,-0.051063903869843386,0.02062396215955625
200000,0.05,948,Downward,4925,6324,1668,2127,-0.037131141585133864,0.01967966402326253
200000,0.05,948,Balanced,4925,5078,1668,1851,0.003551900767499172,0.02111750760631961
200000,0.05,948,Nearly balanced,4925,5305,1668,1933,-0.0017720222499805205,0.020848190731017242
200000,0.05,949,No feedback,4863,5094,1637,1579,-0.031615738388169556,0.02023285747834868
200000,0.05,949,Downward,4863,6342,1637,2143,-0.005359809840096763,0.01947040754817248
200000,0.05,949,Balanced,4863,4972,1637,1808,0.028257144791595412,0.02085892932269347
200000,0.05,949,Nearly balanced,4863,5230,1637,1890,0.024432303063577243,0.02058422819774756
200000,0.05,950,No feedback,4898,5038,1737,1597,-0.04741428465044106,0.020683675101444407
200000,0.05,950,Downward,4898,6266,1737,2114,-0.03558445474991212,0.01982353367561973
200000,0.05,950,Balanced,4898,4917,1737,1743,-0.002268590627335809,0.021221896085769812
200000,0.05,950,Nearly balanced,4898,5148,1737,1835,-0.0017750058612343023,0.020962253710237584
200000,0.05,951,No feedback,4903,5002,1658,1573,-0.03327958336729203,0.0206321203881445
200000,0.05,951,Downward,4903,6293,1658,2112,-0.013936964265200025,0.019763063526844146
200000,0.05,951,Balanced,4903,4974,1658,1807,0.03088172022028568,0.021048871297420536
200000,0.05,951,Nearly balanced,4903,5227,1658,1894,0.02942441101215104,0.020774823303428273
200000,0.05,952,No feedback,4876,5182,1682,1610,-0.025691840282514367,0.020339580494944127
200000,0.05,952,Downward,4876,6398,1682,2109,-0.0065733227768883795,0.019428167377498147
200000,0.05,952,Balanced,4876,5128,1682,1829,0.010961609556201068,0.02058953743087524
200000,0.05,952,Nearly balanced,4876,5373,1682,1941,0.022550270123232408,0.020399672537402172
200000,0.05,953,No feedback,4939,5116,1688,1570,-0.04481800132175662,0.020707021936651592
200000,0.05,953,Downward,4939,6322,1688,2072,-0.02808208708573956,0.01984736424718385
200000,0.05,953,Balanced,4939,5012,1688,1758,-0.0004941833891063951,0.02106469650902042
200000,0.05,953,Nearly balanced,4939,5245,1688,1860,0.002186867436405393,0.02086329965307503
200000,0.05,954,No feedback,4927,5197,1795,1627,-0.04874262074069835,0.02056846042599554
200000,0.05,954,Downward,4927,6400,1795,2143,-0.017423688960433448,0.019782120096117056
200000,0.05,954,Balanced,4927,5154,1795,1827,0.007256531938138688,0.021130468559345052
200000,0.05,954,Nearly balanced,4927,5401,1795,1914,0.0032170141858991474,0.02079392906684549
200000,0.05,955,No feedback,4878,5232,1712,1662,-0.05856649989011259,0.020468864482442558
200000,0.05,955,Downward,4878,6489,1712,2148,-0.04789862052021576,0.019587295446064936
200000,0.05,955,Balanced,4878,5079,1712,1832,0.0031205509026511757,0.021100743320354727
200000,0.05,955,Nearly balanced,4878,5340,1712,1945,0.002092727617377055,0.020788060861212803
200000,0.05,956,No feedback,4956,5125,1753,1570,-0.04473174838637778,0.020150834789545533
200000,0.05,956,Downward,4956,6407,1753,2112,-0.0198318165075006,0.019386625700951343
200000,0.05,956,Balanced,4956,5060,1753,1786,0.012808576250856185,0.020643462302212392
200000,0.05,956,Nearly balanced,4956,5322,1753,1884,0.01577353982081492,0.020408552304103548
200000,0.05,957,No feedback,4759,5192,1584,1697,-0.01167576993254038,0.020583852284032984
200000,0.05,957,Downward,4759,6393,1584,2224,0.0021188200073300467,0.01970500827579623
200000,0.05,957,Balanced,4759,5140,1584,1890,0.03705340964736964,0.0209048418770047
200000,0.05,957,Nearly balanced,4759,5371,1584,1974,0.03735882245172495,0.02071200612336534
200000,0.05,958,No feedback,4885,5084,1616,1574,-0.03529360196281062,0.02052331287684914
200000,0.05,958,Downward,4885,6266,1616,2069,-0.009835580646900766,0.01973910582475173
200000,0.05,958,Balanced,4885,5007,1616,1787,0.02339754186573051,0.020997297744801538
200000,0.05,958,Nearly balanced,4885,5258,1616,1879,0.021259111940257203,0.02070336623089784
200000,0.05,959,No feedback,4969,5185,1709,1628,-0.02676134293727611,0.020580310247136958
200000,0.05,959,Downward,4969,6455,1709,2122,-0.008946207728252276,0.019690852645182406
200000,0.05,959,Balanced,4969,5089,1709,1819,0.01671895982250826,0.020963293028019237
200000,0.05,959,Nearly balanced,4969,5347,1709,1901,0.014998066918089525,0.020687631577766936
200000,0.05,960,No feedback,4765,5137,1643,1577,-0.03856534830852332,0.020576578508350082
200000,0.05,960,Downward,4765,6381,1643,2084,-0.02469686702224244,0.019704289716322747
200000,0.05,960,Balanced,4765,5005,1643,1777,0.015630037548175435,0.02113442474586587
200000,0.05,960,Nearly balanced,4765,5267,1643,1868,0.01593433607820488,0.02089584019517297
200000,0.05,961,No feedback,4906,5154,1758,1616,-0.06268450788059199,0.020805967708074257
200000,0.05,961,Downward,4906,6406,1758,2155,-0.05626223326227292,0.019840904453004637
200000,0.05,961,Balanced,4906,5107,1758,1831,-0.033619588313717697,0.020981452887166723
200000,0.05,961,Nearly balanced,4906,5336,1758,1920,-0.03200127632590838,0.02075253379988099
200000,0.05,962,No feedback,5001,5038,1761,1546,-0.0657854263804809,0.020290836229810937
200000,0.05,962,Downward,5001,6302,1761,2101,-0.038257866835964216,0.019493049383923065
200000,0.05,962,Balanced,5001,5002,1761,1798,-0.0025523087259120003,0.020814736823195245
200000,0.05,962,Nearly balanced,5001,5239,1761,1893,0.001202944085957891,0.02058680424776513
200000,0.05,963,No feedback,4823,5205,1650,1707,-0.006887533486690078,0.020745903691873655
200000,0.05,963,Downward,4823,6458,1650,2212,0.008777669609164707,0.019860228925601877
200000,0.05,963,Balanced,4823,5128,1650,1859,0.03263284651877657,0.021150113152780335
200000,0.05,963,Nearly balanced,4823,5361,1650,1948,0.0345215986602983,0.020928523014854712
200000,0.05,964,No feedback,4870,5084,1665,1560,-0.07198985623745924,0.02042515023830099
200000,0.05,964,Downward,4870,6379,1665,2115,-0.04052337829138031,0.019668308039730093
200000,0.05,964,Balanced,4870,5020,1665,1763,-0.03308022268305044,0.020842193585168346
200000,0.05,964,Nearly balanced,4870,5255,1665,1849,-0.029683145138679645,0.0205937141379117
200000,0.05,965,No feedback,4917,5068,1638,1555,-0.057365705271359035,0.020357527436050744
200000,0.05,965,Downward,4917,6323,1638,2116,-0.030023904826983305,0.019529569836564384
200000,0.05,965,Balanced,4917,5063,1638,1820,-0.0064907937609055555,0.020779765439502156
200000,0.05,965,Nearly balanced,4917,5301,1638,1926,0.0032059129196200797,0.020574528500400695
200000,0.05,966,No feedback,4994,5135,1696,1596,-0.03489144110116993,0.020631886488399476
200000,0.05,966,Downward,4994,6394,1696,2130,-0.007430543917355981,0.01972306502821214
200000,0.05,966,Balanced,4994,5082,1696,1824,0.019629020461131574,0.02094727155742251
200000,0.05,966,Nearly balanced,4994,5338,1696,1933,0.02420914736211416,0.020728933704590825
200000,0.05,967,No feedback,4894,5033,1722,1572,-0.012294168650801962,0.020814347678048146
200000,0.05,967,Downward,4894,6289,1722,2117,0.01710055742526162,0.019979462405358594
200000,0.05,967,Balanced,4894,4949,1722,1767,0.02265608336689834,0.02122868904083111
200000,0.05,967,Nearly balanced,4894,5165,1722,1849,0.026059288121489166,0.020983323499398653
200000,0.05,968,No feedback,4899,5146,1677,1693,-0.0011567570997702559,0.02082394026506122
200000,0.05,968,Downward,4899,6406,1677,2254,0.02136604895908173,0.01987643259885974
200000,0.05,968,Balanced,4899,5047,1677,1866,0.037310466617337,0.021191323284501278
200000,0.05,968,Nearly balanced,4899,5302,1677,1954,0.033486336068150435,0.020908367277796314
200000,0.05,969,No feedback,4921,5218,1713,1635,0.0010312579982154624,0.02018996362390574
200000,0.05,969,Downward,4921,6398,1713,2100,0.0035349356500308793,0.019267314748492588
200000,0.05,969,Balanced,4921,5104,1713,1832,0.02925047976323536,0.020480523492951007
200000,0.05,969,Nearly balanced,4921,5333,1713,1911,0.025710268721885476,0.020236588797896356
200000,0.05,970,No feedback,4885,5118,1761,1605,-0.06294263296563851,0.02044972190908756
200000,0.05,970,Downward,4885,6425,1761,2145,-0.041820501396615584,0.01963121787142106
200000,0.05,970,Balanced,4885,5045,1761,1846,-0.009409772039136732,0.02100278297124781
200000,0.05,970,Nearly balanced,4885,5296,1761,1932,-0.00802140448480837,0.020746409576671343
200000,0.05,971,No feedback,4895,5037,1727,1552,-0.033410483653950385,0.020514692664080868
200000,0.05,971,Downward,4895,6242,1727,2062,-0.011650373113114953,0.019630243094058968
200000,0.05,971,Balanced,4895,4997,1727,1765,0.007703823119556308,0.02083225946999407
200000,0.05,971,Nearly balanced,4895,5246,1727,1846,0.0024298915870342164,0.020528856532516394
200000,0.05,972,No feedback,4599,5028,1578,1567,-0.05901453512579463,0.020965611053382675
200000,0.05,972,Downward,4599,6260,1578,2094,-0.036278916403228445,0.0202040394319798
200000,0.05,972,Balanced,4599,4964,1578,1821,0.005664715116576513,0.02137243250801202
200000,0.05,972,Nearly balanced,4599,5192,1578,1889,0.0020531342921008555,0.02112630967267124
200000,0.05,973,No feedback,4885,5064,1702,1657,-0.014706137932059105,0.020813933307330425
200000,0.05,973,Downward,4885,6311,1702,2194,0.001594345882287962,0.019878388038432487
200000,0.05,973,Balanced,4885,5003,1702,1841,0.029741514359846177,0.021097257976534535
200000,0.05,973,Nearly balanced,4885,5277,1702,1950,0.028660181150055475,0.020830127581913094
200000,0.05,974,No feedback,4951,5132,1671,1629,0.007307609025809125,0.020156812914237494
200000,0.05,974,Downward,4951,6320,1671,2094,0.018656034484307693,0.019262285308907726
200000,0.05,974,Balanced,4951,5043,1671,1828,0.0558426507679608,0.020560257373821337
200000,0.05,974,Nearly balanced,4951,5273,1671,1911,0.054906492937268014,0.020326328480949195
200000,0.05,975,No feedback,4747,5075,1614,1591,-0.05626062031135376,0.020538344924632485
200000,0.05,975,Downward,4747,6314,1614,2081,-0.03522298476255986,0.01971944084919244
200000,0.05,975,Balanced,4747,4993,1614,1814,0.011461811695431201,0.021175365063336265
200000,0.05,975,Nearly balanced,4747,5254,1614,1904,0.010709096461720635,0.020885180872346604
200000,0.05,976,No feedback,4722,5084,1643,1561,-0.022180005186420604,0.020654193398874303
200000,0.05,976,Downward,4722,6297,1643,2062,-0.006653981157336841,0.019747007453329343
200000,0.05,976,Balanced,4722,5015,1643,1765,0.024324138729881428,0.02105085520762344
200000,0.05,976,Nearly balanced,4722,5261,1643,1859,0.022820081007461523,0.020762617184659795
200000,0.05,977,No feedback,4916,5178,1722,1597,-0.06645852593594309,0.02053010901595546
200000,0.05,977,Downward,4916,6432,1722,2120,-0.04052430833675097,0.019700193222800703
200000,0.05,977,Balanced,4916,5088,1722,1783,-0.02304734662030583,0.020937696819673494
200000,0.05,977,Nearly balanced,4916,5333,1722,1869,-0.024712372818359918,0.020702918688236142
200000,0.05,978,No feedback,4930,5176,1704,1571,-0.0741751576868574,0.02039760926074252
200000,0.05,978,Downward,4930,6450,1704,2093,-0.05151470427692845,0.019641430433217553
200000,0.05,978,Balanced,4930,5188,1704,1808,-0.03251066620932047,0.020802442371382287
200000,0.05,978,Nearly balanced,4930,5436,1704,1900,-0.025272328039241065,0.02061396445505415
200000,0.05,979,No feedback,4924,5195,1676,1640,0.030442235948711704,0.02030585894812403
200000,0.05,979,Downward,4924,6493,1676,2183,0.03263066418941496,0.01929497675540732
200000,0.05,979,Balanced,4924,5084,1676,1853,0.06383598924743444,0.02059522301606593
200000,0.05,979,Nearly balanced,4924,5355,1676,1946,0.05828665942731148,0.020301514764839584
200000,0.05,980,No feedback,4861,5114,1691,1584,-0.07750140310931852,0.02083258776824681
200000,0.05,980,Downward,4861,6371,1691,2138,-0.047658842904903354,0.020023864015562432
200000,0.05,980,Balanced,4861,5008,1691,1806,-0.021517325584164748,0.021310230962443846
200000,0.05,980,Nearly balanced,4861,5260,1691,1882,-0.022754648042742853,0.021050701067528627
200000,0.05,981,No feedback,4932,5102,1772,1476,-0.05633276053385683,0.020500302048912327
200000,0.05,981,Downward,4932,6387,1772,2043,-0.036100950893582895,0.019726101143622048
200000,0.05,981,Balanced,4932,5108,1772,1754,-0.012328442845223775,0.020811886715287716
200000,0.05,981,Nearly balanced,4932,5344,1772,1831,-0.006860440086558894,0.020633545127199573
200000,0.05,982,No feedback,4914,5055,1695,1614,-0.05606421020629937,0.02073777039453966
200000,0.05,982,Downward,4914,6265,1695,2105,-0.03738225276107965,0.019894659005106598
200000,0.05,982,Balanced,4914,4945,1695,1814,-0.002443735366743416,0.021296903318199153
200000,0.05,982,Nearly balanced,4914,5186,1695,1911,-0.003242252611815377,0.021040647535484274
200000,0.05,983,No feedback,4829,5168,1667,1611,-0.07298516976824326,0.020424391918322633
200000,0.05,983,Downward,4829,6456,1667,2148,-0.04239413543324033,0.019618921791503294
200000,0.05,983,Balanced,4829,5023,1667,1812,-0.02542099465354647,0.02091778934544776
200000,0.05,983,Nearly balanced,4829,5287,1667,1902,-0.02609116172469972,0.02068007433397595
200000,0.05,984,No feedback,4732,5101,1665,1608,-0.041744516268265364,0.02067914000683123
200000,0.05,984,Downward,4732,6299,1665,2121,-0.030045447335516284,0.019854734225710692
200000,0.05,984,Balanced,4732,4967,1665,1810,0.017392137430299104,0.02126391608480414
200000,0.05,984,Nearly balanced,4732,5208,1665,1903,0.019090785182599546,0.021023077659670136
200000,0.05,985,No feedback,4859,5029,1665,1628,-0.026667041830946203,0.020399534915561433
200000,0.05,985,Downward,4859,6261,1665,2144,-0.0015279042760037442,0.019586670752361358
200000,0.05,985,Balanced,4859,4956,1665,1834,0.028010374715208397,0.020850547310469272
200000,0.05,985,Nearly balanced,4859,5220,1665,1930,0.02899087191930727,0.020572508710091156
200000,0.05,986,No feedback,4899,4954,1689,1626,-0.045125777204634177,0.020775900955730734
200000,0.05,986,Downward,4899,6146,1689,2090,-0.03434072296211238,0.01984169103088802
200000,0.05,986,Balanced,4899,4832,1689,1756,0.0027539581275730085,0.02114885274432402
200000,0.05,986,Nearly balanced,4899,5090,1689,1855,0.002263344729226402,0.020867326368585196
200000,0.05,987,No feedback,4920,4994,1645,1541,-0.014979257799864532,0.020345947391965397
200000,0.05,987,Downward,4920,6316,1645,2063,-0.005169899783180387,0.019306155449684427
200000,0.05,987,Balanced,4920,5039,1645,1821,0.0427234749251757,0.020714409950222005
200000,0.05,987,Nearly balanced,4920,5256,1645,1884,0.03686465167937342,0.020448571004103414
200000,0.05,988,No feedback,4821,5194,1720,1633,-0.05706621173608584,0.02075514344208886
200000,0.05,988,Downward,4821,6500,1720,2184,-0.040504131416813305,0.019911806792298783
200000,0.05,988,Balanced,4821,5046,1720,1839,0.00159820760249757,0.02127530380986191
200000,0.05,988,Nearly balanced,4821,5308,1720,1926,-0.004147724400428376,0.020997509987334188
200000,0.05,989,No feedback,4788,5149,1639,1603,-0.08323037995648097,0.020784468679683515
200000,0.05,989,Downward,4788,6447,1639,2153,-0.05005824968439315,0.020014765464972543
200000,0.05,989,Balanced,4788,5107,1639,1830,-0.020610884455392442,0.021117982876814607
200000,0.05,989,Nearly balanced,4788,5347,1639,1919,-0.019880351111819183,0.020925533196388523
200000,0.05,990,No feedback,4911,5060,1711,1582,-0.036179531167303824,0.020473347627472105
200000,0.05,990,Downward,4911,6293,1711,2095,-0.01759183838578371,0.019647140953900848
200000,0.05,990,Balanced,4911,4967,1711,1778,0.009264196325362573,0.02093058853161771
200000,0.05,990,Nearly balanced,4911,5215,1711,1848,0.01258818389382782,0.02069313676456934
200000,0.05,991,No feedback,4800,5097,1735,1565,-0.09840827606881847,0.020577430255225508
200000,0.05,991,Downward,4800,6389,1735,2099,-0.08357965858024935,0.019792940370437048
200000,0.05,991,Balanced,4800,5085,1735,1802,-0.05236783017895352,0.02099118955394467
200000,0.05,991,Nearly balanced,4800,5323,1735,1879,-0.053134506896655276,0.020775455872013633
200000,0.05,992,No feedback,4904,5063,1703,1548,-0.03858441207860375,0.02060663192979744
200000,0.05,992,Downward,4904,6313,1703,2074,-0.026015717401853433,0.019666524108985485
200000,0.05,992,Balanced,4904,4987,1703,1732,0.0026064743824134595,0.020911996203429928
200000,0.05,992,Nearly balanced,4904,5220,1703,1809,0.0024998064831373012,0.02067314043255043
200000,0.05,993,No feedback,4864,5136,1644,1596,-0.049295843603744505,0.020319167688350008
200000,0.05,993,Downward,4864,6430,1644,2131,-0.029288532372594323,0.019480920043352994
200000,0.05,993,Balanced,4864,5081,1644,1833,0.0009880378368127274,0.020882112766911928
200000,0.05,993,Nearly balanced,4864,5306,1644,1920,0.0055363654870078105,0.02069465253329748
200000,0.05,994,No feedback,4959,5037,1747,1635,-0.05064400976178535,0.020982886691498993
200000,0.05,994,Downward,4959,6301,1747,2135,-0.034916360019900006,0.020048642152592177
200000,0.05,994,Balanced,4959,5012,1747,1802,-0.010568209229303849,0.021267059065124837
200000,0.05,994,Nearly balanced,4959,5251,1747,1887,-0.00349977947744301,0.021060244857103567
200000,0.05,995,No feedback,4899,5245,1735,1660,-0.07584782114669508,0.020272978481473636
200000,0.05,995,Downward,4899,6489,1735,2179,-0.06469904586358932,0.019440862355668616
200000,0.05,995,Balanced,4899,5222,1735,1869,-0.04656519017002897,0.02055477699497363
200000,0.05,995,Nearly balanced,4899,5462,1735,1954,-0.046584211182458035,0.020317497555289554
200000,0.05,996,No feedback,4973,5128,1657,1539,-0.011015684544850246,0.02040816703049345
200000,0.05,996,Downward,4973,6419,1657,2077,0.00220098993831791,0.01941400304995799
200000,0.05,996,Balanced,4973,5145,1657,1820,0.047464776633726447,0.020789151635038628
200000,0.05,996,Nearly balanced,4973,5388,1657,1907,0.04257635107424651,0.02050841833591269
200000,0.05,997,No feedback,4995,5197,1802,1584,-0.05366702073215318,0.020187234293129748
200000,0.05,997,Downward,4995,6522,1802,2121,-0.03921147770477895,0.01926852776817965
200000,0.05,997,Balanced,4995,5240,1802,1862,-0.0018345244301032348,0.02057194754016421
200000,0.05,997,Nearly balanced,4995,5483,1802,1945,-0.008567365753950007,0.02031436035680906
200000,0.05,998,No feedback,4796,5116,1680,1595,-0.04869757993938195,0.020849991833047393
200000,0.05,998,Downward,4796,6410,1680,2154,-0.02240833358876798,0.019971776685639642
200000,0.05,998,Balanced,4796,5040,1680,1785,-0.004620463808809816,0.02127119613927576
200000,0.05,998,Nearly balanced,4796,5306,1680,1888,-0.0022153447075332067,0.021000436521115343
200000,0.05,999,No feedback,4855,5228,1775,1598,-0.06777426791726532,0.020166035913527985
200000,0.05,999,Downward,4855,6438,1775,2123,-0.03466249629731405,0.019471637283211676
200000,0.05,999,Balanced,4855,5125,1775,1818,-0.007687545258683259,0.020674175822815888
200000,0.05,999,Nearly balanced,4855,5364,1775,1922,-0.0031211192491381046,0.020446324992310052


==> anc/ml_extensions.py <==
"""Executed RDD-ML and DiD-ML extensions using DoubleML and scikit-learn.

All outcomes here are SYNTHETIC CONTINUOUS outcomes in arbitrary units.
They are separate from the Bernoulli risk-difference experiments in pilot.py.

python ml_extensions.py --rdd-reps 100 --did-reps 100 --n 6000
"""
from pathlib import Path
import argparse
import importlib.metadata as metadata
import json
import warnings
import numpy as np
import pandas as pd
from scipy.special import expit
from rdrobust import rdrobust
import doubleml as dml
from doubleml.rdd import RDFlex
from doubleml.did import DoubleMLDIDBinary
from sklearn.ensemble import HistGradientBoostingRegressor, HistGradientBoostingClassifier
from sklearn.linear_model import LinearRegression, LogisticRegression

ROOT=Path(__file__).resolve().parent
OUT=ROOT/'ml_results'
warnings.filterwarnings('ignore',message='Key-worded arguments contain:.*',category=UserWarning)

def learners(kind,seed):
    if kind=='linear':
        return LinearRegression(),LogisticRegression(C=10,max_iter=1000,random_state=seed)
    return (HistGradientBoostingRegressor(max_iter=120,max_leaf_nodes=15,
                learning_rate=.08,min_samples_leaf=30,l2_regularization=1.,
                early_stopping=False,random_state=seed),
            HistGradientBoostingClassifier(max_iter=100,max_leaf_nodes=7,
                learning_rate=.06,min_samples_leaf=40,l2_regularization=2.,
                early_stopping=False,random_state=seed))

def result_record(design,scenario,method,rep,truth,estimate,se,lo,hi,**extra):
    return dict(design=design,scenario=scenario,method=method,rep=rep,
                true_effect=truth,estimate=estimate,se=se,ci_low=lo,ci_high=hi,**extra)

def rdd_fit(v,y,d,score,fuzzy,ml,seed):
    if ml:
        g,m=learners('boosting',seed)
        data=dml.DoubleMLRDDData.from_arrays(x=v,y=y,d=d,score=score)
        np.random.seed(seed)
        obj=RDFlex(data,ml_g=g,ml_m=m if fuzzy else None,fuzzy=fuzzy,
                   n_folds=3,n_rep=1,h_fs=.5,
                   fs_specification='interacted cutoff and score',
                   h=.2,b=.3,p=1,q=2,kernel='triangular',vce='hc1')
        obj.fit(n_iterations=1)
        # Third entry is bias-corrected point with robust bias-corrected SE/CI.
        return float(obj.coef[2]),float(obj.se[2]),float(obj.ci[2,0]),float(obj.ci[2,1])
    obj=rdrobust(y=y,x=score,fuzzy=d if fuzzy else None,c=0,h=.2,b=.3,
                 p=1,q=2,kernel='triangular',vce='hc1')
    return (float(obj.coef.iloc[2,0]),float(obj.se.iloc[2,0]),
            float(obj.ci.iloc[2,0]),float(obj.ci.iloc[2,1]))

def run_rdd(reps,n,seed):
    records=[]
    rng=np.random.default_rng(seed)
    for rep in range(reps):
        x,z=rng.uniform(-1,1,(2,n))
        v=rng.uniform(-1,1,(n,6))
        feedback=rng.choice([-1.,1.],size=n)
        d=((x>=0)|(z>=0)).astype(int)
        baseline=.6*np.sin(np.pi*v[:,0])+.4*v[:,1]*v[:,2]+.3*(v[:,3]**2-1/3)
        y=.4+.2*z-.04*d+baseline+rng.normal(0,.05,n)
        fitseed=seed+rep+1000
        # Same initial-score fits are reused for the two feedback scenarios.
        initial={ml:rdd_fit(v,y,d,x,True,ml,fitseed) for ml in [False,True]}
        for name,k,limit in [('No score feedback',np.zeros(n),-.04),
                             ('Balanced score feedback',feedback,.01)]:
            maximum=np.maximum(x,z-k*(x>=0))
            assert np.array_equal(d,maximum>=0)
            for ml in [False,True]:
                fit=rdd_fit(v,y,d,maximum,False,ml,fitseed)
                method='Maximum score RDFlex ML' if ml else 'Maximum score rdrobust'
                records.append(result_record('RDD',name,method,rep,-.04,*fit,
                                             descriptive_limit=limit))
                method='Initial score fuzzy RDFlex ML' if ml else 'Initial score fuzzy rdrobust'
                records.append(result_record('RDD',name,method,rep,-.04,*initial[ml],
                                             descriptive_limit=-.04))
        if (rep+1)%5==0: print(f'RDD-ML {rep+1}/{reps}',flush=True)
    return records

def ratio_contrast(y,g,odds):
    wt=g/g.mean()
    wc=(1-g)*odds
    wc=wc/wc.mean()
    a=float(np.mean(wt*y));b=float(np.mean(wc*y))
    estimate=a-b
    influence=wt*(y-a)-wc*(y-b)
    se=float(np.sqrt(np.mean(influence**2)/len(y)))
    return estimate,se,estimate-1.96*se,estimate+1.96*se

def did_fit(v,y0,y1,g,kind,seed):
    n=len(g);columns=[f'v{i}' for i in range(v.shape[1])]
    frame=pd.DataFrame(np.tile(v,(2,1)),columns=columns)
    frame['id']=np.tile(np.arange(n),2)
    frame['t']=np.repeat([0,1],n)
    frame['first_treatment']=np.tile(g.astype(int),2)
    frame['y']=np.r_[y0,y1]
    data=dml.DoubleMLPanelData(frame,y_col='y',d_cols='first_treatment',
                t_col='t',id_col='id',x_cols=columns)
    learner_g,learner_m=learners(kind,seed)
    np.random.seed(seed)
    obj=DoubleMLDIDBinary(data,g_value=1,t_value_pre=0,t_value_eval=1,
                ml_g=learner_g,ml_m=learner_m,n_folds=3,n_rep=1,
                score='observational',control_group='never_treated')
    obj.fit(n_jobs_cv=1)
    estimate,se=float(obj.coef[0]),float(obj.se[0])
    pred=obj.predictions['ml_m'].ravel()
    diag=dict(propensity_min=float(np.nanmin(pred)),
              propensity_max=float(np.nanmax(pred)),
              fitted_n=int(obj.n_obs_subset))
    return (estimate,se,estimate-1.96*se,estimate+1.96*se),diag

def run_did(reps,n,seed):
    records=[];checks=[]
    rng=np.random.default_rng(seed)
    for rep in range(reps):
        v=rng.uniform(-1,1,(n,6))
        propensity=expit(.8*v[:,0]+.7*np.sin(np.pi*v[:,1])+.5*v[:,2]*v[:,3])
        g=rng.binomial(1,propensity,n)
        trend=.5*np.sin(np.pi*v[:,0])+.5*np.sin(np.pi*v[:,1])+.4*v[:,2]*v[:,3]
        unit=rng.normal(size=n)
        y0=unit+.4*v[:,0]+rng.normal(0,.15,n)
        # No anticipation; conditional untreated trends agree when delta=0.
        y1base=unit+.4*v[:,0]+trend-.2*g+rng.normal(0,.15,n)
        saved={}
        for delta,name in [(0.,'Conditional parallel trends'),(.2,'Parallel trends violated')]:
            y1=y1base+delta*g
            change=y1-y0
            simple=ratio_contrast(change,g,np.ones(n))
            records.append(result_record('DiD',name,'Unadjusted DiD',rep,-.2,*simple,
                                         violation=delta,descriptive_limit=np.nan))
            oracle=ratio_contrast(change-trend,g,propensity/(1-propensity))
            records.append(result_record('DiD',name,'Oracle DR DiD',rep,-.2,*oracle,
                                         violation=delta,descriptive_limit=-.2+delta))
            for kind,label in [('linear','Linear nuisance DR DiD'),('boosting','Boosted nuisance DML DiD')]:
                fit,diag=did_fit(v,y0,y1,g,kind,seed+rep+2000)
                assert diag['fitted_n']==n # one score contribution per person
                records.append(result_record('DiD',name,label,rep,-.2,*fit,
                                             violation=delta,descriptive_limit=np.nan,**diag))
                if delta==0:saved[kind]=fit
                else:
                    checks.append(dict(rep=rep,learner=kind,
                        shift_error=abs(fit[0]-saved[kind][0]-.2),
                        standard_error_change=abs(fit[1]-saved[kind][1])))
        if (rep+1)%10==0:print(f'DiD-ML {rep+1}/{reps}',flush=True)
    pd.DataFrame(checks).to_csv(OUT/'did_shift_validation.csv',index=False)
    assert max(c['shift_error'] for c in checks)<1e-8
    assert max(c['standard_error_change'] for c in checks)<1e-8
    return records

def summarize(raw):
    rows=[]
    for (design,scenario,method),g in raw.groupby(['design','scenario','method'],sort=False):
        nrep=len(g);truth=float(g.true_effect.iloc[0])
        coverage=((g.ci_low<=truth)&(g.ci_high>=truth)).mean()
        rows.append(dict(design=design,scenario=scenario,method=method,reps=nrep,
            true_effect=truth,mean_estimate=g.estimate.mean(),
            mcse_mean=g.estimate.std(ddof=1)/np.sqrt(nrep),
            empirical_sd=g.estimate.std(ddof=1),mean_se=g.se.mean(),
            bias=g.estimate.mean()-truth,
            rmse=np.sqrt(np.mean((g.estimate-truth)**2)),
            coverage=coverage,mcse_coverage=np.sqrt(coverage*(1-coverage)/nrep),
            descriptive_limit=g.descriptive_limit.iloc[0]))
    return pd.DataFrame(rows)

def main(rdd_reps,did_reps,n,seed):
    OUT.mkdir(exist_ok=True)
    records=run_rdd(rdd_reps,n,seed)+run_did(did_reps,n,seed+10_000)
    raw=pd.DataFrame(records)
    raw.to_csv(OUT/'replications.csv',index=False)
    summary=summarize(raw);summary.to_csv(OUT/'summary.csv',index=False)
    packages=['doubleml','rdrobust','scikit-learn','numpy','scipy','pandas','statsmodels']
    meta=dict(seed=seed,n=n,rdd_reps=rdd_reps,did_reps=did_reps,n_folds=3,n_rep=1,
              rdd_h=.2,rdd_b=.3,rdd_h_fs=.5,rdd_n_iterations=1,
              outcome='Synthetic continuous outcome in arbitrary units',
              packages={p:metadata.version(p) for p in packages})
    (OUT/'metadata.json').write_text(json.dumps(meta,indent=2))
    print(summary[['design','scenario','method','mean_estimate','mcse_mean','coverage']].to_string(index=False))

if __name__=='__main__':
    parser=argparse.ArgumentParser()
    parser.add_argument('--rdd-reps',type=int,default=100)
    parser.add_argument('--did-reps',type=int,default=100)
    parser.add_argument('--n',type=int,default=6000)
    parser.add_argument('--seed',type=int,default=20261114)
    args=parser.parse_args()
    main(args.rdd_reps,args.did_reps,args.n,args.seed)


==> anc/pilot.py <==
"""Two-assessment maximum-score RD counterexample. All observations are simulated.

Run: python pilot.py --reps 1000 --n 20000
Only NumPy, SciPy, pandas, and matplotlib are needed. No network/data downloads.
The confidence intervals use HC1 local-linear WLS, NOT robust bias correction.
"""
from pathlib import Path
import argparse
import json
import platform
import numpy as np
import pandas as pd
from scipy.integrate import quad
from scipy.stats import norm
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

ROOT = Path(__file__).resolve().parent
SCENARIOS = [
    ("No feedback", [0.0], [1.0], .2, -.04),
    ("Downward 0.5", [.5], [1.0], .2, -.04),
    ("Downward 1.0", [1.0], [1.0], .2, -.04),
    ("Upward 0.25", [-.25], [1.0], .2, -.04),
    ("Upward 0.5", [-.5], [1.0], .2, -.04),
    ("Balanced plus minus 0.5", [-.5, .5], [.5, .5], .2, -.04),
    ("Balanced plus minus 1.0", [-1., 1.], [.5, .5], .2, -.04),
    ("Balanced null outcome effect", [-1., 1.], [.5, .5], .2, 0.),
    ("Balanced nonprognostic marker", [-1., 1.], [.5, .5], 0., -.04),
]

def theory(values, weights, beta, tau):
    k, w = np.asarray(values), np.asarray(weights)
    m, v = float(w @ k), float(w @ (k*k))
    gap = (2*v+m)/(4*(2+m))
    return dict(k_mean=m, k_second_moment=v, density_left=.5,
                density_right=(2+m)/4, density_ratio=1+m/2,
                z_mean_left=-.25, z_mean_right=(v-1)/(2*(2+m)),
                selection_gap=gap, true_tau=tau,
                rd_limit=tau+beta*gap, structural_bias=beta*gap)

def density_and_zmoment(m, values, weights):
    """Independent boundary decomposition over X-max and second-score-max branches."""
    if m < -1 or m > 2:
        return 0., 0.
    density = moment = 0.
    for k, w in zip(values, weights):
        # Branch X=m is possible only on the support of X.
        if -1 < m < 1:
            upper = np.clip(m + k*(m >= 0), -1., 1.)
            density += w*(upper+1)/4
            moment += w*(upper*upper-1)/8
        # Branch second score=m, with X below zero (no prior intervention).
        left_length = np.clip(min(m, 0.)+1, 0., 1.)
        if -1 < m < 1:
            density += w*left_length/4
            moment += w*m*left_length/4
        # Branch second score=m, with X at/above zero (prior intervention).
        right_length = np.clip(m, 0., 1.)
        if -1 < m+k < 1:
            density += w*right_length/4
            moment += w*(m+k)*right_length/4
    return density, moment

def population_intercept(side, h, values, weights, beta, tau):
    lo, hi = (-h, 0.) if side == "left" else (0., h)
    def v(m):
        f, z = density_and_zmoment(m, values, weights)
        # The conditional outcome mean numerator, times density.
        y = (.4 + tau*(m >= 0))*f + beta*z
        return f, y
    def integrate(fn):
        return quad(fn, lo, hi, epsabs=1e-12, points=[lo, hi])[0]
    moments = [integrate(lambda m, j=j: (1-abs(m/h))*(m/h)**j*v(m)[0])
               for j in range(3)]
    rhs = [integrate(lambda m, j=j: (1-abs(m/h))*(m/h)**j*v(m)[1])
           for j in range(2)]
    mat = np.array([[moments[0], moments[1]], [moments[1], moments[2]]])
    return float(np.linalg.solve(mat, rhs)[0])

def local_fit(r, outcomes, h, side):
    use = (r >= 0) & (r < h) if side == "right" else (r < 0) & (r > -h)
    rr = r[use]/h
    yy = outcomes[use]
    if yy.ndim == 1:
        yy = yy[:, None]
    w = 1-np.abs(rr)
    design = np.column_stack([np.ones(rr.size), rr])
    gram = design.T @ (w[:, None]*design)
    inv = np.linalg.inv(gram)
    coef = inv @ (design.T @ (w[:, None]*yy))
    residual = yy-design @ coef
    # Linear influence weights for each fitted intercept; HC1 covariance.
    leverage = (design @ inv[:, 0])*w
    scores = leverage[:, None]*residual
    cov = scores.T @ scores * rr.size/(rr.size-2)
    return coef[0], cov, rr.size

def rd(r, y, h, treatment=None):
    outcomes = y if treatment is None else np.column_stack([y, treatment])
    ar, vr, nr = local_fit(r, outcomes, h, "right")
    al, vl, nl = local_fit(r, outcomes, h, "left")
    jump, cov = ar-al, vr+vl
    if treatment is None:
        est, se = float(jump[0]), float(np.sqrt(cov[0, 0]))
        firststage = 1.
    else:
        firststage = float(jump[1])
        est = float(jump[0]/firststage)
        gradient = np.array([1/firststage, -jump[0]/firststage**2])
        se = float(np.sqrt(gradient @ cov @ gradient))
    return est, se, nl, nr, firststage

def validate():
    rows=[]
    for label, values, weights, beta, tau in SCENARIOS:
        t=theory(values, weights, beta, tau)
        for eps in [1e-4, 1e-6, 1e-8]:
            fl, zl=density_and_zmoment(-eps, values, weights)
            fr, zr=density_and_zmoment(eps, values, weights)
            err=max(abs(fl-t['density_left']),abs(fr-t['density_right']),
                    abs(zl/fl-t['z_mean_left']),abs(zr/fr-t['z_mean_right']))
            rows.append(dict(scenario=label, epsilon=eps, max_error=err))
            if eps == 1e-8 and err > 1e-7:
                raise AssertionError((label, err))
    # A boundary-tie check verifies that treatment matches ever crossing.
    rng=np.random.default_rng(987)
    x,z=rng.uniform(-1,1,(2,100000))
    for k in [-1.,-.5,0.,.5,1.]:
        s=z-k*(x>=0)
        d=(x>=0)|(s>=0)
        assert np.array_equal(d, np.maximum(x,s)>=0)
    return rows

def run(reps=1000, n=20000, seed=20261112, bandwidths=(.1,.2)):
    (ROOT/'results').mkdir(exist_ok=True)
    (ROOT/'figures').mkdir(exist_ok=True)
    pd.DataFrame(validate()).to_csv(ROOT/'results'/'boundary_validation.csv',index=False)
    exact=[]
    for label, k, w, beta, tau in SCENARIOS:
        t=theory(k,w,beta,tau)
        for h in bandwidths:
            right=population_intercept('right',h,k,w,beta,tau)
            left=population_intercept('left',h,k,w,beta,tau)
            exact.append(dict(scenario=label,h=h,beta=beta,**t,
                              finite_bandwidth_target=right-left))
    analytic=pd.DataFrame(exact)
    analytic.to_csv(ROOT/'results'/'analytic_targets.csv',index=False)
    records=[]
    rng=np.random.default_rng(seed)
    for rep in range(reps):
        x,z=rng.uniform(-1,1,(2,n))
        mix=rng.random(n)
        uniform_y=rng.random(n)
        initial=x>=0
        d=initial|(z>=0)
        cache={}
        for label, values, weights, beta, tau in SCENARIOS:
            probs=.4+beta*z+tau*d
            assert np.min(probs)>=0 and np.max(probs)<=1
            y=(uniform_y<probs).astype(float)
            kval=np.asarray(values)[np.searchsorted(np.cumsum(weights), mix)]
            s=z-kval*initial
            m=np.maximum(x,s)
            for h in bandwidths:
                e,se,nl,nr,fs=rd(m,y,h)
                records.append(dict(rep=rep,scenario=label,h=h,method='Maximum score RD',
                                    estimate=e,se=se,n_left=nl,n_right=nr,firststage=fs))
                key=(beta,tau,h)
                if key not in cache:
                    cache[key]=rd(x,y,h,d.astype(float))
                e,se,nl,nr,fs=cache[key]
                records.append(dict(rep=rep,scenario=label,h=h,method='Initial score fuzzy RD',
                                    estimate=e,se=se,n_left=nl,n_right=nr,firststage=fs))
        if (rep+1)%100==0:
            print(f'Completed {rep+1}/{reps} replications',flush=True)
    raw=pd.DataFrame(records)
    raw.to_csv(ROOT/'results'/'replications.csv',index=False)
    summary=[]
    for (label,h,method), g in raw.groupby(['scenario','h','method'],sort=False):
        target=analytic[(analytic.scenario==label)&(analytic.h==h)].iloc[0]
        truth=target.true_tau
        limit=target.rd_limit if method=='Maximum score RD' else truth
        finite=target.finite_bandwidth_target if method=='Maximum score RD' else truth
        lo,hi=g.estimate-1.96*g.se,g.estimate+1.96*g.se
        cover=((lo<=truth)&(hi>=truth)).mean()
        summary.append(dict(scenario=label,h=h,method=method,reps=reps,n=n,
                            true_tau=truth,rd_limit=limit,finite_bandwidth_target=finite,
                            mean_estimate=g.estimate.mean(),
                            mcse_mean=g.estimate.std(ddof=1)/np.sqrt(reps),
                            bias_vs_causal=g.estimate.mean()-truth,
                            bias_vs_finite=g.estimate.mean()-finite,
                            empirical_sd=g.estimate.std(ddof=1),mean_se=g.se.mean(),
                            rmse=np.sqrt(np.mean((g.estimate-truth)**2)),
                            coverage_causal=cover,
                            mcse_coverage=np.sqrt(cover*(1-cover)/reps),
                            coverage_finite=((lo<=finite)&(hi>=finite)).mean(),
                            rejection_zero=((lo>0)|(hi<0)).mean(),
                            mean_firststage=g.firststage.mean()))
    out=pd.DataFrame(summary)
    out.to_csv(ROOT/'results'/'summary.csv',index=False)
    manifest=dict(seed=seed,reps=reps,n=n,bandwidths=list(bandwidths),
                  python=platform.python_version(),numpy=np.__version__,pandas=pd.__version__,
                  note='Synthetic data only. HC1 WLS intervals, no robust bias correction. '
                       'Common random numbers across scenarios; baseline estimates repeated by design.')
    (ROOT/'results'/'run_metadata.json').write_text(json.dumps(manifest,indent=2))
    make_plots(analytic,out)
    print(out[out.h==.2][['scenario','method','true_tau','mean_estimate','mcse_mean',
                           'coverage_causal','coverage_finite']].to_string(index=False))

def make_plots(analytic,summary):
    plt.rcParams.update({'font.family':'DejaVu Sans','font.size':10,
                         'axes.spines.top':False,'axes.spines.right':False})
    fig,ax=plt.subplots(1,2,figsize=(10,3.7),layout='constrained')
    k=np.linspace(0,1,200)
    ax[0].plot(k,100*(-.04+.2*k*(2*k+1)/(4*(k+2))),label='Common downward feedback')
    ax[0].plot(k,100*(-.04+.2*k*k/4),label='Balanced upward and downward feedback')
    ax[0].axhline(-4,color='black',ls='--',label='True effect')
    ax[0].axhline(0,color='grey',lw=.8)
    ax[0].set(xlabel='Feedback magnitude',ylabel='Maximum-score RD limit (percentage points)')
    ax[0].legend(fontsize=8)
    grid=np.r_[np.linspace(-.5,-.0001,200),np.linspace(.0001,.5,200)]
    for label,vals,wts in [('No feedback',[0.],[1.]),('Balanced feedback',[-1.,1.],[.5,.5])]:
        f=[density_and_zmoment(m,vals,wts)[0] for m in grid]
        ax[1].plot(grid,f,label=label)
    ax[1].axvline(0,color='grey',lw=.8)
    ax[1].set(xlabel='Observed maximum score',ylabel='Population density')
    ax[1].legend(fontsize=8)
    fig.savefig(ROOT/'figures'/'population_results.png',dpi=220)
    plt.close(fig)
    labels=['No feedback','Downward 1.0','Balanced plus minus 1.0','Balanced null outcome effect']
    fig,ax=plt.subplots(figsize=(8,4.2),layout='constrained')
    for method,delta,color in [('Maximum score RD',-.12,'#B34935'),('Initial score fuzzy RD',.12,'#215E83')]:
        ss=summary[(summary.h==.2)&(summary.method==method)].set_index('scenario').loc[labels]
        ax.errorbar(100*ss.mean_estimate,np.arange(4)+delta,
                    xerr=1.96*100*ss.mcse_mean,fmt='o',capsize=3,label=method,color=color)
    ts=analytic[analytic.h==.2].set_index('scenario').loc[labels]
    ax.scatter(100*ts.true_tau,np.arange(4),marker='|',s=160,color='black',label='True effect')
    ax.axvline(0,color='grey',lw=.8)
    ax.set(yticks=np.arange(4),yticklabels=['No feedback','Downward feedback','Balanced feedback','Balanced feedback with null effect'],
           xlabel='Mean estimate and 95% Monte Carlo interval (percentage points)')
    ax.invert_yaxis()
    ax.legend(loc='upper center',bbox_to_anchor=(.5,1.20),ncol=3,fontsize=8)
    fig.savefig(ROOT/'figures'/'simulation_results.png',dpi=220)
    plt.close(fig)

if __name__=='__main__':
    parser=argparse.ArgumentParser()
    parser.add_argument('--reps',type=int,default=1000)
    parser.add_argument('--n',type=int,default=20000)
    parser.add_argument('--seed',type=int,default=20261112)
    args=parser.parse_args()
    run(args.reps,args.n,args.seed)


==> anc/requirements.txt <==
numpy==2.3.5
scipy==1.17.0
pandas==2.2.3
matplotlib==3.10.8
python-docx==1.2.0


==> anc/requirements_ml.txt <==
doubleml==0.11.4
rdrobust==2.1.1
scikit-learn==1.8.0
numpy==2.3.5
scipy==1.17.0
pandas==2.2.3
matplotlib==3.10.8
statsmodels==0.15.0

